One-loop amplitudes in $AdS_5\times S^5$ supergravity from $\mathcal{N}=4$ SYM at strong coupling

We explore the structure of maximally supersymmetric Yang-Mills correlators in the supergravity regime. We develop an algorithm to construct one-loop supergravity amplitudes of four arbitrary Kaluza-Klein supergravity states, properly dualised into single-particle operators. We illustrate this algorithm by constructing new explicit results for multi-channel correlation functions, and we show that correlators which are degenerate at tree level become distinguishable at one-loop. The algorithm contains a number of subtle features which have not appeared until now. In particular, we address the presence of non-trivial low twist protected operators in the OPE that are crucial for obtaining the correct one-loop results. Finally, we outline how the differential operators $\widehat{\mathcal{D}}_{pqrs}$ and $\Delta^{(8)}$, which play a role in the context of the hidden 10d conformal symmetry at tree level, can be used to reorganise our one-loop correlators.

==> Ancillary2244.nb <==
h2244[1] = 322560*x1^4*x2^4*(-3240*x1^9 + 7680*x1^10 - 6084*x1^11 + 
      1764*x1^12 - 126*x1^13 - 135720*x1^8*x2 + 443760*x1^9*x2 - 
      532788*x1^10*x2 + 281688*x1^11*x2 - 60102*x1^12*x2 + 3220*x1^13*x2 - 
      1589400*x1^7*x2^2 + 7051320*x1^8*x2^2 - 12070152*x1^9*x2^2 + 
      9962472*x1^10*x2^2 - 3997188*x1^11*x2^2 + 670320*x1^12*x2^2 - 
      27615*x1^13*x2^2 - 7358040*x1^6*x2^3 + 44288640*x1^7*x2^3 - 
      105107112*x1^8*x2^3 + 126047736*x1^9*x2^3 - 80477604*x1^10*x2^3 + 
      26024040*x1^11*x2^3 - 3528819*x1^12*x2^3 + 111720*x1^13*x2^3 - 
      15418080*x1^5*x2^4 + 127586520*x1^6*x2^4 - 416207172*x1^7*x2^4 + 
      700174836*x1^8*x2^4 - 657316710*x1^9*x2^4 + 343268240*x1^10*x2^4 - 
      91984389*x1^11*x2^4 + 10137120*x1^12*x2^4 - 241080*x1^13*x2^4 - 
      15418080*x1^4*x2^5 + 180342720*x1^5*x2^5 - 813823092*x1^6*x2^5 + 
      1894035456*x1^7*x2^5 - 2511870750*x1^8*x2^5 + 1945690740*x1^9*x2^5 - 
      853349049*x1^10*x2^5 + 190944648*x1^11*x2^5 - 16837848*x1^12*x2^5 + 
      285552*x1^13*x2^5 - 7358040*x1^3*x2^6 + 127586520*x1^4*x2^6 - 
      813823092*x1^5*x2^6 + 2625470496*x1^6*x2^6 - 4832755920*x1^7*x2^6 + 
      5312926080*x1^8*x2^6 - 3481526664*x1^9*x2^6 + 1292580216*x1^10*x2^6 - 
      239077116*x1^11*x2^6 + 16153344*x1^12*x2^6 - 175230*x1^13*x2^6 - 
      1589400*x1^2*x2^7 + 44288640*x1^3*x2^7 - 416207172*x1^4*x2^7 + 
      1894035456*x1^5*x2^7 - 4832755920*x1^6*x2^7 + 7384974240*x1^7*x2^7 - 
      6890653224*x1^8*x2^7 + 3847801104*x1^9*x2^7 - 1198788204*x1^10*x2^7 + 
      177162696*x1^11*x2^7 - 8313030*x1^12*x2^7 + 43560*x1^13*x2^7 - 
      135720*x1*x2^8 + 7051320*x1^2*x2^8 - 105107112*x1^3*x2^8 + 
      700174836*x1^4*x2^8 - 2511870750*x1^5*x2^8 + 5312926080*x1^6*x2^8 - 
      6890653224*x1^7*x2^8 + 5489807184*x1^8*x2^8 - 2588294952*x1^9*x2^8 + 
      655633008*x1^10*x2^8 - 71306730*x1^11*x2^8 + 1777248*x1^12*x2^8 - 
      3240*x2^9 + 443760*x1*x2^9 - 12070152*x1^2*x2^9 + 126047736*x1^3*x2^9 - 
      657316710*x1^4*x2^9 + 1945690740*x1^5*x2^9 - 3481526664*x1^6*x2^9 + 
      3847801104*x1^7*x2^9 - 2588294952*x1^8*x2^9 + 997023600*x1^9*x2^9 - 
      189754290*x1^10*x2^9 + 11958408*x1^11*x2^9 + 7680*x2^10 - 
      532788*x1*x2^10 + 9962472*x1^2*x2^10 - 80477604*x1^3*x2^10 + 
      343268240*x1^4*x2^10 - 853349049*x1^5*x2^10 + 1292580216*x1^6*x2^10 - 
      1198788204*x1^7*x2^10 + 655633008*x1^8*x2^10 - 189754290*x1^9*x2^10 + 
      21450528*x1^10*x2^10 - 6084*x2^11 + 281688*x1*x2^11 - 
      3997188*x1^2*x2^11 + 26024040*x1^3*x2^11 - 91984389*x1^4*x2^11 + 
      190944648*x1^5*x2^11 - 239077116*x1^6*x2^11 + 177162696*x1^7*x2^11 - 
      71306730*x1^8*x2^11 + 11958408*x1^9*x2^11 + 1764*x2^12 - 
      60102*x1*x2^12 + 670320*x1^2*x2^12 - 3528819*x1^3*x2^12 + 
      10137120*x1^4*x2^12 - 16837848*x1^5*x2^12 + 16153344*x1^6*x2^12 - 
      8313030*x1^7*x2^12 + 1777248*x1^8*x2^12 - 126*x2^13 + 3220*x1*x2^13 - 
      27615*x1^2*x2^13 + 111720*x1^3*x2^13 - 241080*x1^4*x2^13 + 
      285552*x1^5*x2^13 - 175230*x1^6*x2^13 + 43560*x1^7*x2^13)
 
h2244[2] = -322560*x1^4*x2^4*(3240*x1^9 - 5280*x1^10 + 2484*x1^11 - 
      324*x1^12 + 6*x1^13 + 135720*x1^8*x2 - 276960*x1^9*x2 + 
      183588*x1^10*x2 - 43608*x1^11*x2 + 2862*x1^12*x2 - 20*x1^13*x2 + 
      1589400*x1^7*x2^2 - 4113720*x1^8*x2^2 + 3725352*x1^9*x2^2 - 
      1384152*x1^10*x2^2 + 188028*x1^11*x2^2 - 6120*x1^12*x2^2 + 
      15*x1^13*x2^2 + 7358040*x1^6*x2^3 - 24701040*x1^7*x2^3 + 
      30187512*x1^8*x2^3 - 16315776*x1^9*x2^3 + 3735324*x1^10*x2^3 - 
      283320*x1^11*x2^3 + 3699*x1^12*x2^3 + 15418080*x1^5*x2^4 - 
      69338520*x1^6*x2^4 + 114401172*x1^7*x2^4 - 86642676*x1^8*x2^4 + 
      30165510*x1^9*x2^4 - 4117000*x1^10*x2^4 + 137829*x1^11*x2^4 + 
      15418080*x1^4*x2^5 - 97182720*x1^5*x2^5 + 219067092*x1^6*x2^5 - 
      228563496*x1^7*x2^5 + 114357150*x1^8*x2^5 - 24664500*x1^9*x2^5 + 
      1586889*x1^10*x2^5 + 7358040*x1^3*x2^6 - 69338520*x1^4*x2^6 + 
      219067092*x1^5*x2^6 - 314279136*x1^6*x2^6 + 219118320*x1^7*x2^6 - 
      69331680*x1^8*x2^6 + 7348104*x1^9*x2^6 + 1589400*x1^2*x2^7 - 
      24701040*x1^3*x2^7 + 114401172*x1^4*x2^7 - 228563496*x1^5*x2^7 + 
      219118320*x1^6*x2^7 - 97248480*x1^7*x2^7 + 15427944*x1^8*x2^7 + 
      135720*x1*x2^8 - 4113720*x1^2*x2^8 + 30187512*x1^3*x2^8 - 
      86642676*x1^4*x2^8 + 114357150*x1^5*x2^8 - 69331680*x1^6*x2^8 + 
      15427944*x1^7*x2^8 + 3240*x2^9 - 276960*x1*x2^9 + 3725352*x1^2*x2^9 - 
      16315776*x1^3*x2^9 + 30165510*x1^4*x2^9 - 24664500*x1^5*x2^9 + 
      7348104*x1^6*x2^9 - 5280*x2^10 + 183588*x1*x2^10 - 1384152*x1^2*x2^10 + 
      3735324*x1^3*x2^10 - 4117000*x1^4*x2^10 + 1586889*x1^5*x2^10 + 
      2484*x2^11 - 43608*x1*x2^11 + 188028*x1^2*x2^11 - 283320*x1^3*x2^11 + 
      137829*x1^4*x2^11 - 324*x2^12 + 2862*x1*x2^12 - 6120*x1^2*x2^12 + 
      3699*x1^3*x2^12 + 6*x2^13 - 20*x1*x2^13 + 15*x1^2*x2^13)
 
h2244[3] = -322560*x1^4*x2^4*(-1132560*x1^4 + 5096520*x1^5 - 9523008*x1^6 + 
      9546768*x1^7 - 5535432*x1^8 + 1863540*x1^9 - 346080*x1^10 + 
      31284*x1^11 - 1044*x1^12 + 6*x1^13 - 11325600*x1^3*x2 + 
      63989640*x1^4*x2 - 151603056*x1^5*x2 + 196034256*x1^6*x2 - 
      150662064*x1^7*x2 + 70170660*x1^8*x2 - 19327560*x1^9*x2 + 
      2929188*x1^10*x2 - 210648*x1^11*x2 + 5262*x1^12*x2 - 20*x1^13*x2 - 
      24092640*x1^2*x2^2 + 200463120*x1^3*x2^2 - 659951424*x1^4*x2^2 + 
      1157858064*x1^5*x2^2 - 1203746616*x1^6*x2^2 + 769480740*x1^7*x2^2 - 
      301152600*x1^8*x2^2 + 69194502*x1^9*x2^2 - 8514312*x1^10*x2^2 + 
      468828*x1^11*x2^2 - 7920*x1^12*x2^2 + 15*x1^13*x2^2 - 
      11325600*x1*x2^3 + 200463120*x1^2*x2^3 - 1053337824*x1^3*x2^3 + 
      2679800112*x1^4*x2^3 - 3885342768*x1^5*x2^3 + 3427027380*x1^6*x2^3 - 
      1869873768*x1^7*x2^3 + 618821262*x1^8*x2^3 - 117014256*x1^9*x2^3 + 
      11206524*x1^10*x2^3 - 427320*x1^11*x2^3 + 3699*x1^12*x2^3 - 
      1132560*x2^4 + 63989640*x1*x2^4 - 659951424*x1^2*x2^4 + 
      2679800112*x1^3*x2^4 - 5682383040*x1^4*x2^4 + 7052527440*x1^5*x2^4 - 
      5353844328*x1^6*x2^4 + 2489954622*x1^7*x2^4 - 684006516*x1^8*x2^4 + 
      101769510*x1^9*x2^4 - 6862000*x1^10*x2^4 + 137829*x1^11*x2^4 + 
      5096520*x2^5 - 151603056*x1*x2^5 + 1157858064*x1^2*x2^5 - 
      3885342768*x1^3*x2^5 + 7052527440*x1^4*x2^5 - 7553050848*x1^5*x2^5 + 
      4905547542*x1^6*x2^5 - 1902820536*x1^7*x2^5 + 414035550*x1^8*x2^5 - 
      43834500*x1^9*x2^5 + 1586889*x1^10*x2^5 - 9523008*x2^6 + 
      196034256*x1*x2^6 - 1203746616*x1^2*x2^6 + 3427027380*x1^3*x2^6 - 
      5353844328*x1^4*x2^6 + 4905547542*x1^5*x2^6 - 2661343776*x1^6*x2^6 + 
      820260720*x1^7*x2^6 - 127759680*x1^8*x2^6 + 7348104*x1^9*x2^6 + 
      9546768*x2^7 - 150662064*x1*x2^7 + 769480740*x1^2*x2^7 - 
      1869873768*x1^3*x2^7 + 2489954622*x1^4*x2^7 - 1902820536*x1^5*x2^7 + 
      820260720*x1^6*x2^7 - 181315680*x1^7*x2^7 + 15427944*x1^8*x2^7 - 
      5535432*x2^8 + 70170660*x1*x2^8 - 301152600*x1^2*x2^8 + 
      618821262*x1^3*x2^8 - 684006516*x1^4*x2^8 + 414035550*x1^5*x2^8 - 
      127759680*x1^6*x2^8 + 15427944*x1^7*x2^8 + 1863540*x2^9 - 
      19327560*x1*x2^9 + 69194502*x1^2*x2^9 - 117014256*x1^3*x2^9 + 
      101769510*x1^4*x2^9 - 43834500*x1^5*x2^9 + 7348104*x1^6*x2^9 - 
      346080*x2^10 + 2929188*x1*x2^10 - 8514312*x1^2*x2^10 + 
      11206524*x1^3*x2^10 - 6862000*x1^4*x2^10 + 1586889*x1^5*x2^10 + 
      31284*x2^11 - 210648*x1*x2^11 + 468828*x1^2*x2^11 - 427320*x1^3*x2^11 + 
      137829*x1^4*x2^11 - 1044*x2^12 + 5262*x1*x2^12 - 7920*x1^2*x2^12 + 
      3699*x1^3*x2^12 + 6*x2^13 - 20*x1*x2^13 + 15*x1^2*x2^13)
 
h2244[4] = 7680*x1^3*x2^3*(-270*x1^12 + 270*x1^13 - 45*x1^14 - 
      163500*x1^11*x2 + 247140*x1^12*x2 - 100044*x1^13*x2 + 8517*x1^14*x2 - 
      7584960*x1^10*x2^2 + 16232670*x1^11*x2^2 - 11317257*x1^12*x2^2 + 
      2776173*x1^13*x2^2 - 156236*x1^14*x2^2 - 106207740*x1^9*x2^3 + 
      311029110*x1^10*x2^3 - 326972520*x1^11*x2^3 + 146724372*x1^12*x2^3 - 
      25358850*x1^13*x2^3 + 1006257*x1^14*x2^3 - 615462210*x1^8*x2^4 + 
      2430529200*x1^9*x2^4 - 3616491879*x1^10*x2^4 + 2521011108*x1^11*x2^4 - 
      822239028*x1^12*x2^4 + 105800877*x1^13*x2^4 - 2977044*x1^14*x2^4 - 
      1693576440*x1^7*x2^5 + 9004828590*x1^8*x2^5 - 18392309964*x1^9*x2^5 + 
      18445652655*x1^10*x2^5 - 9509201098*x1^11*x2^5 + 
      2367822597*x1^12*x2^5 - 229270314*x1^13*x2^5 + 4426317*x1^14*x2^5 - 
      2358326880*x1^6*x2^6 + 17054401500*x1^7*x2^6 - 47298132819*x1^8*x2^6 + 
      65696961735*x1^9*x2^6 - 49204514556*x1^10*x2^6 + 
      19618189353*x1^11*x2^6 - 3770699688*x1^12*x2^6 + 267513057*x1^13*x2^6 - 
      3222450*x1^14*x2^6 - 1693576440*x1^5*x2^7 + 17054401500*x1^6*x2^7 - 
      64488606624*x1^7*x2^7 + 122112061920*x1^8*x2^7 - 
      127299504420*x1^9*x2^7 + 74219839974*x1^10*x2^7 - 
      23093024472*x1^11*x2^7 + 3347062236*x1^12*x2^7 - 159592356*x1^13*x2^7 + 
      914760*x1^14*x2^7 - 615462210*x1^4*x2^8 + 9004828590*x1^5*x2^8 - 
      47298132819*x1^6*x2^8 + 122112061920*x1^7*x2^8 - 
      173806152744*x1^8*x2^8 + 141429805902*x1^9*x2^8 - 
      64631902356*x1^10*x2^8 + 15310525860*x1^11*x2^8 - 
      1545994296*x1^12*x2^8 + 38236968*x1^13*x2^8 - 106207740*x1^3*x2^9 + 
      2430529200*x1^4*x2^9 - 18392309964*x1^5*x2^9 + 65696961735*x1^6*x2^9 - 
      127299504420*x1^7*x2^9 + 141429805902*x1^8*x2^9 - 
      90308302812*x1^9*x2^9 + 31500692370*x1^10*x2^9 - 
      5238389772*x1^11*x2^9 + 288448776*x1^12*x2^9 - 7584960*x1^2*x2^10 + 
      311029110*x1^3*x2^10 - 3616491879*x1^4*x2^10 + 18445652655*x1^5*x2^10 - 
      49204514556*x1^6*x2^10 + 74219839974*x1^7*x2^10 - 
      64631902356*x1^8*x2^10 + 31500692370*x1^9*x2^10 - 
      7718553612*x1^10*x2^10 + 701587656*x1^11*x2^10 - 163500*x1*x2^11 + 
      16232670*x1^2*x2^11 - 326972520*x1^3*x2^11 + 2521011108*x1^4*x2^11 - 
      9509201098*x1^5*x2^11 + 19618189353*x1^6*x2^11 - 
      23093024472*x1^7*x2^11 + 15310525860*x1^8*x2^11 - 
      5238389772*x1^9*x2^11 + 701587656*x1^10*x2^11 - 270*x2^12 + 
      247140*x1*x2^12 - 11317257*x1^2*x2^12 + 146724372*x1^3*x2^12 - 
      822239028*x1^4*x2^12 + 2367822597*x1^5*x2^12 - 3770699688*x1^6*x2^12 + 
      3347062236*x1^7*x2^12 - 1545994296*x1^8*x2^12 + 288448776*x1^9*x2^12 + 
      270*x2^13 - 100044*x1*x2^13 + 2776173*x1^2*x2^13 - 
      25358850*x1^3*x2^13 + 105800877*x1^4*x2^13 - 229270314*x1^5*x2^13 + 
      267513057*x1^6*x2^13 - 159592356*x1^7*x2^13 + 38236968*x1^8*x2^13 - 
      45*x2^14 + 8517*x1*x2^14 - 156236*x1^2*x2^14 + 1006257*x1^3*x2^14 - 
      2977044*x1^4*x2^14 + 4426317*x1^5*x2^14 - 3222450*x1^6*x2^14 + 
      914760*x1^7*x2^14)
 
h2244[5] = 3840*x1^2*x2^2*(-6*x1^13 + 6*x1^14 - x1^15 + 1578*x1^12*x2 - 
      2592*x1^13*x2 + 1179*x1^14*x2 - 120*x1^15*x2 + 47567520*x1^7*x2^2 - 
      190270080*x1^8*x2^2 + 304914456*x1^9*x2^2 - 248798088*x1^10*x2^2 + 
      108667116*x1^11*x2^2 - 24827058*x1^12*x2^2 + 3016053*x1^13*x2^2 - 
      287478*x1^14*x2^2 + 17319*x1^15*x2^2 + 523242720*x1^6*x2^3 - 
      2663781120*x1^7*x2^3 + 5500573848*x1^8*x2^3 - 5917210992*x1^9*x2^3 + 
      3542450604*x1^10*x2^3 - 1182959784*x1^11*x2^3 + 228946017*x1^12*x2^3 - 
      36782988*x1^13*x2^3 + 5834307*x1^14*x2^3 - 312802*x1^15*x2^3 + 
      1487566080*x1^5*x2^4 - 10577286720*x1^6*x2^4 + 29616851880*x1^7*x2^4 - 
      42913121328*x1^8*x2^4 + 35027144574*x1^9*x2^4 - 
      16487561070*x1^10*x2^4 + 4736939571*x1^11*x2^4 - 
      1158313008*x1^12*x2^4 + 316698660*x1^13*x2^4 - 50925168*x1^14*x2^4 + 
      2012514*x1^15*x2^4 + 1487566080*x1^4*x2^5 - 16363226880*x1^5*x2^5 + 
      65438099496*x1^6*x2^5 - 130813108272*x1^7*x2^5 + 
      145977975630*x1^8*x2^5 - 95028081648*x1^9*x2^5 + 
      38803509711*x1^10*x2^5 - 13614466356*x1^11*x2^5 + 
      5562263868*x1^12*x2^5 - 1656205992*x1^13*x2^5 + 211601754*x1^14*x2^5 - 
      5954088*x1^15*x2^5 + 523242720*x1^3*x2^6 - 10577286720*x1^4*x2^6 + 
      65438099496*x1^5*x2^6 - 187743623760*x1^6*x2^6 + 
      290828690424*x1^7*x2^6 - 260681499846*x1^8*x2^6 + 
      147877137025*x1^9*x2^6 - 72144431754*x1^10*x2^6 + 
      41399632437*x1^11*x2^6 - 19205851112*x1^12*x2^6 + 
      4735645194*x1^13*x2^6 - 458540628*x1^14*x2^6 + 8852634*x1^15*x2^6 + 
      47567520*x1^2*x2^7 - 2663781120*x1^3*x2^7 + 29616851880*x1^4*x2^7 - 
      130813108272*x1^5*x2^7 + 290828690424*x1^6*x2^7 - 
      362654972496*x1^7*x2^7 + 283835380365*x1^8*x2^7 - 
      190029598344*x1^9*x2^7 + 149200452657*x1^10*x2^7 - 
      99591150078*x1^11*x2^7 + 39236378706*x1^12*x2^7 - 
      7541399376*x1^13*x2^7 + 535026114*x1^14*x2^7 - 6444900*x1^15*x2^7 - 
      190270080*x1^2*x2^8 + 5500573848*x1^3*x2^8 - 42913121328*x1^4*x2^8 + 
      145977975630*x1^5*x2^8 - 260681499846*x1^6*x2^8 + 
      283835380365*x1^7*x2^8 - 261149262624*x1^8*x2^8 + 
      279000030672*x1^9*x2^8 - 258010088616*x1^10*x2^8 + 
      148439679948*x1^11*x2^8 - 46186048944*x1^12*x2^8 + 
      6694124472*x1^13*x2^8 - 319184712*x1^14*x2^8 + 1829520*x1^15*x2^8 + 
      304914456*x1^2*x2^9 - 5917210992*x1^3*x2^9 + 35027144574*x1^4*x2^9 - 
      95028081648*x1^5*x2^9 + 147877137025*x1^6*x2^9 - 
      190029598344*x1^7*x2^9 + 279000030672*x1^8*x2^9 - 
      352435768944*x1^9*x2^9 + 282859611804*x1^10*x2^9 - 
      129263804712*x1^11*x2^9 + 30621051720*x1^12*x2^9 - 
      3091988592*x1^13*x2^9 + 76473936*x1^14*x2^9 - 248798088*x1^2*x2^10 + 
      3542450604*x1^3*x2^10 - 16487561070*x1^4*x2^10 + 
      38803509711*x1^5*x2^10 - 72144431754*x1^6*x2^10 + 
      149200452657*x1^7*x2^10 - 258010088616*x1^8*x2^10 + 
      282859611804*x1^9*x2^10 - 180616605624*x1^10*x2^10 + 
      63001384740*x1^11*x2^10 - 10476779544*x1^12*x2^10 + 
      576897552*x1^13*x2^10 + 108667116*x1^2*x2^11 - 1182959784*x1^3*x2^11 + 
      4736939571*x1^4*x2^11 - 13614466356*x1^5*x2^11 + 
      41399632437*x1^6*x2^11 - 99591150078*x1^7*x2^11 + 
      148439679948*x1^8*x2^11 - 129263804712*x1^9*x2^11 + 
      63001384740*x1^10*x2^11 - 15437107224*x1^11*x2^11 + 
      1403175312*x1^12*x2^11 + 1578*x1*x2^12 - 24827058*x1^2*x2^12 + 
      228946017*x1^3*x2^12 - 1158313008*x1^4*x2^12 + 5562263868*x1^5*x2^12 - 
      19205851112*x1^6*x2^12 + 39236378706*x1^7*x2^12 - 
      46186048944*x1^8*x2^12 + 30621051720*x1^9*x2^12 - 
      10476779544*x1^10*x2^12 + 1403175312*x1^11*x2^12 - 6*x2^13 - 
      2592*x1*x2^13 + 3016053*x1^2*x2^13 - 36782988*x1^3*x2^13 + 
      316698660*x1^4*x2^13 - 1656205992*x1^5*x2^13 + 4735645194*x1^6*x2^13 - 
      7541399376*x1^7*x2^13 + 6694124472*x1^8*x2^13 - 3091988592*x1^9*x2^13 + 
      576897552*x1^10*x2^13 + 6*x2^14 + 1179*x1*x2^14 - 287478*x1^2*x2^14 + 
      5834307*x1^3*x2^14 - 50925168*x1^4*x2^14 + 211601754*x1^5*x2^14 - 
      458540628*x1^6*x2^14 + 535026114*x1^7*x2^14 - 319184712*x1^8*x2^14 + 
      76473936*x1^9*x2^14 - x2^15 - 120*x1*x2^15 + 17319*x1^2*x2^15 - 
      312802*x1^3*x2^15 + 2012514*x1^4*x2^15 - 5954088*x1^5*x2^15 + 
      8852634*x1^6*x2^15 - 6444900*x1^7*x2^15 + 1829520*x1^8*x2^15)
 
h2244[6] = 23040*x1^3*x2^3*(-x1 - x2 + x1*x2)*(90*x1^10 - 90*x1^11 + 
      15*x1^12 + 65180*x1^9*x2 - 98310*x1^10*x2 + 39414*x1^11*x2 - 
      3232*x1^12*x2 + 3102110*x1^8*x2^2 - 6562710*x1^9*x2^2 + 
      4486486*x1^10*x2^2 - 1060448*x1^11*x2^2 + 55340*x1^12*x2^2 + 
      38097200*x1^7*x2^3 - 110753550*x1^8*x2^3 + 115025242*x1^9*x2^3 - 
      50502018*x1^10*x2^3 + 8359784*x1^11*x2^3 - 302799*x1^12*x2^3 + 
      165073160*x1^6*x2^4 - 666656880*x1^7*x2^4 + 1007189809*x1^8*x2^4 - 
      707156782*x1^9*x2^4 + 229249210*x1^10*x2^4 - 28459263*x1^11*x2^4 + 
      717969*x1^12*x2^4 + 273449960*x1^5*x2^5 - 1617367500*x1^6*x2^5 + 
      3555847840*x1^7*x2^5 - 3766059586*x1^8*x2^5 + 2019079036*x1^9*x2^5 - 
      511611492*x1^10*x2^5 + 47771094*x1^11*x2^5 - 769230*x1^12*x2^5 + 
      165073160*x1^4*x2^6 - 1617367500*x1^5*x2^6 + 5386519348*x1^6*x2^6 - 
      8511601294*x1^7*x2^6 + 7034833162*x1^8*x2^6 - 3018584436*x1^9*x2^6 + 
      599625768*x1^10*x2^6 - 39072726*x1^11*x2^6 + 304920*x1^12*x2^6 + 
      38097200*x1^3*x2^7 - 666656880*x1^4*x2^7 + 3555847840*x1^5*x2^7 - 
      8511601294*x1^6*x2^7 + 10577178136*x1^7*x2^7 - 7075986330*x1^8*x2^7 + 
      2425409658*x1^9*x2^7 - 354922722*x1^10*x2^7 + 12440736*x1^11*x2^7 + 
      3102110*x1^2*x2^8 - 110753550*x1^3*x2^8 + 1007189809*x1^4*x2^8 - 
      3766059586*x1^5*x2^8 + 7034833162*x1^6*x2^8 - 7075986330*x1^7*x2^8 + 
      3801769902*x1^8*x2^8 - 977486202*x1^9*x2^8 + 83708856*x1^10*x2^8 + 
      65180*x1*x2^9 - 6562710*x1^2*x2^9 + 115025242*x1^3*x2^9 - 
      707156782*x1^4*x2^9 + 2019079036*x1^5*x2^9 - 3018584436*x1^6*x2^9 + 
      2425409658*x1^7*x2^9 - 977486202*x1^8*x2^9 + 150153696*x1^9*x2^9 + 
      90*x2^10 - 98310*x1*x2^10 + 4486486*x1^2*x2^10 - 50502018*x1^3*x2^10 + 
      229249210*x1^4*x2^10 - 511611492*x1^5*x2^10 + 599625768*x1^6*x2^10 - 
      354922722*x1^7*x2^10 + 83708856*x1^8*x2^10 - 90*x2^11 + 
      39414*x1*x2^11 - 1060448*x1^2*x2^11 + 8359784*x1^3*x2^11 - 
      28459263*x1^4*x2^11 + 47771094*x1^5*x2^11 - 39072726*x1^6*x2^11 + 
      12440736*x1^7*x2^11 + 15*x2^12 - 3232*x1*x2^12 + 55340*x1^2*x2^12 - 
      302799*x1^3*x2^12 + 717969*x1^4*x2^12 - 769230*x1^5*x2^12 + 
      304920*x1^6*x2^12)
 
h2244[7] = -3840*x1^2*x2^2*(-6*x1^12 + 6*x1^13 - x1^14 + 1572*x1^11*x2 - 
      2586*x1^12*x2 + 1178*x1^13*x2 - 120*x1^14*x2 - 47567520*x1^6*x2^2 + 
      190270080*x1^7*x2^2 - 308795256*x1^8*x2^2 + 260440488*x1^9*x2^2 - 
      120695340*x1^10*x2^2 + 29098932*x1^11*x2^2 - 2631853*x1^12*x2^2 - 
      139494*x1^13*x2^2 + 19767*x1^14*x2^2 - 475675200*x1^5*x2^3 + 
      2425943520*x1^6*x2^3 - 5090933232*x1^7*x2^3 + 5686186968*x1^8*x2^3 - 
      3627839772*x1^9*x2^3 + 1288713300*x1^10*x2^3 - 203453624*x1^11*x2^3 - 
      8874594*x1^12*x2^3 + 6284010*x1^13*x2^3 - 351762*x1^14*x2^3 - 
      1011890880*x1^4*x2^4 + 7675668000*x1^5*x2^4 - 22676163048*x1^6*x2^4 + 
      34977301128*x1^7*x2^4 - 30948590922*x1^8*x2^4 + 15682827858*x1^9*x2^4 - 
      3824373935*x1^10*x2^4 - 124966590*x1^11*x2^4 + 304643784*x1^12*x2^4 - 
      56598630*x1^13*x2^4 + 2148834*x1^14*x2^4 - 475675200*x1^3*x2^5 + 
      7675668000*x1^4*x2^5 - 36475151328*x1^5*x2^5 + 82578650616*x1^6*x2^5 - 
      103673459688*x1^7*x2^5 + 74378967330*x1^8*x2^5 - 
      26589809666*x1^9*x2^5 - 509372394*x1^10*x2^5 + 4586107494*x1^11*x2^5 - 
      1712552730*x1^12*x2^5 + 222731076*x1^13*x2^5 - 6124608*x1^14*x2^5 - 
      47567520*x1^2*x2^6 + 2425943520*x1^3*x2^6 - 22676163048*x1^4*x2^6 + 
      82578650616*x1^5*x2^6 - 153459482568*x1^6*x2^6 + 
      157683929880*x1^7*x2^6 - 80959618371*x1^8*x2^6 - 355564008*x1^9*x2^6 + 
      28147222329*x1^10*x2^6 - 17500458846*x1^11*x2^6 + 
      4615919790*x1^12*x2^6 - 461689956*x1^13*x2^6 + 8923194*x1^14*x2^6 + 
      190270080*x1^2*x2^7 - 5090933232*x1^3*x2^7 + 34977301128*x1^4*x2^7 - 
      103673459688*x1^5*x2^7 + 157683929880*x1^6*x2^7 - 
      116472320256*x1^7*x2^7 + 998917200*x1^8*x2^7 + 80238926832*x1^9*x2^7 - 
      75713526912*x1^10*x2^7 + 33295649784*x1^11*x2^7 - 
      6954050124*x1^12*x2^7 + 525678300*x1^13*x2^7 - 6444900*x1^14*x2^7 - 
      308795256*x1^2*x2^8 + 5686186968*x1^3*x2^8 - 30948590922*x1^4*x2^8 + 
      74378967330*x1^5*x2^8 - 80959618371*x1^6*x2^8 + 998917200*x1^7*x2^8 + 
      113065684368*x1^8*x2^8 - 154080045840*x1^9*x2^8 + 
      102776423568*x1^10*x2^8 - 36261719172*x1^11*x2^8 + 
      5961727296*x1^12*x2^8 - 310910292*x1^13*x2^8 + 1829520*x1^14*x2^8 + 
      260440488*x1^2*x2^9 - 3627839772*x1^3*x2^9 + 15682827858*x1^4*x2^9 - 
      26589809666*x1^5*x2^9 - 355564008*x1^6*x2^9 + 80238926832*x1^7*x2^9 - 
      154080045840*x1^8*x2^9 + 148374904776*x1^9*x2^9 - 
      79818995340*x1^10*x2^9 + 22546911492*x1^11*x2^9 - 
      2706433884*x1^12*x2^9 + 74644416*x1^13*x2^9 - 120695340*x1^2*x2^10 + 
      1288713300*x1^3*x2^10 - 3824373935*x1^4*x2^10 - 509372394*x1^5*x2^10 + 
      28147222329*x1^6*x2^10 - 75713526912*x1^7*x2^10 + 
      102776423568*x1^8*x2^10 - 79818995340*x1^9*x2^10 + 
      34540453836*x1^10*x2^10 - 7268092524*x1^11*x2^10 + 
      502253136*x1^12*x2^10 + 1572*x1*x2^11 + 29098932*x1^2*x2^11 - 
      203453624*x1^3*x2^11 - 124966590*x1^4*x2^11 + 4586107494*x1^5*x2^11 - 
      17500458846*x1^6*x2^11 + 33295649784*x1^7*x2^11 - 
      36261719172*x1^8*x2^11 + 22546911492*x1^9*x2^11 - 
      7268092524*x1^10*x2^11 + 900922176*x1^11*x2^11 - 6*x2^12 - 
      2586*x1*x2^12 - 2631853*x1^2*x2^12 - 8874594*x1^3*x2^12 + 
      304643784*x1^4*x2^12 - 1712552730*x1^5*x2^12 + 4615919790*x1^6*x2^12 - 
      6954050124*x1^7*x2^12 + 5961727296*x1^8*x2^12 - 2706433884*x1^9*x2^12 + 
      502253136*x1^10*x2^12 + 6*x2^13 + 1178*x1*x2^13 - 139494*x1^2*x2^13 + 
      6284010*x1^3*x2^13 - 56598630*x1^4*x2^13 + 222731076*x1^5*x2^13 - 
      461689956*x1^6*x2^13 + 525678300*x1^7*x2^13 - 310910292*x1^8*x2^13 + 
      74644416*x1^9*x2^13 - x2^14 - 120*x1*x2^14 + 19767*x1^2*x2^14 - 
      351762*x1^3*x2^14 + 2148834*x1^4*x2^14 - 6124608*x1^5*x2^14 + 
      8923194*x1^6*x2^14 - 6444900*x1^7*x2^14 + 1829520*x1^8*x2^14)
 
h2244[8] = 9216*x1^2*x2^2*(-30*x1^12 + 30*x1^13 - 5*x1^14 + 7860*x1^11*x2 - 
      12930*x1^12*x2 + 5890*x1^13*x2 - 600*x1^14*x2 + 3164160*x1^10*x2^2 - 
      7358460*x1^11*x2^2 + 5685691*x1^12*x2^2 - 1591206*x1^13*x2^2 + 
      107259*x1^14*x2^2 + 88870860*x1^9*x2^3 - 288671460*x1^10*x2^3 + 
      341773328*x1^11*x2^3 - 176344578*x1^12*x2^3 + 36085482*x1^13*x2^3 - 
      1787730*x1^14*x2^3 + 744361710*x1^8*x2^4 - 3339864510*x1^9*x2^4 + 
      5719868741*x1^10*x2^4 - 4667991006*x1^11*x2^4 + 1823332104*x1^12*x2^4 - 
      290185350*x1^13*x2^4 + 10766385*x1^14*x2^4 + 2478193440*x1^7*x2^5 - 
      15443040990*x1^8*x2^5 + 37314934814*x1^9*x2^5 - 
      44886638730*x1^10*x2^5 + 28288605990*x1^11*x2^5 - 
      8839092570*x1^12*x2^5 + 1117070766*x1^13*x2^5 - 30623040*x1^14*x2^5 + 
      3662685600*x1^6*x2^6 - 32380459680*x1^7*x2^6 + 109924272357*x1^8*x2^6 - 
      188596710504*x1^9*x2^6 + 177251386005*x1^10*x2^6 - 
      90765623550*x1^11*x2^6 + 23168906397*x1^12*x2^6 - 
      2308449780*x1^13*x2^6 + 44615970*x1^14*x2^6 + 2478193440*x1^5*x2^7 - 
      32380459680*x1^6*x2^7 + 156521590368*x1^7*x2^7 - 
      379183619376*x1^8*x2^7 + 511454923632*x1^9*x2^7 - 
      393937380480*x1^10*x2^7 + 167220732168*x1^11*x2^7 - 
      34770250620*x1^12*x2^7 + 2628391500*x1^13*x2^7 - 32224500*x1^14*x2^7 + 
      744361710*x1^4*x2^8 - 15443040990*x1^5*x2^8 + 109924272357*x1^6*x2^8 - 
      379183619376*x1^7*x2^8 + 723586255056*x1^8*x2^8 - 
      802943011920*x1^9*x2^8 + 516359516274*x1^10*x2^8 - 
      181308595860*x1^11*x2^8 + 29808636480*x1^12*x2^8 - 
      1554551460*x1^13*x2^8 + 9147600*x1^14*x2^8 + 88870860*x1^3*x2^9 - 
      3339864510*x1^4*x2^9 + 37314934814*x1^5*x2^9 - 188596710504*x1^6*x2^9 + 
      511454923632*x1^7*x2^9 - 802943011920*x1^8*x2^9 + 
      745541152020*x1^9*x2^9 - 399094976700*x1^10*x2^9 + 
      112734557460*x1^11*x2^9 - 13532169420*x1^12*x2^9 + 
      373222080*x1^13*x2^9 + 3164160*x1^2*x2^10 - 288671460*x1^3*x2^10 + 
      5719868741*x1^4*x2^10 - 44886638730*x1^5*x2^10 + 
      177251386005*x1^6*x2^10 - 393937380480*x1^7*x2^10 + 
      516359516274*x1^8*x2^10 - 399094976700*x1^9*x2^10 + 
      172702269180*x1^10*x2^10 - 36340462620*x1^11*x2^10 + 
      2511265680*x1^12*x2^10 + 7860*x1*x2^11 - 7358460*x1^2*x2^11 + 
      341773328*x1^3*x2^11 - 4667991006*x1^4*x2^11 + 28288605990*x1^5*x2^11 - 
      90765623550*x1^6*x2^11 + 167220732168*x1^7*x2^11 - 
      181308595860*x1^8*x2^11 + 112734557460*x1^9*x2^11 - 
      36340462620*x1^10*x2^11 + 4504610880*x1^11*x2^11 - 30*x2^12 - 
      12930*x1*x2^12 + 5685691*x1^2*x2^12 - 176344578*x1^3*x2^12 + 
      1823332104*x1^4*x2^12 - 8839092570*x1^5*x2^12 + 
      23168906397*x1^6*x2^12 - 34770250620*x1^7*x2^12 + 
      29808636480*x1^8*x2^12 - 13532169420*x1^9*x2^12 + 
      2511265680*x1^10*x2^12 + 30*x2^13 + 5890*x1*x2^13 - 
      1591206*x1^2*x2^13 + 36085482*x1^3*x2^13 - 290185350*x1^4*x2^13 + 
      1117070766*x1^5*x2^13 - 2308449780*x1^6*x2^13 + 2628391500*x1^7*x2^13 - 
      1554551460*x1^8*x2^13 + 373222080*x1^9*x2^13 - 5*x2^14 - 600*x1*x2^14 + 
      107259*x1^2*x2^14 - 1787730*x1^3*x2^14 + 10766385*x1^4*x2^14 - 
      30623040*x1^5*x2^14 + 44615970*x1^6*x2^14 - 32224500*x1^7*x2^14 + 
      9147600*x1^8*x2^14)
 
h2244[9] = -1920*x1^3*x2^3*(-4098*x1^11 + 4098*x1^12 - 683*x1^13 - 
      47567520*x1^6*x2 + 166486320*x1^7*x2 - 225635256*x1^8*x2 + 
      147872340*x1^9*x2 - 48655398*x1^10*x2 + 8380914*x1^11*x2 - 
      990101*x1^12*x2 + 58426*x1^13*x2 - 523242720*x1^5*x2^2 + 
      2378376000*x1^6*x2^2 - 4263818328*x1^7*x2^2 + 3823114680*x1^8*x2^2 - 
      1830697470*x1^9*x2^2 + 509102808*x1^10*x2^2 - 111801496*x1^11*x2^2 + 
      19971308*x1^12*x2^2 - 1085872*x1^13*x2^2 - 1487566080*x1^4*x2^3 + 
      9571882320*x1^5*x2^3 - 23682443400*x1^6*x2^3 + 29316927024*x1^7*x2^3 - 
      19916580522*x1^8*x2^3 + 8367608070*x1^9*x2^3 - 3019875768*x1^10*x2^3 + 
      1026056564*x1^11*x2^3 - 182292424*x1^12*x2^3 + 7471003*x1^13*x2^3 - 
      1487566080*x1^3*x2^4 + 14875660800*x1^4*x2^4 - 53133967656*x1^5*x2^4 + 
      92267245224*x1^6*x2^4 - 88036235844*x1^7*x2^4 + 53621822118*x1^8*x2^4 - 
      29394400719*x1^9*x2^4 + 16101260412*x1^10*x2^4 - 
      5580674092*x1^11*x2^4 + 787835794*x1^12*x2^4 - 23079056*x1^13*x2^4 - 
      523242720*x1^2*x2^5 + 9571882320*x1^3*x2^5 - 53133967656*x1^4*x2^5 + 
      133806053304*x1^5*x2^5 - 180398887788*x1^6*x2^5 + 
      156124505352*x1^7*x2^5 - 124328754977*x1^8*x2^5 + 
      101615143126*x1^9*x2^5 - 57349086572*x1^10*x2^5 + 
      16330915835*x1^11*x2^5 - 1750556500*x1^12*x2^5 + 35097608*x1^13*x2^5 - 
      47567520*x1*x2^6 + 2378376000*x1^2*x2^6 - 23682443400*x1^3*x2^6 + 
      92267245224*x1^4*x2^6 - 180398887788*x1^5*x2^6 + 
      221417575680*x1^6*x2^6 - 250702687616*x1^7*x2^6 + 
      294371272408*x1^8*x2^6 - 248887765892*x1^9*x2^6 + 
      117573232496*x1^10*x2^6 - 26327446684*x1^11*x2^6 + 
      2071139168*x1^12*x2^6 - 25779600*x1^13*x2^6 + 166486320*x1*x2^7 - 
      4263818328*x1^2*x2^7 + 29316927024*x1^3*x2^7 - 88036235844*x1^4*x2^7 + 
      156124505352*x1^5*x2^7 - 250702687616*x1^6*x2^7 + 
      416991772792*x1^7*x2^7 - 507232870508*x1^8*x2^7 + 
      362376768362*x1^9*x2^7 - 136982402788*x1^10*x2^7 + 
      23471392448*x1^11*x2^7 - 1243641168*x1^12*x2^7 + 7318080*x1^13*x2^7 - 
      225635256*x1*x2^8 + 3823114680*x1^2*x2^8 - 19916580522*x1^3*x2^8 + 
      53621822118*x1^4*x2^8 - 124328754977*x1^5*x2^8 + 
      294371272408*x1^6*x2^8 - 507232870508*x1^7*x2^8 + 
      522870900860*x1^8*x2^8 - 301138751452*x1^9*x2^8 + 
      88683945728*x1^10*x2^8 - 10825735536*x1^11*x2^8 + 
      298577664*x1^12*x2^8 + 147872340*x1*x2^9 - 1830697470*x1^2*x2^9 + 
      8367608070*x1^3*x2^9 - 29394400719*x1^4*x2^9 + 101615143126*x1^5*x2^9 - 
      248887765892*x1^6*x2^9 + 362376768362*x1^7*x2^9 - 
      301138751452*x1^8*x2^9 + 135809458736*x1^9*x2^9 - 
      29072370096*x1^10*x2^9 + 2009012544*x1^11*x2^9 - 48655398*x1*x2^10 + 
      509102808*x1^2*x2^10 - 3019875768*x1^3*x2^10 + 16101260412*x1^4*x2^10 - 
      57349086572*x1^5*x2^10 + 117573232496*x1^6*x2^10 - 
      136982402788*x1^7*x2^10 + 88683945728*x1^8*x2^10 - 
      29072370096*x1^9*x2^10 + 3603688704*x1^10*x2^10 - 4098*x2^11 + 
      8380914*x1*x2^11 - 111801496*x1^2*x2^11 + 1026056564*x1^3*x2^11 - 
      5580674092*x1^4*x2^11 + 16330915835*x1^5*x2^11 - 
      26327446684*x1^6*x2^11 + 23471392448*x1^7*x2^11 - 
      10825735536*x1^8*x2^11 + 2009012544*x1^9*x2^11 + 4098*x2^12 - 
      990101*x1*x2^12 + 19971308*x1^2*x2^12 - 182292424*x1^3*x2^12 + 
      787835794*x1^4*x2^12 - 1750556500*x1^5*x2^12 + 2071139168*x1^6*x2^12 - 
      1243641168*x1^7*x2^12 + 298577664*x1^8*x2^12 - 683*x2^13 + 
      58426*x1*x2^13 - 1085872*x1^2*x2^13 + 7471003*x1^3*x2^13 - 
      23079056*x1^4*x2^13 + 35097608*x1^5*x2^13 - 25779600*x1^6*x2^13 + 
      7318080*x1^7*x2^13)
 
h2244[10] = 960*x1^2*x2^2*(1960*x1^10 - 3920*x1^11 + 2418*x1^12 - 458*x1^13 + 
      11*x1^14 - 192080*x1^9*x2 + 466480*x1^10*x2 - 371996*x1^11*x2 + 
      97930*x1^12*x2 + 998*x1^13*x2 - 1426*x1^14*x2 + 190270080*x1^6*x2^2 - 
      808647840*x1^7*x2^2 + 1376320904*x1^8*x2^2 - 1190109368*x1^9*x2^2 + 
      548293912*x1^10*x2^2 - 131534128*x1^11*x2^2 + 17183567*x1^12*x2^2 - 
      1894486*x1^13*x2^2 + 117640*x1^14*x2^2 + 1902700800*x1^5*x2^3 - 
      10227016800*x1^6*x2^3 + 22389102848*x1^7*x2^3 - 25620966280*x1^8*x2^3 + 
      16366474028*x1^9*x2^3 - 5857342512*x1^10*x2^3 + 1228530368*x1^11*x2^3 - 
      214839080*x1^12*x2^3 + 35180120*x1^13*x2^3 - 1823536*x1^14*x2^3 + 
      4047563520*x1^4*x2^4 - 32190238080*x1^5*x2^4 + 98771596112*x1^6*x2^4 - 
      155630360872*x1^7*x2^4 + 137875214318*x1^8*x2^4 - 
      70588325922*x1^9*x2^4 + 22185569201*x1^10*x2^4 - 
      5891657688*x1^11*x2^4 + 1687403936*x1^12*x2^4 - 277456408*x1^13*x2^4 + 
      10689694*x1^14*x2^4 + 1902700800*x1^3*x2^5 - 32190238080*x1^4*x2^5 + 
      158368099232*x1^5*x2^5 - 365087127160*x1^6*x2^5 + 
      458083788656*x1^7*x2^5 - 332027315774*x1^8*x2^5 + 
      150610977578*x1^9*x2^5 - 58123979010*x1^10*x2^5 + 
      25460700264*x1^11*x2^5 - 8031684136*x1^12*x2^5 + 
      1063404388*x1^13*x2^5 - 29319080*x1^14*x2^5 + 190270080*x1^2*x2^6 - 
      10227016800*x1^3*x2^6 + 98771596112*x1^4*x2^6 - 
      365087127160*x1^5*x2^6 + 676192917008*x1^6*x2^6 - 
      700860415616*x1^7*x2^6 + 452661283189*x1^8*x2^6 - 
      248148386326*x1^9*x2^6 + 157058286424*x1^10*x2^6 - 
      79676325920*x1^11*x2^6 + 21233145734*x1^12*x2^6 - 
      2148868960*x1^13*x2^6 + 40627748*x1^14*x2^6 - 808647840*x1^2*x2^7 + 
      22389102848*x1^3*x2^7 - 155630360872*x1^4*x2^7 + 
      458083788656*x1^5*x2^7 - 700860415616*x1^6*x2^7 + 
      648532629856*x1^7*x2^7 - 502736264704*x1^8*x2^7 + 
      449534853952*x1^9*x2^7 - 338510263664*x1^10*x2^7 + 
      149216416880*x1^11*x2^7 - 31534384840*x1^12*x2^7 + 
      2351172152*x1^13*x2^7 - 27609120*x1^14*x2^7 + 1376320904*x1^2*x2^8 - 
      25620966280*x1^3*x2^8 + 137875214318*x1^4*x2^8 - 
      332027315774*x1^5*x2^8 + 452661283189*x1^6*x2^8 - 
      502736264704*x1^7*x2^8 + 634386635008*x1^8*x2^8 - 
      682967282816*x1^9*x2^8 + 453633049436*x1^10*x2^8 - 
      161504586040*x1^11*x2^8 + 26236695296*x1^12*x2^8 - 
      1320115104*x1^13*x2^8 + 7318080*x1^14*x2^8 - 192080*x1*x2^9 - 
      1190109368*x1^2*x2^9 + 16366474028*x1^3*x2^9 - 70588325922*x1^4*x2^9 + 
      150610977578*x1^5*x2^9 - 248148386326*x1^6*x2^9 + 
      449534853952*x1^7*x2^9 - 682967282816*x1^8*x2^9 + 
      651626307416*x1^9*x2^9 - 352310942200*x1^10*x2^9 + 
      98170688840*x1^11*x2^9 - 11402633088*x1^12*x2^9 + 
      298577664*x1^13*x2^9 + 1960*x2^10 + 466480*x1*x2^10 + 
      548293912*x1^2*x2^10 - 5857342512*x1^3*x2^10 + 22185569201*x1^4*x2^10 - 
      58123979010*x1^5*x2^10 + 157058286424*x1^6*x2^10 - 
      338510263664*x1^7*x2^10 + 453633049436*x1^8*x2^10 - 
      352310942200*x1^9*x2^10 + 149843390648*x1^10*x2^10 - 
      30475545408*x1^11*x2^10 + 2009012544*x1^12*x2^10 - 3920*x2^11 - 
      371996*x1*x2^11 - 131534128*x1^2*x2^11 + 1228530368*x1^3*x2^11 - 
      5891657688*x1^4*x2^11 + 25460700264*x1^5*x2^11 - 
      79676325920*x1^6*x2^11 + 149216416880*x1^7*x2^11 - 
      161504586040*x1^8*x2^11 + 98170688840*x1^9*x2^11 - 
      30475545408*x1^10*x2^11 + 3603688704*x1^11*x2^11 + 2418*x2^12 + 
      97930*x1*x2^12 + 17183567*x1^2*x2^12 - 214839080*x1^3*x2^12 + 
      1687403936*x1^4*x2^12 - 8031684136*x1^5*x2^12 + 
      21233145734*x1^6*x2^12 - 31534384840*x1^7*x2^12 + 
      26236695296*x1^8*x2^12 - 11402633088*x1^9*x2^12 + 
      2009012544*x1^10*x2^12 - 458*x2^13 + 998*x1*x2^13 - 
      1894486*x1^2*x2^13 + 35180120*x1^3*x2^13 - 277456408*x1^4*x2^13 + 
      1063404388*x1^5*x2^13 - 2148868960*x1^6*x2^13 + 2351172152*x1^7*x2^13 - 
      1320115104*x1^8*x2^13 + 298577664*x1^9*x2^13 + 11*x2^14 - 
      1426*x1*x2^14 + 117640*x1^2*x2^14 - 1823536*x1^3*x2^14 + 
      10689694*x1^4*x2^14 - 29319080*x1^5*x2^14 + 40627748*x1^6*x2^14 - 
      27609120*x1^7*x2^14 + 7318080*x1^8*x2^14)
 
h2244[11] = 3840*x1^4*x2^4*(180*x1^10 - 180*x1^11 - 182*x1^12 + 
      1974720*x1^9*x2 - 2963160*x1^10*x2 + 1164728*x1^11*x2 - 
      87052*x1^12*x2 + 60259620*x1^8*x2^2 - 131380200*x1^9*x2^2 + 
      91933106*x1^10*x2^2 - 21782110*x1^11*x2^2 + 1063078*x1^12*x2^2 + 
      517136160*x1^7*x2^3 - 1594138500*x1^8*x2^3 + 1733968188*x1^9*x2^3 - 
      782416012*x1^10*x2^3 + 128066800*x1^11*x2^3 - 4209758*x1^12*x2^3 + 
      1736613480*x1^6*x2^4 - 7536953160*x1^7*x2^4 + 12032188030*x1^8*x2^4 - 
      8755461806*x1^9*x2^4 + 2857171484*x1^10*x2^4 - 338061010*x1^11*x2^4 + 
      7391867*x1^12*x2^4 + 2572348800*x1^5*x2^5 - 15949674720*x1^6*x2^5 + 
      36549174844*x1^7*x2^5 - 39816317030*x1^8*x2^5 + 21482512028*x1^9*x2^5 - 
      5280127132*x1^10*x2^5 + 447776546*x1^11*x2^5 - 5987520*x1^12*x2^5 + 
      1736613480*x1^4*x2^6 - 15949674720*x1^5*x2^6 + 52532178412*x1^6*x2^6 - 
      82874614550*x1^7*x2^6 + 67780121822*x1^8*x2^6 - 28115054884*x1^9*x2^6 + 
      5176522400*x1^10*x2^6 - 291791808*x1^11*x2^6 + 1829520*x1^12*x2^6 + 
      517136160*x1^3*x2^7 - 7536953160*x1^4*x2^7 + 36549174844*x1^5*x2^7 - 
      82874614550*x1^6*x2^7 + 98528873576*x1^7*x2^7 - 62491640176*x1^8*x2^7 + 
      19799300654*x1^9*x2^7 - 2562209496*x1^10*x2^7 + 74644416*x1^11*x2^7 + 
      60259620*x1^2*x2^8 - 1594138500*x1^3*x2^8 + 12032188030*x1^4*x2^8 - 
      39816317030*x1^5*x2^8 + 67780121822*x1^6*x2^8 - 62491640176*x1^7*x2^8 + 
      30443881706*x1^8*x2^8 - 6917298696*x1^9*x2^8 + 502253136*x1^10*x2^8 + 
      1974720*x1*x2^9 - 131380200*x1^2*x2^9 + 1733968188*x1^3*x2^9 - 
      8755461806*x1^4*x2^9 + 21482512028*x1^5*x2^9 - 28115054884*x1^6*x2^9 + 
      19799300654*x1^7*x2^9 - 6917298696*x1^8*x2^9 + 900922176*x1^9*x2^9 + 
      180*x2^10 - 2963160*x1*x2^10 + 91933106*x1^2*x2^10 - 
      782416012*x1^3*x2^10 + 2857171484*x1^4*x2^10 - 5280127132*x1^5*x2^10 + 
      5176522400*x1^6*x2^10 - 2562209496*x1^7*x2^10 + 502253136*x1^8*x2^10 - 
      180*x2^11 + 1164728*x1*x2^11 - 21782110*x1^2*x2^11 + 
      128066800*x1^3*x2^11 - 338061010*x1^4*x2^11 + 447776546*x1^5*x2^11 - 
      291791808*x1^6*x2^11 + 74644416*x1^7*x2^11 - 182*x2^12 - 
      87052*x1*x2^12 + 1063078*x1^2*x2^12 - 4209758*x1^3*x2^12 + 
      7391867*x1^4*x2^12 - 5987520*x1^5*x2^12 + 1829520*x1^6*x2^12)
 
h2244[12] = (-192*x1^2*x2^2*(5880*x1^14 - 2940*x1^15 + 1902180*x1^13*x2 - 
       1946280*x1^14*x2 + 335650*x1^15*x2 + 23308084800*x1^8*x2^2 - 
       81578296800*x1^9*x2^2 + 94192615440*x1^10*x2^2 - 
       31535796600*x1^11*x2^2 - 12474995120*x1^12*x2^2 + 
       9445825620*x1^13*x2^2 - 1430313300*x1^14*x2^2 + 34242780*x1^15*x2^2 + 
       139848508800*x1^7*x2^3 - 710896586400*x1^8*x2^3 + 
       1480094080080*x1^9*x2^3 - 1503878329800*x1^10*x2^3 + 
       751084621280*x1^11*x2^3 - 177698910480*x1^12*x2^3 + 
       27421242850*x1^13*x2^3 - 5500263740*x1^14*x2^3 + 
       356668700*x1^15*x2^3 - 413188776000*x1^6*x2^4 + 
       1020258439200*x1^7*x2^4 + 3802820175000*x1^8*x2^4 - 
       15938571074580*x1^9*x2^4 + 22102754586360*x1^10*x2^4 - 
       15221720613330*x1^11*x2^4 + 5698385328200*x1^12*x2^4 - 
       1165998896100*x1^13*x2^4 + 113929514460*x1^14*x2^4 - 
       2868903975*x1^15*x2^4 - 1517144428800*x1^5*x2^5 + 
       9858260412000*x1^6*x2^5 - 5851182284640*x1^7*x2^5 - 
       63804272287140*x1^8*x2^5 + 167464914535044*x1^9*x2^5 - 
       183933697896942*x1^10*x2^5 + 105953971580550*x1^11*x2^5 - 
       33192132565060*x1^12*x2^5 + 5401749645000*x1^13*x2^5 - 
       378363927627*x1^14*x2^5 + 5826161656*x1^15*x2^5 - 
       413188776000*x1^4*x2^6 + 9858260412000*x1^5*x2^6 - 
       17971321183200*x1^6*x2^6 - 121036371548400*x1^7*x2^6 + 
       517590971517984*x1^8*x2^6 - 834594420772014*x1^9*x2^6 + 
       696279233744156*x1^10*x2^6 - 320074688711880*x1^11*x2^6 + 
       79814581311820*x1^12*x2^6 - 9935106693477*x1^13*x2^6 + 
       486512113472*x1^14*x2^6 - 4270635348*x1^15*x2^6 + 
       139848508800*x1^3*x2^7 + 1020258439200*x1^4*x2^7 - 
       5851182284640*x1^5*x2^7 - 121036371548400*x1^6*x2^7 + 
       745351693423344*x1^7*x2^7 - 1721751557939154*x1^8*x2^7 + 
       2035388709438486*x1^9*x2^7 - 1332770183286480*x1^10*x2^7 + 
       483834469593420*x1^11*x2^7 - 92307667210857*x1^12*x2^7 + 
       8202270365352*x1^13*x2^7 - 248304596148*x1^14*x2^7 + 
       896464800*x1^15*x2^7 + 23308084800*x1^2*x2^8 - 
       710896586400*x1^3*x2^8 + 3802820175000*x1^4*x2^8 - 
       63804272287140*x1^5*x2^8 + 517590971517984*x1^6*x2^8 - 
       1721751557939154*x1^7*x2^8 + 2886932110680576*x1^8*x2^8 - 
       2662137349818000*x1^9*x2^8 + 1369785144097080*x1^10*x2^8 - 
       377093496925152*x1^11*x2^8 + 50020517743392*x1^12*x2^8 - 
       2638493833248*x1^13*x2^8 + 32989904640*x1^14*x2^8 - 
       81578296800*x1^2*x2^9 + 1480094080080*x1^3*x2^9 - 
       15938571074580*x1^4*x2^9 + 167464914535044*x1^5*x2^9 - 
       834594420772014*x1^6*x2^9 + 2035388709438486*x1^7*x2^9 - 
       2662137349818000*x1^8*x2^9 + 1925934117922080*x1^9*x2^9 - 
       747103232760192*x1^10*x2^9 + 138783105463632*x1^11*x2^9 - 
       9342742475808*x1^12*x2^9 + 100697446080*x1^13*x2^9 + 
       94192615440*x1^2*x2^10 - 1503878329800*x1^3*x2^10 + 
       22102754586360*x1^4*x2^10 - 183933697896942*x1^5*x2^10 + 
       696279233744156*x1^6*x2^10 - 1332770183286480*x1^7*x2^10 + 
       1369785144097080*x1^8*x2^10 - 747103232760192*x1^9*x2^10 + 
       193198794595632*x1^10*x2^10 - 15624815135328*x1^11*x2^10 - 
       506388516480*x1^12*x2^10 - 31535796600*x1^2*x2^11 + 
       751084621280*x1^3*x2^11 - 15221720613330*x1^4*x2^11 + 
       105953971580550*x1^5*x2^11 - 320074688711880*x1^6*x2^11 + 
       483834469593420*x1^7*x2^11 - 377093496925152*x1^8*x2^11 + 
       138783105463632*x1^9*x2^11 - 15624815135328*x1^10*x2^11 - 
       1273599391680*x1^11*x2^11 - 12474995120*x1^2*x2^12 - 
       177698910480*x1^3*x2^12 + 5698385328200*x1^4*x2^12 - 
       33192132565060*x1^5*x2^12 + 79814581311820*x1^6*x2^12 - 
       92307667210857*x1^7*x2^12 + 50020517743392*x1^8*x2^12 - 
       9342742475808*x1^9*x2^12 - 506388516480*x1^10*x2^12 + 
       1902180*x1*x2^13 + 9445825620*x1^2*x2^13 + 27421242850*x1^3*x2^13 - 
       1165998896100*x1^4*x2^13 + 5401749645000*x1^5*x2^13 - 
       9935106693477*x1^6*x2^13 + 8202270365352*x1^7*x2^13 - 
       2638493833248*x1^8*x2^13 + 100697446080*x1^9*x2^13 + 5880*x2^14 - 
       1946280*x1*x2^14 - 1430313300*x1^2*x2^14 - 5500263740*x1^3*x2^14 + 
       113929514460*x1^4*x2^14 - 378363927627*x1^5*x2^14 + 
       486512113472*x1^6*x2^14 - 248304596148*x1^7*x2^14 + 
       32989904640*x1^8*x2^14 - 2940*x2^15 + 335650*x1*x2^15 + 
       34242780*x1^2*x2^15 + 356668700*x1^3*x2^15 - 2868903975*x1^4*x2^15 + 
       5826161656*x1^5*x2^15 - 4270635348*x1^6*x2^15 + 896464800*x1^7*x2^15))/
     49
 
h2244[13] = (-32*x1^3*x2^3*(11642400*x1^12 - 5821200*x1^13 - 
       548107560000*x1^9*x2 + 1096215120000*x1^10*x2 - 
       714636484800*x1^11*x2 + 166453249200*x1^12*x2 - 9715121100*x1^13*x2 - 
       1398485088000*x1^6*x2^2 + 4894697808000*x1^7*x2^2 - 
       4690034949600*x1^8*x2^2 + 2776988214000*x1^9*x2^2 - 
       3049086062400*x1^10*x2^2 + 1954517972400*x1^11*x2^2 - 
       399098474640*x1^12*x2^2 + 13768043520*x1^13*x2^2 - 
       13984850880000*x1^5*x2^3 + 63631071504000*x1^6*x2^3 - 
       6230750526000*x1^7*x2^3 - 232062982351200*x1^8*x2^3 + 
       337274471429700*x1^9*x2^3 - 193299578140200*x1^10*x2^3 + 
       49269963466020*x1^11*x2^3 - 5088758879400*x1^12*x2^3 + 
       148860353445*x1^13*x2^3 - 29749591872000*x1^4*x2^4 + 
       203797417824000*x1^5*x2^4 - 1707131428002000*x1^7*x2^4 + 
       3620179169680920*x1^8*x2^4 - 3208095251524800*x1^9*x2^4 + 
       1373979571735320*x1^10*x2^4 - 273253985501280*x1^11*x2^4 + 
       20883635013414*x1^12*x2^4 - 356947240812*x1^13*x2^4 - 
       13984850880000*x1^3*x2^5 + 203797417824000*x1^4*x2^5 - 
       4145586557112000*x1^6*x2^5 + 12800879064322020*x1^7*x2^5 - 
       16633585732642200*x1^8*x2^5 + 10839953966682720*x1^9*x2^5 - 
       3546836866429080*x1^10*x2^5 + 522166389620733*x1^11*x2^5 - 
       25861390296576*x1^12*x2^5 + 183645490726*x1^13*x2^5 - 
       1398485088000*x1^2*x2^6 + 63631071504000*x1^3*x2^6 - 
       4145586557112000*x1^5*x2^6 + 19163432415798720*x1^6*x2^6 - 
       36300944768331600*x1^7*x2^6 + 34699922836043520*x1^8*x2^6 - 
       17299493660195880*x1^9*x2^6 + 4222473815631312*x1^10*x2^6 - 
       414618540714780*x1^11*x2^6 + 9206689635532*x1^12*x2^6 + 
       26893944000*x1^13*x2^6 + 4894697808000*x1^2*x2^7 - 
       6230750526000*x1^3*x2^7 - 1707131428002000*x1^4*x2^7 + 
       12800879064322020*x1^5*x2^7 - 36300944768331600*x1^6*x2^7 + 
       50615697022672320*x1^7*x2^7 - 37085149040324280*x1^8*x2^7 + 
       13870050422156406*x1^9*x2^7 - 2295594824034684*x1^10*x2^7 + 
       106386949774828*x1^11*x2^7 + 1124166859200*x1^12*x2^7 - 
       4690034949600*x1^2*x2^8 - 232062982351200*x1^3*x2^8 + 
       3620179169680920*x1^4*x2^8 - 16633585732642200*x1^5*x2^8 + 
       34699922836043520*x1^6*x2^8 - 37085149040324280*x1^7*x2^8 + 
       20423974055367780*x1^8*x2^8 - 5220480239892348*x1^9*x2^8 + 
       421366229711884*x1^10*x2^8 + 8480394014400*x1^11*x2^8 - 
       548107560000*x1*x2^9 + 2776988214000*x1^2*x2^9 + 
       337274471429700*x1^3*x2^9 - 3208095251524800*x1^4*x2^9 + 
       10839953966682720*x1^5*x2^9 - 17299493660195880*x1^6*x2^9 + 
       13870050422156406*x1^7*x2^9 - 5220480239892348*x1^8*x2^9 + 
       657746835134860*x1^9*x2^9 + 20626677086400*x1^10*x2^9 + 
       1096215120000*x1*x2^10 - 3049086062400*x1^2*x2^10 - 
       193299578140200*x1^3*x2^10 + 1373979571735320*x1^4*x2^10 - 
       3546836866429080*x1^5*x2^10 + 4222473815631312*x1^6*x2^10 - 
       2295594824034684*x1^7*x2^10 + 421366229711884*x1^8*x2^10 + 
       20626677086400*x1^9*x2^10 - 714636484800*x1*x2^11 + 
       1954517972400*x1^2*x2^11 + 49269963466020*x1^3*x2^11 - 
       273253985501280*x1^4*x2^11 + 522166389620733*x1^5*x2^11 - 
       414618540714780*x1^6*x2^11 + 106386949774828*x1^7*x2^11 + 
       8480394014400*x1^8*x2^11 + 11642400*x2^12 + 166453249200*x1*x2^12 - 
       399098474640*x1^2*x2^12 - 5088758879400*x1^3*x2^12 + 
       20883635013414*x1^4*x2^12 - 25861390296576*x1^5*x2^12 + 
       9206689635532*x1^6*x2^12 + 1124166859200*x1^7*x2^12 - 5821200*x2^13 - 
       9715121100*x1*x2^13 + 13768043520*x1^2*x2^13 + 
       148860353445*x1^3*x2^13 - 356947240812*x1^4*x2^13 + 
       183645490726*x1^5*x2^13 + 26893944000*x1^6*x2^13))/245
 
h2244[14] = (16*x1^2*x2^2*(-757248940*x1^11 + 1135873410*x1^12 - 
       455152964*x1^13 + 38264247*x1^14 + 51046633820*x1^10*x2 - 
       96792525060*x1^11*x2 + 58611221272*x1^12*x2 - 12317988174*x1^13*x2 + 
       609329964*x1^14*x2 + 1398485088000*x1^7*x2^2 - 
       4894697808000*x1^8*x2^2 + 9673889174780*x1^9*x2^2 - 
       12827889096780*x1^10*x2^2 + 9896264031948*x1^11*x2^2 - 
       3851326158705*x1^12*x2^2 + 629135664648*x1^13*x2^2 - 
       27422912650*x1^14*x2^2 + 15383335968000*x1^6*x2^3 - 
       71322739488000*x1^7*x2^3 + 94820290919140*x1^8*x2^3 - 
       29038885235700*x1^9*x2^3 - 22920310255516*x1^10*x2^3 + 
       14887310404464*x1^11*x2^3 - 1751922207108*x1^12*x2^3 - 
       118164207420*x1^13*x2^3 + 4809349860*x1^14*x2^3 + 
       43734442752000*x1^5*x2^4 - 295398191088000*x1^6*x2^4 + 
       238718626591000*x1^7*x2^4 + 1150837239550230*x1^8*x2^4 - 
       2699991031341160*x1^9*x2^4 + 2398517731874193*x1^10*x2^4 - 
       1030952827952124*x1^11*x2^4 + 212744112133560*x1^12*x2^4 - 
       18180638529900*x1^13*x2^4 + 414933234210*x1^14*x2^4 + 
       43734442752000*x1^4*x2^5 - 467094019392000*x1^5*x2^5 + 
       224321064273400*x1^6*x2^5 + 6059684405327400*x1^7*x2^5 - 
       18339283055735340*x1^8*x2^5 + 23302550661959790*x1^9*x2^5 - 
       15228571139659560*x1^10*x2^5 + 5212221660655660*x1^11*x2^5 - 
       864269441379540*x1^12*x2^5 + 56103683171868*x1^13*x2^5 - 
       807546486504*x1^14*x2^5 + 15383335968000*x1^3*x2^6 - 
       295398191088000*x1^4*x2^6 + 224321064273400*x1^5*x2^6 + 
       9940637056595400*x1^6*x2^6 - 43782145955885040*x1^7*x2^6 + 
       80096003953945065*x1^8*x2^6 - 76327547690636460*x1^9*x2^6 + 
       39636667929822810*x1^10*x2^6 - 10813067484616740*x1^11*x2^6 + 
       1366122600252306*x1^12*x2^6 - 58983420756432*x1^13*x2^6 + 
       367290981452*x1^14*x2^6 + 1398485088000*x1^2*x2^7 - 
       71322739488000*x1^3*x2^7 + 238718626591000*x1^4*x2^7 + 
       6059684405327400*x1^5*x2^7 - 43782145955885040*x1^6*x2^7 + 
       119064166166060640*x1^7*x2^7 - 164620546966352160*x1^8*x2^7 + 
       125057785507312560*x1^9*x2^7 - 51896821237645440*x1^10*x2^7 + 
       10863361930220064*x1^11*x2^7 - 934576888302840*x1^12*x2^7 + 
       18305803495064*x1^13*x2^7 + 53787888000*x1^14*x2^7 - 
       4894697808000*x1^2*x2^8 + 94820290919140*x1^3*x2^8 + 
       1150837239550230*x1^4*x2^8 - 18339283055735340*x1^5*x2^8 + 
       80096003953945065*x1^6*x2^8 - 164620546966352160*x1^7*x2^8 + 
       181682951070208560*x1^8*x2^8 - 110522703394669440*x1^9*x2^8 + 
       35361959710122252*x1^10*x2^8 - 5109820670152248*x1^11*x2^8 + 
       208384807888856*x1^12*x2^8 + 2248333718400*x1^13*x2^8 + 
       9673889174780*x1^2*x2^9 - 29038885235700*x1^3*x2^9 - 
       2699991031341160*x1^4*x2^9 + 23302550661959790*x1^5*x2^9 - 
       76327547690636460*x1^6*x2^9 + 125057785507312560*x1^7*x2^9 - 
       110522703394669440*x1^8*x2^9 + 51922562656552200*x1^9*x2^9 - 
       11541669223021176*x1^10*x2^9 + 813199975026968*x1^11*x2^9 + 
       16960788028800*x1^12*x2^9 + 51046633820*x1*x2^10 - 
       12827889096780*x1^2*x2^10 - 22920310255516*x1^3*x2^10 + 
       2398517731874193*x1^4*x2^10 - 15228571139659560*x1^5*x2^10 + 
       39636667929822810*x1^6*x2^10 - 51896821237645440*x1^7*x2^10 + 
       35361959710122252*x1^8*x2^10 - 11541669223021176*x1^9*x2^10 + 
       1262519446320920*x1^10*x2^10 + 41253354172800*x1^11*x2^10 - 
       757248940*x2^11 - 96792525060*x1*x2^11 + 9896264031948*x1^2*x2^11 + 
       14887310404464*x1^3*x2^11 - 1030952827952124*x1^4*x2^11 + 
       5212221660655660*x1^5*x2^11 - 10813067484616740*x1^6*x2^11 + 
       10863361930220064*x1^7*x2^11 - 5109820670152248*x1^8*x2^11 + 
       813199975026968*x1^9*x2^11 + 41253354172800*x1^10*x2^11 + 
       1135873410*x2^12 + 58611221272*x1*x2^12 - 3851326158705*x1^2*x2^12 - 
       1751922207108*x1^3*x2^12 + 212744112133560*x1^4*x2^12 - 
       864269441379540*x1^5*x2^12 + 1366122600252306*x1^6*x2^12 - 
       934576888302840*x1^7*x2^12 + 208384807888856*x1^8*x2^12 + 
       16960788028800*x1^9*x2^12 - 455152964*x2^13 - 12317988174*x1*x2^13 + 
       629135664648*x1^2*x2^13 - 118164207420*x1^3*x2^13 - 
       18180638529900*x1^4*x2^13 + 56103683171868*x1^5*x2^13 - 
       58983420756432*x1^6*x2^13 + 18305803495064*x1^7*x2^13 + 
       2248333718400*x1^8*x2^13 + 38264247*x2^14 + 609329964*x1*x2^14 - 
       27422912650*x1^2*x2^14 + 4809349860*x1^3*x2^14 + 
       414933234210*x1^4*x2^14 - 807546486504*x1^5*x2^14 + 
       367290981452*x1^6*x2^14 + 53787888000*x1^7*x2^14))/245
 
h2244[15] = (16*x1^2*x2^2*(-2358182820*x1^10 + 2358182820*x1^11 - 
       432421717*x1^12 + 154449645000*x1^9*x2 - 217525370580*x1^10*x2 + 
       83774128920*x1^11*x2 - 7754671368*x1^12*x2 + 1398485088000*x1^6*x2^2 - 
       4195455264000*x1^7*x2^2 + 8161799799420*x1^8*x2^2 - 
       10180647206340*x1^9*x2^2 + 6152976435822*x1^10*x2^2 - 
       1451000071272*x1^11*x2^2 + 84568643860*x1^12*x2^2 + 
       13984850880000*x1^5*x2^3 - 55939403520000*x1^6*x2^3 + 
       19662585042000*x1^7*x2^3 + 84845174397900*x1^8*x2^3 - 
       92588108095080*x1^9*x2^3 + 34214771520960*x1^10*x2^3 - 
       4987205521492*x1^11*x2^3 + 241644280046*x1^12*x2^3 + 
       29749591872000*x1^4*x2^4 - 181930196448000*x1^5*x2^4 - 
       117100618053000*x1^6*x2^4 + 1434496455198000*x1^7*x2^4 - 
       2203880590488735*x1^8*x2^4 + 1390043903799480*x1^9*x2^4 - 
       390047177316768*x1^10*x2^4 + 43155449405502*x1^11*x2^4 - 
       1193939040894*x1^12*x2^4 + 13984850880000*x1^3*x2^5 - 
       181930196448000*x1^4*x2^5 - 282944040894000*x1^5*x2^5 + 
       4341365786733000*x1^6*x2^5 - 10080678746838000*x1^7*x2^5 + 
       9878086687310040*x1^8*x2^5 - 4573656157538352*x1^9*x2^5 + 
       947552134171800*x1^10*x2^5 - 69958771025040*x1^11*x2^5 + 
       892027091076*x1^12*x2^5 + 1398485088000*x1^2*x2^6 - 
       55939403520000*x1^3*x2^6 - 117100618053000*x1^4*x2^6 + 
       4341365786733000*x1^5*x2^6 - 16230124946427220*x1^6*x2^6 + 
       24546944156858160*x1^7*x2^6 - 17736784586698308*x1^8*x2^6 + 
       6079732260450088*x1^9*x2^6 - 853617368960700*x1^10*x2^6 + 
       31015449918420*x1^11*x2^6 + 53787888000*x1^12*x2^6 - 
       4195455264000*x1^2*x2^7 + 19662585042000*x1^3*x2^7 + 
       1434496455198000*x1^4*x2^7 - 10080678746838000*x1^5*x2^7 + 
       24546944156858160*x1^6*x2^7 - 27434689424981880*x1^7*x2^7 + 
       14716391784056964*x1^8*x2^7 - 3439511087107056*x1^9*x2^7 + 
       239357135888244*x1^10*x2^7 + 2194545830400*x1^11*x2^7 + 
       8161799799420*x1^2*x2^8 + 84845174397900*x1^3*x2^8 - 
       2203880590488735*x1^4*x2^8 + 9878086687310040*x1^5*x2^8 - 
       17736784586698308*x1^6*x2^8 + 14716391784056964*x1^7*x2^8 - 
       5392711423922220*x1^8*x2^8 + 625010451186660*x1^9*x2^8 + 
       14766242198400*x1^10*x2^8 + 154449645000*x1*x2^9 - 
       10180647206340*x1^2*x2^9 - 92588108095080*x1^3*x2^9 + 
       1390043903799480*x1^4*x2^9 - 4573656157538352*x1^5*x2^9 + 
       6079732260450088*x1^6*x2^9 - 3439511087107056*x1^7*x2^9 + 
       625010451186660*x1^8*x2^9 + 26487111974400*x1^9*x2^9 - 
       2358182820*x2^10 - 217525370580*x1*x2^10 + 6152976435822*x1^2*x2^10 + 
       34214771520960*x1^3*x2^10 - 390047177316768*x1^4*x2^10 + 
       947552134171800*x1^5*x2^10 - 853617368960700*x1^6*x2^10 + 
       239357135888244*x1^7*x2^10 + 14766242198400*x1^8*x2^10 + 
       2358182820*x2^11 + 83774128920*x1*x2^11 - 1451000071272*x1^2*x2^11 - 
       4987205521492*x1^3*x2^11 + 43155449405502*x1^4*x2^11 - 
       69958771025040*x1^5*x2^11 + 31015449918420*x1^6*x2^11 + 
       2194545830400*x1^7*x2^11 - 432421717*x2^12 - 7754671368*x1*x2^12 + 
       84568643860*x1^2*x2^12 + 241644280046*x1^3*x2^12 - 
       1193939040894*x1^4*x2^12 + 892027091076*x1^5*x2^12 + 
       53787888000*x1^6*x2^12))/735


==> Ancillary3333.nb <==
h3333[1] = 58320*x1^3*x2^3*(-490*x1^11 + 835*x1^12 - 394*x1^13 + 41*x1^14 - 
      78498*x1^10*x2 + 192826*x1^11*x2 - 158444*x1^12*x2 + 47582*x1^13*x2 - 
      3476*x1^14*x2 - 2366798*x1^9*x2^2 + 7987832*x1^10*x2^2 - 
      9903834*x1^11*x2^2 + 5407653*x1^12*x2^2 - 1189200*x1^13*x2^2 + 
      64890*x1^14*x2^2 - 24136518*x1^8*x2^3 + 109940342*x1^9*x2^3 - 
      193290454*x1^10*x2^3 + 163935144*x1^11*x2^3 - 67588044*x1^12*x2^3 + 
      11621596*x1^13*x2^3 - 485100*x1^14*x2^3 - 104308848*x1^7*x2^4 + 
      640324317*x1^8*x2^4 - 1551294308*x1^9*x2^4 + 1900868695*x1^10*x2^4 - 
      1241063208*x1^11*x2^4 + 410456102*x1^12*x2^4 - 56786016*x1^13*x2^4 + 
      1811670*x1^14*x2^4 - 212171568*x1^6*x2^5 + 1775316912*x1^7*x2^5 - 
      5870164518*x1^8*x2^5 + 10027724218*x1^9*x2^5 - 9573599764*x1^10*x2^5 + 
      5090341032*x1^11*x2^5 - 1389224676*x1^12*x2^5 + 155470308*x1^13*x2^5 - 
      3705408*x1^14*x2^5 - 212171568*x1^5*x2^6 + 2479853712*x1^6*x2^6 - 
      11243637648*x1^7*x2^6 + 26382411003*x1^8*x2^6 - 35363822664*x1^9*x2^6 + 
      27741472038*x1^10*x2^6 - 12340210848*x1^11*x2^6 + 
      2801619618*x1^12*x2^6 - 249722760*x1^13*x2^6 + 4220832*x1^14*x2^6 - 
      104308848*x1^4*x2^7 + 1775316912*x1^5*x2^7 - 11243637648*x1^6*x2^7 + 
      36249908928*x1^7*x2^7 - 66963431244*x1^8*x2^7 + 74103333948*x1^9*x2^7 - 
      48996355380*x1^10*x2^7 + 18386746728*x1^11*x2^7 - 
      3438815352*x1^12*x2^7 + 233753520*x1^13*x2^7 - 2513280*x1^14*x2^7 - 
      24136518*x1^3*x2^8 + 640324317*x1^4*x2^8 - 5870164518*x1^5*x2^8 + 
      26382411003*x1^6*x2^8 - 66963431244*x1^7*x2^8 + 
      102275374068*x1^8*x2^8 - 95711914620*x1^9*x2^8 + 
      53749789128*x1^10*x2^8 - 16874621064*x1^11*x2^8 + 
      2513827008*x1^12*x2^8 - 118076112*x1^13*x2^8 + 609840*x1^14*x2^8 - 
      2366798*x1^2*x2^9 + 109940342*x1^3*x2^9 - 1551294308*x1^4*x2^9 + 
      10027724218*x1^5*x2^9 - 35363822664*x1^6*x2^9 + 74103333948*x1^7*x2^9 - 
      95711914620*x1^8*x2^9 + 76230520296*x1^9*x2^9 - 
      36038484216*x1^10*x2^9 + 9174436656*x1^11*x2^9 - 
      1002942864*x1^12*x2^9 + 24881472*x1^13*x2^9 - 78498*x1*x2^10 + 
      7987832*x1^2*x2^10 - 193290454*x1^3*x2^10 + 1900868695*x1^4*x2^10 - 
      9573599764*x1^5*x2^10 + 27741472038*x1^6*x2^10 - 
      48996355380*x1^7*x2^10 + 53749789128*x1^8*x2^10 - 
      36038484216*x1^9*x2^10 + 13884423168*x1^10*x2^10 - 
      2650157664*x1^11*x2^10 + 167417712*x1^12*x2^10 - 490*x2^11 + 
      192826*x1*x2^11 - 9903834*x1^2*x2^11 + 163935144*x1^3*x2^11 - 
      1241063208*x1^4*x2^11 + 5090341032*x1^5*x2^11 - 
      12340210848*x1^6*x2^11 + 18386746728*x1^7*x2^11 - 
      16874621064*x1^8*x2^11 + 9174436656*x1^9*x2^11 - 
      2650157664*x1^10*x2^11 + 300307392*x1^11*x2^11 + 835*x2^12 - 
      158444*x1*x2^12 + 5407653*x1^2*x2^12 - 67588044*x1^3*x2^12 + 
      410456102*x1^4*x2^12 - 1389224676*x1^5*x2^12 + 2801619618*x1^6*x2^12 - 
      3438815352*x1^7*x2^12 + 2513827008*x1^8*x2^12 - 1002942864*x1^9*x2^12 + 
      167417712*x1^10*x2^12 - 394*x2^13 + 47582*x1*x2^13 - 
      1189200*x1^2*x2^13 + 11621596*x1^3*x2^13 - 56786016*x1^4*x2^13 + 
      155470308*x1^5*x2^13 - 249722760*x1^6*x2^13 + 233753520*x1^7*x2^13 - 
      118076112*x1^8*x2^13 + 24881472*x1^9*x2^13 + 41*x2^14 - 3476*x1*x2^14 + 
      64890*x1^2*x2^14 - 485100*x1^3*x2^14 + 1811670*x1^4*x2^14 - 
      3705408*x1^5*x2^14 + 4220832*x1^6*x2^14 - 2513280*x1^7*x2^14 + 
      609840*x1^8*x2^14 - 210*x1^11*\[Sigma] + 315*x1^12*\[Sigma] - 
      130*x1^13*\[Sigma] + 13*x1^14*\[Sigma] - 51786*x1^10*x2*\[Sigma] + 
      116746*x1^11*x2*\[Sigma] - 86028*x1^12*x2*\[Sigma] + 
      22550*x1^13*x2*\[Sigma] - 1444*x1^14*x2*\[Sigma] - 
      1929606*x1^9*x2^2*\[Sigma] + 6135752*x1^10*x2^2*\[Sigma] - 
      7045506*x1^11*x2^2*\[Sigma] + 3477417*x1^12*x2^2*\[Sigma] - 
      669024*x1^13*x2^2*\[Sigma] + 31250*x1^14*x2^2*\[Sigma] - 
      22216446*x1^8*x2^3*\[Sigma] + 97170822*x1^9*x2^3*\[Sigma] - 
      162107694*x1^10*x2^3*\[Sigma] + 128231784*x1^11*x2^3*\[Sigma] - 
      48073644*x1^12*x2^3*\[Sigma] + 7250156*x1^13*x2^3*\[Sigma] - 
      257180*x1^14*x2^3*\[Sigma] - 102873456*x1^7*x2^4*\[Sigma] + 
      615859797*x1^8*x2^4*\[Sigma] - 1442822564*x1^9*x2^4*\[Sigma] + 
      1689215491*x1^10*x2^4*\[Sigma] - 1035162744*x1^11*x2^4*\[Sigma] + 
      312772102*x1^12*x2^4*\[Sigma] - 38011008*x1^13*x2^4*\[Sigma] + 
      1029070*x1^14*x2^4*\[Sigma] - 215991216*x1^6*x2^5*\[Sigma] + 
      1787582832*x1^7*x2^5*\[Sigma] - 5806946574*x1^8*x2^5*\[Sigma] + 
      9661369250*x1^9*x2^5*\[Sigma] - 8873471828*x1^10*x2^5*\[Sigma] + 
      4454787352*x1^11*x2^5*\[Sigma] - 1114709428*x1^12*x2^5*\[Sigma] + 
      109587380*x1^13*x2^5*\[Sigma] - 2218944*x1^14*x2^5*\[Sigma] - 
      215991216*x1^5*x2^6*\[Sigma] + 2533647312*x1^6*x2^6*\[Sigma] - 
      11449441104*x1^7*x2^6*\[Sigma] + 26589341895*x1^8*x2^6*\[Sigma] - 
      34967467368*x1^9*x2^6*\[Sigma] + 26575366254*x1^10*x2^6*\[Sigma] - 
      11228290080*x1^11*x2^6*\[Sigma] + 2343384666*x1^12*x2^6*\[Sigma] - 
      183177288*x1^13*x2^6*\[Sigma] + 2636928*x1^14*x2^6*\[Sigma] - 
      102873456*x1^4*x2^7*\[Sigma] + 1787582832*x1^5*x2^7*\[Sigma] - 
      11449441104*x1^6*x2^7*\[Sigma] + 37067380800*x1^7*x2^7*\[Sigma] - 
      68285851548*x1^8*x2^7*\[Sigma] + 74719030524*x1^9*x2^7*\[Sigma] - 
      48237411012*x1^10*x2^7*\[Sigma] + 17306595432*x1^11*x2^7*\[Sigma] - 
      2980387032*x1^12*x2^7*\[Sigma] + 176999088*x1^13*x2^7*\[Sigma] - 
      1626240*x1^14*x2^7*\[Sigma] - 22216446*x1^3*x2^8*\[Sigma] + 
      615859797*x1^4*x2^8*\[Sigma] - 5806946574*x1^5*x2^8*\[Sigma] + 
      26589341895*x1^6*x2^8*\[Sigma] - 68285851548*x1^7*x2^8*\[Sigma] + 
      104851478004*x1^8*x2^8*\[Sigma] - 97876297932*x1^9*x2^8*\[Sigma] + 
      54169831128*x1^10*x2^8*\[Sigma] - 16393775496*x1^11*x2^8*\[Sigma] + 
      2249924208*x1^12*x2^8*\[Sigma] - 91760592*x1^13*x2^8*\[Sigma] + 
      406560*x1^14*x2^8*\[Sigma] - 1929606*x1^2*x2^9*\[Sigma] + 
      97170822*x1^3*x2^9*\[Sigma] - 1442822564*x1^4*x2^9*\[Sigma] + 
      9661369250*x1^5*x2^9*\[Sigma] - 34967467368*x1^6*x2^9*\[Sigma] + 
      74719030524*x1^7*x2^9*\[Sigma] - 97876297932*x1^8*x2^9*\[Sigma] + 
      78560539848*x1^9*x2^9*\[Sigma] - 37045790040*x1^10*x2^9*\[Sigma] + 
      9202217808*x1^11*x2^9*\[Sigma] - 925770384*x1^12*x2^9*\[Sigma] + 
      19758816*x1^13*x2^9*\[Sigma] - 51786*x1*x2^10*\[Sigma] + 
      6135752*x1^2*x2^10*\[Sigma] - 162107694*x1^3*x2^10*\[Sigma] + 
      1689215491*x1^4*x2^10*\[Sigma] - 8873471828*x1^5*x2^10*\[Sigma] + 
      26575366254*x1^6*x2^10*\[Sigma] - 48237411012*x1^7*x2^10*\[Sigma] + 
      54169831128*x1^8*x2^10*\[Sigma] - 37045790040*x1^9*x2^10*\[Sigma] + 
      14473343136*x1^10*x2^10*\[Sigma] - 2754532704*x1^11*x2^10*\[Sigma] + 
      159467616*x1^12*x2^10*\[Sigma] - 210*x2^11*\[Sigma] + 
      116746*x1*x2^11*\[Sigma] - 7045506*x1^2*x2^11*\[Sigma] + 
      128231784*x1^3*x2^11*\[Sigma] - 1035162744*x1^4*x2^11*\[Sigma] + 
      4454787352*x1^5*x2^11*\[Sigma] - 11228290080*x1^6*x2^11*\[Sigma] + 
      17306595432*x1^7*x2^11*\[Sigma] - 16393775496*x1^8*x2^11*\[Sigma] + 
      9202217808*x1^9*x2^11*\[Sigma] - 2754532704*x1^10*x2^11*\[Sigma] + 
      326859456*x1^11*x2^11*\[Sigma] + 315*x2^12*\[Sigma] - 
      86028*x1*x2^12*\[Sigma] + 3477417*x1^2*x2^12*\[Sigma] - 
      48073644*x1^3*x2^12*\[Sigma] + 312772102*x1^4*x2^12*\[Sigma] - 
      1114709428*x1^5*x2^12*\[Sigma] + 2343384666*x1^6*x2^12*\[Sigma] - 
      2980387032*x1^7*x2^12*\[Sigma] + 2249924208*x1^8*x2^12*\[Sigma] - 
      925770384*x1^9*x2^12*\[Sigma] + 159467616*x1^10*x2^12*\[Sigma] - 
      130*x2^13*\[Sigma] + 22550*x1*x2^13*\[Sigma] - 
      669024*x1^2*x2^13*\[Sigma] + 7250156*x1^3*x2^13*\[Sigma] - 
      38011008*x1^4*x2^13*\[Sigma] + 109587380*x1^5*x2^13*\[Sigma] - 
      183177288*x1^6*x2^13*\[Sigma] + 176999088*x1^7*x2^13*\[Sigma] - 
      91760592*x1^8*x2^13*\[Sigma] + 19758816*x1^9*x2^13*\[Sigma] + 
      13*x2^14*\[Sigma] - 1444*x1*x2^14*\[Sigma] + 31250*x1^2*x2^14*
       \[Sigma] - 257180*x1^3*x2^14*\[Sigma] + 1029070*x1^4*x2^14*\[Sigma] - 
      2218944*x1^5*x2^14*\[Sigma] + 2636928*x1^6*x2^14*\[Sigma] - 
      1626240*x1^7*x2^14*\[Sigma] + 406560*x1^8*x2^14*\[Sigma] - 
      210*x1^11*\[Tau] + 315*x1^12*\[Tau] - 122*x1^13*\[Tau] + 
      9*x1^14*\[Tau] - 51786*x1^10*x2*\[Tau] + 118538*x1^11*x2*\[Tau] - 
      88860*x1^12*x2*\[Tau] + 23422*x1^13*x2*\[Tau] - 1396*x1^14*x2*\[Tau] - 
      1929606*x1^9*x2^2*\[Tau] + 6201496*x1^10*x2^2*\[Tau] - 
      7252218*x1^11*x2^2*\[Tau] + 3678885*x1^12*x2^2*\[Tau] - 
      732048*x1^13*x2^2*\[Tau] + 34650*x1^14*x2^2*\[Tau] - 
      22216446*x1^8*x2^3*\[Tau] + 97713126*x1^9*x2^3*\[Tau] - 
      164961846*x1^10*x2^3*\[Tau] + 133311528*x1^11*x2^3*\[Tau] - 
      51766380*x1^12*x2^3*\[Tau] + 8225308*x1^13*x2^3*\[Tau] - 
      310380*x1^14*x2^3*\[Tau] - 102873456*x1^7*x2^4*\[Tau] + 
      617015301*x1^8*x2^4*\[Tau] - 1454085268*x1^9*x2^4*\[Tau] + 
      1724275511*x1^10*x2^4*\[Tau] - 1082286072*x1^11*x2^4*\[Tau] + 
      340974326*x1^12*x2^4*\[Tau] - 44330496*x1^13*x2^4*\[Tau] + 
      1321110*x1^14*x2^4*\[Tau] - 215991216*x1^6*x2^5*\[Tau] + 
      1787073456*x1^7*x2^5*\[Tau] - 5814464598*x1^8*x2^5*\[Tau] + 
      9728246682*x1^9*x2^5*\[Tau] - 9051612548*x1^10*x2^5*\[Tau] + 
      4663370376*x1^11*x2^5*\[Tau] - 1224285636*x1^12*x2^5*\[Tau] + 
      130645284*x1^13*x2^5*\[Tau] - 2991744*x1^14*x2^5*\[Tau] - 
      215991216*x1^5*x2^6*\[Tau] + 2531135376*x1^6*x2^6*\[Tau] - 
      11427596688*x1^7*x2^6*\[Tau] + 26555623227*x1^8*x2^6*\[Tau] - 
      35081081208*x1^9*x2^6*\[Tau] + 26990394438*x1^10*x2^6*\[Tau] - 
      11714516352*x1^11*x2^6*\[Tau] + 2580633090*x1^12*x2^6*\[Tau] - 
      222311880*x1^13*x2^6*\[Tau] + 3703392*x1^14*x2^6*\[Tau] - 
      102873456*x1^4*x2^7*\[Tau] + 1787073456*x1^5*x2^7*\[Tau] - 
      11427596688*x1^6*x2^7*\[Tau] + 36920379072*x1^7*x2^7*\[Tau] - 
      67943217948*x1^8*x2^7*\[Tau] + 74519984028*x1^9*x2^7*\[Tau] - 
      48599982228*x1^10*x2^7*\[Tau] + 17905288296*x1^11*x2^7*\[Tau] - 
      3274647096*x1^12*x2^7*\[Tau] + 217993776*x1^13*x2^7*\[Tau] - 
      2365440*x1^14*x2^7*\[Tau] - 22216446*x1^3*x2^8*\[Tau] + 
      617015301*x1^4*x2^8*\[Tau] - 5814464598*x1^5*x2^8*\[Tau] + 
      26555623227*x1^6*x2^8*\[Tau] - 67943217948*x1^7*x2^8*\[Tau] + 
      103943987028*x1^8*x2^8*\[Tau] - 96911551548*x1^9*x2^8*\[Tau] + 
      53957213352*x1^10*x2^8*\[Tau] - 16721431272*x1^11*x2^8*\[Tau] + 
      2452776480*x1^12*x2^8*\[Tau] - 114394896*x1^13*x2^8*\[Tau] + 
      609840*x1^14*x2^8*\[Tau] - 1929606*x1^2*x2^9*\[Tau] + 
      97713126*x1^3*x2^9*\[Tau] - 1454085268*x1^4*x2^9*\[Tau] + 
      9728246682*x1^5*x2^9*\[Tau] - 35081081208*x1^6*x2^9*\[Tau] + 
      74519984028*x1^7*x2^9*\[Tau] - 96911551548*x1^8*x2^9*\[Tau] + 
      77271192936*x1^9*x2^9*\[Tau] - 36383966808*x1^10*x2^9*\[Tau] + 
      9185332464*x1^11*x2^9*\[Tau] - 994693392*x1^12*x2^9*\[Tau] + 
      24881472*x1^13*x2^9*\[Tau] - 51786*x1*x2^10*\[Tau] + 
      6201496*x1^2*x2^10*\[Tau] - 164961846*x1^3*x2^10*\[Tau] + 
      1724275511*x1^4*x2^10*\[Tau] - 9051612548*x1^5*x2^10*\[Tau] + 
      26990394438*x1^6*x2^10*\[Tau] - 48599982228*x1^7*x2^10*\[Tau] + 
      53957213352*x1^8*x2^10*\[Tau] - 36383966808*x1^9*x2^10*\[Tau] + 
      14017286976*x1^10*x2^10*\[Tau] - 2662236192*x1^11*x2^10*\[Tau] + 
      167417712*x1^12*x2^10*\[Tau] - 210*x2^11*\[Tau] + 
      118538*x1*x2^11*\[Tau] - 7252218*x1^2*x2^11*\[Tau] + 
      133311528*x1^3*x2^11*\[Tau] - 1082286072*x1^4*x2^11*\[Tau] + 
      4663370376*x1^5*x2^11*\[Tau] - 11714516352*x1^6*x2^11*\[Tau] + 
      17905288296*x1^7*x2^11*\[Tau] - 16721431272*x1^8*x2^11*\[Tau] + 
      9185332464*x1^9*x2^11*\[Tau] - 2662236192*x1^10*x2^11*\[Tau] + 
      300307392*x1^11*x2^11*\[Tau] + 315*x2^12*\[Tau] - 
      88860*x1*x2^12*\[Tau] + 3678885*x1^2*x2^12*\[Tau] - 
      51766380*x1^3*x2^12*\[Tau] + 340974326*x1^4*x2^12*\[Tau] - 
      1224285636*x1^5*x2^12*\[Tau] + 2580633090*x1^6*x2^12*\[Tau] - 
      3274647096*x1^7*x2^12*\[Tau] + 2452776480*x1^8*x2^12*\[Tau] - 
      994693392*x1^9*x2^12*\[Tau] + 167417712*x1^10*x2^12*\[Tau] - 
      122*x2^13*\[Tau] + 23422*x1*x2^13*\[Tau] - 732048*x1^2*x2^13*\[Tau] + 
      8225308*x1^3*x2^13*\[Tau] - 44330496*x1^4*x2^13*\[Tau] + 
      130645284*x1^5*x2^13*\[Tau] - 222311880*x1^6*x2^13*\[Tau] + 
      217993776*x1^7*x2^13*\[Tau] - 114394896*x1^8*x2^13*\[Tau] + 
      24881472*x1^9*x2^13*\[Tau] + 9*x2^14*\[Tau] - 1396*x1*x2^14*\[Tau] + 
      34650*x1^2*x2^14*\[Tau] - 310380*x1^3*x2^14*\[Tau] + 
      1321110*x1^4*x2^14*\[Tau] - 2991744*x1^5*x2^14*\[Tau] + 
      3703392*x1^6*x2^14*\[Tau] - 2365440*x1^7*x2^14*\[Tau] + 
      609840*x1^8*x2^14*\[Tau])
 
h3333[2] = -58320*x1^3*x2^3*(490*x1^11 - 635*x1^12 + 194*x1^13 - 8*x1^14 + 
      78498*x1^10*x2 - 128026*x1^11*x2 + 59844*x1^12*x2 - 7536*x1^13*x2 + 
      122*x1^14*x2 + 2366798*x1^9*x2^2 - 4866632*x1^10*x2^2 + 
      3240234*x1^11*x2^2 - 765024*x1^12*x2^2 + 48372*x1^13*x2^2 - 
      315*x1^14*x2^2 + 24136518*x1^8*x2^3 - 63280342*x1^9*x2^3 + 
      57913254*x1^10*x2^3 - 21628752*x1^11*x2^3 + 2913282*x1^12*x2^3 - 
      91546*x1^13*x2^3 + 210*x1^14*x2^3 + 104308848*x1^7*x2^4 - 
      355339317*x1^8*x2^4 + 439709308*x1^9*x2^4 - 239846280*x1^10*x2^4 + 
      55040622*x1^11*x2^4 - 4119752*x1^12*x2^4 + 51786*x1^13*x2^4 + 
      212171568*x1^6*x2^5 - 965144112*x1^7*x2^5 + 1609634718*x1^8*x2^5 - 
      1230585376*x1^9*x2^5 + 431131084*x1^10*x2^5 - 58740822*x1^11*x2^5 + 
      1929606*x1^12*x2^5 + 212171568*x1^5*x2^6 - 1339234512*x1^6*x2^6 + 
      3035383248*x1^7*x2^6 - 3188528976*x1^8*x2^6 + 1605597894*x1^9*x2^6 - 
      347479797*x1^10*x2^6 + 22216446*x1^11*x2^6 + 104308848*x1^4*x2^7 - 
      965144112*x1^5*x2^7 + 3035383248*x1^6*x2^7 - 4359784896*x1^7*x2^7 + 
      3051209424*x1^8*x2^7 - 969590832*x1^9*x2^7 + 102873456*x1^10*x2^7 + 
      24136518*x1^3*x2^8 - 355339317*x1^4*x2^8 + 1609634718*x1^5*x2^8 - 
      3188528976*x1^6*x2^8 + 3051209424*x1^7*x2^8 - 1356706512*x1^8*x2^8 + 
      215991216*x1^9*x2^8 + 2366798*x1^2*x2^9 - 63280342*x1^3*x2^9 + 
      439709308*x1^4*x2^9 - 1230585376*x1^5*x2^9 + 1605597894*x1^6*x2^9 - 
      969590832*x1^7*x2^9 + 215991216*x1^8*x2^9 + 78498*x1*x2^10 - 
      4866632*x1^2*x2^10 + 57913254*x1^3*x2^10 - 239846280*x1^4*x2^10 + 
      431131084*x1^5*x2^10 - 347479797*x1^6*x2^10 + 102873456*x1^7*x2^10 + 
      490*x2^11 - 128026*x1*x2^11 + 3240234*x1^2*x2^11 - 
      21628752*x1^3*x2^11 + 55040622*x1^4*x2^11 - 58740822*x1^5*x2^11 + 
      22216446*x1^6*x2^11 - 635*x2^12 + 59844*x1*x2^12 - 765024*x1^2*x2^12 + 
      2913282*x1^3*x2^12 - 4119752*x1^4*x2^12 + 1929606*x1^5*x2^12 + 
      194*x2^13 - 7536*x1*x2^13 + 48372*x1^2*x2^13 - 91546*x1^3*x2^13 + 
      51786*x1^4*x2^13 - 8*x2^14 + 122*x1*x2^14 - 315*x1^2*x2^14 + 
      210*x1^3*x2^14 + 210*x1^11*\[Sigma] - 315*x1^12*\[Sigma] + 
      122*x1^13*\[Sigma] - 8*x1^14*\[Sigma] + 51786*x1^10*x2*\[Sigma] - 
      91546*x1^11*x2*\[Sigma] + 48372*x1^12*x2*\[Sigma] - 
      7536*x1^13*x2*\[Sigma] + 194*x1^14*x2*\[Sigma] + 
      1929606*x1^9*x2^2*\[Sigma] - 4119752*x1^10*x2^2*\[Sigma] + 
      2913282*x1^11*x2^2*\[Sigma] - 765024*x1^12*x2^2*\[Sigma] + 
      59844*x1^13*x2^2*\[Sigma] - 635*x1^14*x2^2*\[Sigma] + 
      22216446*x1^8*x2^3*\[Sigma] - 58740822*x1^9*x2^3*\[Sigma] + 
      55040622*x1^10*x2^3*\[Sigma] - 21628752*x1^11*x2^3*\[Sigma] + 
      3240234*x1^12*x2^3*\[Sigma] - 128026*x1^13*x2^3*\[Sigma] + 
      490*x1^14*x2^3*\[Sigma] + 102873456*x1^7*x2^4*\[Sigma] - 
      347479797*x1^8*x2^4*\[Sigma] + 431131084*x1^9*x2^4*\[Sigma] - 
      239846280*x1^10*x2^4*\[Sigma] + 57913254*x1^11*x2^4*\[Sigma] - 
      4866632*x1^12*x2^4*\[Sigma] + 78498*x1^13*x2^4*\[Sigma] + 
      215991216*x1^6*x2^5*\[Sigma] - 969590832*x1^7*x2^5*\[Sigma] + 
      1605597894*x1^8*x2^5*\[Sigma] - 1230585376*x1^9*x2^5*\[Sigma] + 
      439709308*x1^10*x2^5*\[Sigma] - 63280342*x1^11*x2^5*\[Sigma] + 
      2366798*x1^12*x2^5*\[Sigma] + 215991216*x1^5*x2^6*\[Sigma] - 
      1356706512*x1^6*x2^6*\[Sigma] + 3051209424*x1^7*x2^6*\[Sigma] - 
      3188528976*x1^8*x2^6*\[Sigma] + 1609634718*x1^9*x2^6*\[Sigma] - 
      355339317*x1^10*x2^6*\[Sigma] + 24136518*x1^11*x2^6*\[Sigma] + 
      102873456*x1^4*x2^7*\[Sigma] - 969590832*x1^5*x2^7*\[Sigma] + 
      3051209424*x1^6*x2^7*\[Sigma] - 4359784896*x1^7*x2^7*\[Sigma] + 
      3035383248*x1^8*x2^7*\[Sigma] - 965144112*x1^9*x2^7*\[Sigma] + 
      104308848*x1^10*x2^7*\[Sigma] + 22216446*x1^3*x2^8*\[Sigma] - 
      347479797*x1^4*x2^8*\[Sigma] + 1605597894*x1^5*x2^8*\[Sigma] - 
      3188528976*x1^6*x2^8*\[Sigma] + 3035383248*x1^7*x2^8*\[Sigma] - 
      1339234512*x1^8*x2^8*\[Sigma] + 212171568*x1^9*x2^8*\[Sigma] + 
      1929606*x1^2*x2^9*\[Sigma] - 58740822*x1^3*x2^9*\[Sigma] + 
      431131084*x1^4*x2^9*\[Sigma] - 1230585376*x1^5*x2^9*\[Sigma] + 
      1609634718*x1^6*x2^9*\[Sigma] - 965144112*x1^7*x2^9*\[Sigma] + 
      212171568*x1^8*x2^9*\[Sigma] + 51786*x1*x2^10*\[Sigma] - 
      4119752*x1^2*x2^10*\[Sigma] + 55040622*x1^3*x2^10*\[Sigma] - 
      239846280*x1^4*x2^10*\[Sigma] + 439709308*x1^5*x2^10*\[Sigma] - 
      355339317*x1^6*x2^10*\[Sigma] + 104308848*x1^7*x2^10*\[Sigma] + 
      210*x2^11*\[Sigma] - 91546*x1*x2^11*\[Sigma] + 
      2913282*x1^2*x2^11*\[Sigma] - 21628752*x1^3*x2^11*\[Sigma] + 
      57913254*x1^4*x2^11*\[Sigma] - 63280342*x1^5*x2^11*\[Sigma] + 
      24136518*x1^6*x2^11*\[Sigma] - 315*x2^12*\[Sigma] + 
      48372*x1*x2^12*\[Sigma] - 765024*x1^2*x2^12*\[Sigma] + 
      3240234*x1^3*x2^12*\[Sigma] - 4866632*x1^4*x2^12*\[Sigma] + 
      2366798*x1^5*x2^12*\[Sigma] + 122*x2^13*\[Sigma] - 
      7536*x1*x2^13*\[Sigma] + 59844*x1^2*x2^13*\[Sigma] - 
      128026*x1^3*x2^13*\[Sigma] + 78498*x1^4*x2^13*\[Sigma] - 
      8*x2^14*\[Sigma] + 194*x1*x2^14*\[Sigma] - 635*x1^2*x2^14*\[Sigma] + 
      490*x1^3*x2^14*\[Sigma] + 210*x1^11*\[Tau] - 315*x1^12*\[Tau] + 
      130*x1^13*\[Tau] - 12*x1^14*\[Tau] + 51786*x1^10*x2*\[Tau] - 
      93338*x1^11*x2*\[Tau] + 50916*x1^12*x2*\[Tau] - 8232*x1^13*x2*\[Tau] + 
      130*x1^14*x2*\[Tau] + 1929606*x1^9*x2^2*\[Tau] - 
      4185496*x1^10*x2^2*\[Tau] + 2992842*x1^11*x2^2*\[Tau] - 
      773892*x1^12*x2^2*\[Tau] + 50916*x1^13*x2^2*\[Tau] - 
      315*x1^14*x2^2*\[Tau] + 22216446*x1^8*x2^3*\[Tau] - 
      59283126*x1^9*x2^3*\[Tau] + 55686918*x1^10*x2^3*\[Tau] - 
      21529872*x1^11*x2^3*\[Tau] + 2992842*x1^12*x2^3*\[Tau] - 
      93338*x1^13*x2^3*\[Tau] + 210*x1^14*x2^3*\[Tau] + 
      102873456*x1^7*x2^4*\[Tau] - 348635301*x1^8*x2^4*\[Tau] + 
      432766748*x1^9*x2^4*\[Tau] - 238695492*x1^10*x2^4*\[Tau] + 
      55686918*x1^11*x2^4*\[Tau] - 4185496*x1^12*x2^4*\[Tau] + 
      51786*x1^13*x2^4*\[Tau] + 215991216*x1^6*x2^5*\[Tau] - 
      969081456*x1^7*x2^5*\[Tau] + 1606069278*x1^8*x2^5*\[Tau] - 
      1228187688*x1^9*x2^5*\[Tau] + 432766748*x1^10*x2^5*\[Tau] - 
      59283126*x1^11*x2^5*\[Tau] + 1929606*x1^12*x2^5*\[Tau] + 
      215991216*x1^5*x2^6*\[Tau] - 1354194576*x1^6*x2^6*\[Tau] + 
      3048373968*x1^7*x2^6*\[Tau] - 3189631788*x1^8*x2^6*\[Tau] + 
      1606069278*x1^9*x2^6*\[Tau] - 348635301*x1^10*x2^6*\[Tau] + 
      22216446*x1^11*x2^6*\[Tau] + 102873456*x1^4*x2^7*\[Tau] - 
      969081456*x1^5*x2^7*\[Tau] + 3048373968*x1^6*x2^7*\[Tau] - 
      4364854848*x1^7*x2^7*\[Tau] + 3048373968*x1^8*x2^7*\[Tau] - 
      969081456*x1^9*x2^7*\[Tau] + 102873456*x1^10*x2^7*\[Tau] + 
      22216446*x1^3*x2^8*\[Tau] - 348635301*x1^4*x2^8*\[Tau] + 
      1606069278*x1^5*x2^8*\[Tau] - 3189631788*x1^6*x2^8*\[Tau] + 
      3048373968*x1^7*x2^8*\[Tau] - 1354194576*x1^8*x2^8*\[Tau] + 
      215991216*x1^9*x2^8*\[Tau] + 1929606*x1^2*x2^9*\[Tau] - 
      59283126*x1^3*x2^9*\[Tau] + 432766748*x1^4*x2^9*\[Tau] - 
      1228187688*x1^5*x2^9*\[Tau] + 1606069278*x1^6*x2^9*\[Tau] - 
      969081456*x1^7*x2^9*\[Tau] + 215991216*x1^8*x2^9*\[Tau] + 
      51786*x1*x2^10*\[Tau] - 4185496*x1^2*x2^10*\[Tau] + 
      55686918*x1^3*x2^10*\[Tau] - 238695492*x1^4*x2^10*\[Tau] + 
      432766748*x1^5*x2^10*\[Tau] - 348635301*x1^6*x2^10*\[Tau] + 
      102873456*x1^7*x2^10*\[Tau] + 210*x2^11*\[Tau] - 
      93338*x1*x2^11*\[Tau] + 2992842*x1^2*x2^11*\[Tau] - 
      21529872*x1^3*x2^11*\[Tau] + 55686918*x1^4*x2^11*\[Tau] - 
      59283126*x1^5*x2^11*\[Tau] + 22216446*x1^6*x2^11*\[Tau] - 
      315*x2^12*\[Tau] + 50916*x1*x2^12*\[Tau] - 773892*x1^2*x2^12*\[Tau] + 
      2992842*x1^3*x2^12*\[Tau] - 4185496*x1^4*x2^12*\[Tau] + 
      1929606*x1^5*x2^12*\[Tau] + 130*x2^13*\[Tau] - 8232*x1*x2^13*\[Tau] + 
      50916*x1^2*x2^13*\[Tau] - 93338*x1^3*x2^13*\[Tau] + 
      51786*x1^4*x2^13*\[Tau] - 12*x2^14*\[Tau] + 130*x1*x2^14*\[Tau] - 
      315*x1^2*x2^14*\[Tau] + 210*x1^3*x2^14*\[Tau])
 
h3333[3] = -58320*x1^3*x2^3*(-406560*x1^6 + 1626240*x1^7 - 2636928*x1^8 + 
      2218944*x1^9 - 1029070*x1^10 + 257180*x1^11 - 31250*x1^12 + 
      1444*x1^13 - 13*x1^14 - 19758816*x1^5*x2 + 91760592*x1^6*x2 - 
      176999088*x1^7*x2 + 183177288*x1^8*x2 - 109587380*x1^9*x2 + 
      38011008*x1^10*x2 - 7250156*x1^11*x2 + 669024*x1^12*x2 - 
      22550*x1^13*x2 + 130*x1^14*x2 - 159467616*x1^4*x2^2 + 
      925770384*x1^5*x2^2 - 2249924208*x1^6*x2^2 + 2980387032*x1^7*x2^2 - 
      2343384666*x1^8*x2^2 + 1114709428*x1^9*x2^2 - 312772102*x1^10*x2^2 + 
      48073644*x1^11*x2^2 - 3477417*x1^12*x2^2 + 86028*x1^13*x2^2 - 
      315*x1^14*x2^2 - 326859456*x1^3*x2^3 + 2754532704*x1^4*x2^3 - 
      9202217808*x1^5*x2^3 + 16393775496*x1^6*x2^3 - 17306595432*x1^7*x2^3 + 
      11228290080*x1^8*x2^3 - 4454787352*x1^9*x2^3 + 1035162744*x1^10*x2^3 - 
      128231784*x1^11*x2^3 + 7045506*x1^12*x2^3 - 116746*x1^13*x2^3 + 
      210*x1^14*x2^3 - 159467616*x1^2*x2^4 + 2754532704*x1^3*x2^4 - 
      14473343136*x1^4*x2^4 + 37045790040*x1^5*x2^4 - 54169831128*x1^6*x2^4 + 
      48237411012*x1^7*x2^4 - 26575366254*x1^8*x2^4 + 8873471828*x1^9*x2^4 - 
      1689215491*x1^10*x2^4 + 162107694*x1^11*x2^4 - 6135752*x1^12*x2^4 + 
      51786*x1^13*x2^4 - 19758816*x1*x2^5 + 925770384*x1^2*x2^5 - 
      9202217808*x1^3*x2^5 + 37045790040*x1^4*x2^5 - 78560539848*x1^5*x2^5 + 
      97876297932*x1^6*x2^5 - 74719030524*x1^7*x2^5 + 34967467368*x1^8*x2^5 - 
      9661369250*x1^9*x2^5 + 1442822564*x1^10*x2^5 - 97170822*x1^11*x2^5 + 
      1929606*x1^12*x2^5 - 406560*x2^6 + 91760592*x1*x2^6 - 
      2249924208*x1^2*x2^6 + 16393775496*x1^3*x2^6 - 54169831128*x1^4*x2^6 + 
      97876297932*x1^5*x2^6 - 104851478004*x1^6*x2^6 + 
      68285851548*x1^7*x2^6 - 26589341895*x1^8*x2^6 + 5806946574*x1^9*x2^6 - 
      615859797*x1^10*x2^6 + 22216446*x1^11*x2^6 + 1626240*x2^7 - 
      176999088*x1*x2^7 + 2980387032*x1^2*x2^7 - 17306595432*x1^3*x2^7 + 
      48237411012*x1^4*x2^7 - 74719030524*x1^5*x2^7 + 68285851548*x1^6*x2^7 - 
      37067380800*x1^7*x2^7 + 11449441104*x1^8*x2^7 - 1787582832*x1^9*x2^7 + 
      102873456*x1^10*x2^7 - 2636928*x2^8 + 183177288*x1*x2^8 - 
      2343384666*x1^2*x2^8 + 11228290080*x1^3*x2^8 - 26575366254*x1^4*x2^8 + 
      34967467368*x1^5*x2^8 - 26589341895*x1^6*x2^8 + 11449441104*x1^7*x2^8 - 
      2533647312*x1^8*x2^8 + 215991216*x1^9*x2^8 + 2218944*x2^9 - 
      109587380*x1*x2^9 + 1114709428*x1^2*x2^9 - 4454787352*x1^3*x2^9 + 
      8873471828*x1^4*x2^9 - 9661369250*x1^5*x2^9 + 5806946574*x1^6*x2^9 - 
      1787582832*x1^7*x2^9 + 215991216*x1^8*x2^9 - 1029070*x2^10 + 
      38011008*x1*x2^10 - 312772102*x1^2*x2^10 + 1035162744*x1^3*x2^10 - 
      1689215491*x1^4*x2^10 + 1442822564*x1^5*x2^10 - 615859797*x1^6*x2^10 + 
      102873456*x1^7*x2^10 + 257180*x2^11 - 7250156*x1*x2^11 + 
      48073644*x1^2*x2^11 - 128231784*x1^3*x2^11 + 162107694*x1^4*x2^11 - 
      97170822*x1^5*x2^11 + 22216446*x1^6*x2^11 - 31250*x2^12 + 
      669024*x1*x2^12 - 3477417*x1^2*x2^12 + 7045506*x1^3*x2^12 - 
      6135752*x1^4*x2^12 + 1929606*x1^5*x2^12 + 1444*x2^13 - 22550*x1*x2^13 + 
      86028*x1^2*x2^13 - 116746*x1^3*x2^13 + 51786*x1^4*x2^13 - 13*x2^14 + 
      130*x1*x2^14 - 315*x1^2*x2^14 + 210*x1^3*x2^14 - 609840*x1^6*\[Sigma] + 
      2513280*x1^7*\[Sigma] - 4220832*x1^8*\[Sigma] + 3705408*x1^9*\[Sigma] - 
      1811670*x1^10*\[Sigma] + 485100*x1^11*\[Sigma] - 64890*x1^12*\[Sigma] + 
      3476*x1^13*\[Sigma] - 41*x1^14*\[Sigma] - 24881472*x1^5*x2*\[Sigma] + 
      118076112*x1^6*x2*\[Sigma] - 233753520*x1^7*x2*\[Sigma] + 
      249722760*x1^8*x2*\[Sigma] - 155470308*x1^9*x2*\[Sigma] + 
      56786016*x1^10*x2*\[Sigma] - 11621596*x1^11*x2*\[Sigma] + 
      1189200*x1^12*x2*\[Sigma] - 47582*x1^13*x2*\[Sigma] + 
      394*x1^14*x2*\[Sigma] - 167417712*x1^4*x2^2*\[Sigma] + 
      1002942864*x1^5*x2^2*\[Sigma] - 2513827008*x1^6*x2^2*\[Sigma] + 
      3438815352*x1^7*x2^2*\[Sigma] - 2801619618*x1^8*x2^2*\[Sigma] + 
      1389224676*x1^9*x2^2*\[Sigma] - 410456102*x1^10*x2^2*\[Sigma] + 
      67588044*x1^11*x2^2*\[Sigma] - 5407653*x1^12*x2^2*\[Sigma] + 
      158444*x1^13*x2^2*\[Sigma] - 835*x1^14*x2^2*\[Sigma] - 
      300307392*x1^3*x2^3*\[Sigma] + 2650157664*x1^4*x2^3*\[Sigma] - 
      9174436656*x1^5*x2^3*\[Sigma] + 16874621064*x1^6*x2^3*\[Sigma] - 
      18386746728*x1^7*x2^3*\[Sigma] + 12340210848*x1^8*x2^3*\[Sigma] - 
      5090341032*x1^9*x2^3*\[Sigma] + 1241063208*x1^10*x2^3*\[Sigma] - 
      163935144*x1^11*x2^3*\[Sigma] + 9903834*x1^12*x2^3*\[Sigma] - 
      192826*x1^13*x2^3*\[Sigma] + 490*x1^14*x2^3*\[Sigma] - 
      167417712*x1^2*x2^4*\[Sigma] + 2650157664*x1^3*x2^4*\[Sigma] - 
      13884423168*x1^4*x2^4*\[Sigma] + 36038484216*x1^5*x2^4*\[Sigma] - 
      53749789128*x1^6*x2^4*\[Sigma] + 48996355380*x1^7*x2^4*\[Sigma] - 
      27741472038*x1^8*x2^4*\[Sigma] + 9573599764*x1^9*x2^4*\[Sigma] - 
      1900868695*x1^10*x2^4*\[Sigma] + 193290454*x1^11*x2^4*\[Sigma] - 
      7987832*x1^12*x2^4*\[Sigma] + 78498*x1^13*x2^4*\[Sigma] - 
      24881472*x1*x2^5*\[Sigma] + 1002942864*x1^2*x2^5*\[Sigma] - 
      9174436656*x1^3*x2^5*\[Sigma] + 36038484216*x1^4*x2^5*\[Sigma] - 
      76230520296*x1^5*x2^5*\[Sigma] + 95711914620*x1^6*x2^5*\[Sigma] - 
      74103333948*x1^7*x2^5*\[Sigma] + 35363822664*x1^8*x2^5*\[Sigma] - 
      10027724218*x1^9*x2^5*\[Sigma] + 1551294308*x1^10*x2^5*\[Sigma] - 
      109940342*x1^11*x2^5*\[Sigma] + 2366798*x1^12*x2^5*\[Sigma] - 
      609840*x2^6*\[Sigma] + 118076112*x1*x2^6*\[Sigma] - 
      2513827008*x1^2*x2^6*\[Sigma] + 16874621064*x1^3*x2^6*\[Sigma] - 
      53749789128*x1^4*x2^6*\[Sigma] + 95711914620*x1^5*x2^6*\[Sigma] - 
      102275374068*x1^6*x2^6*\[Sigma] + 66963431244*x1^7*x2^6*\[Sigma] - 
      26382411003*x1^8*x2^6*\[Sigma] + 5870164518*x1^9*x2^6*\[Sigma] - 
      640324317*x1^10*x2^6*\[Sigma] + 24136518*x1^11*x2^6*\[Sigma] + 
      2513280*x2^7*\[Sigma] - 233753520*x1*x2^7*\[Sigma] + 
      3438815352*x1^2*x2^7*\[Sigma] - 18386746728*x1^3*x2^7*\[Sigma] + 
      48996355380*x1^4*x2^7*\[Sigma] - 74103333948*x1^5*x2^7*\[Sigma] + 
      66963431244*x1^6*x2^7*\[Sigma] - 36249908928*x1^7*x2^7*\[Sigma] + 
      11243637648*x1^8*x2^7*\[Sigma] - 1775316912*x1^9*x2^7*\[Sigma] + 
      104308848*x1^10*x2^7*\[Sigma] - 4220832*x2^8*\[Sigma] + 
      249722760*x1*x2^8*\[Sigma] - 2801619618*x1^2*x2^8*\[Sigma] + 
      12340210848*x1^3*x2^8*\[Sigma] - 27741472038*x1^4*x2^8*\[Sigma] + 
      35363822664*x1^5*x2^8*\[Sigma] - 26382411003*x1^6*x2^8*\[Sigma] + 
      11243637648*x1^7*x2^8*\[Sigma] - 2479853712*x1^8*x2^8*\[Sigma] + 
      212171568*x1^9*x2^8*\[Sigma] + 3705408*x2^9*\[Sigma] - 
      155470308*x1*x2^9*\[Sigma] + 1389224676*x1^2*x2^9*\[Sigma] - 
      5090341032*x1^3*x2^9*\[Sigma] + 9573599764*x1^4*x2^9*\[Sigma] - 
      10027724218*x1^5*x2^9*\[Sigma] + 5870164518*x1^6*x2^9*\[Sigma] - 
      1775316912*x1^7*x2^9*\[Sigma] + 212171568*x1^8*x2^9*\[Sigma] - 
      1811670*x2^10*\[Sigma] + 56786016*x1*x2^10*\[Sigma] - 
      410456102*x1^2*x2^10*\[Sigma] + 1241063208*x1^3*x2^10*\[Sigma] - 
      1900868695*x1^4*x2^10*\[Sigma] + 1551294308*x1^5*x2^10*\[Sigma] - 
      640324317*x1^6*x2^10*\[Sigma] + 104308848*x1^7*x2^10*\[Sigma] + 
      485100*x2^11*\[Sigma] - 11621596*x1*x2^11*\[Sigma] + 
      67588044*x1^2*x2^11*\[Sigma] - 163935144*x1^3*x2^11*\[Sigma] + 
      193290454*x1^4*x2^11*\[Sigma] - 109940342*x1^5*x2^11*\[Sigma] + 
      24136518*x1^6*x2^11*\[Sigma] - 64890*x2^12*\[Sigma] + 
      1189200*x1*x2^12*\[Sigma] - 5407653*x1^2*x2^12*\[Sigma] + 
      9903834*x1^3*x2^12*\[Sigma] - 7987832*x1^4*x2^12*\[Sigma] + 
      2366798*x1^5*x2^12*\[Sigma] + 3476*x2^13*\[Sigma] - 
      47582*x1*x2^13*\[Sigma] + 158444*x1^2*x2^13*\[Sigma] - 
      192826*x1^3*x2^13*\[Sigma] + 78498*x1^4*x2^13*\[Sigma] - 
      41*x2^14*\[Sigma] + 394*x1*x2^14*\[Sigma] - 835*x1^2*x2^14*\[Sigma] + 
      490*x1^3*x2^14*\[Sigma] - 609840*x1^6*\[Tau] + 2365440*x1^7*\[Tau] - 
      3703392*x1^8*\[Tau] + 2991744*x1^9*\[Tau] - 1321110*x1^10*\[Tau] + 
      310380*x1^11*\[Tau] - 34650*x1^12*\[Tau] + 1396*x1^13*\[Tau] - 
      9*x1^14*\[Tau] - 24881472*x1^5*x2*\[Tau] + 114394896*x1^6*x2*\[Tau] - 
      217993776*x1^7*x2*\[Tau] + 222311880*x1^8*x2*\[Tau] - 
      130645284*x1^9*x2*\[Tau] + 44330496*x1^10*x2*\[Tau] - 
      8225308*x1^11*x2*\[Tau] + 732048*x1^12*x2*\[Tau] - 
      23422*x1^13*x2*\[Tau] + 122*x1^14*x2*\[Tau] - 167417712*x1^4*x2^2*
       \[Tau] + 994693392*x1^5*x2^2*\[Tau] - 2452776480*x1^6*x2^2*\[Tau] + 
      3274647096*x1^7*x2^2*\[Tau] - 2580633090*x1^8*x2^2*\[Tau] + 
      1224285636*x1^9*x2^2*\[Tau] - 340974326*x1^10*x2^2*\[Tau] + 
      51766380*x1^11*x2^2*\[Tau] - 3678885*x1^12*x2^2*\[Tau] + 
      88860*x1^13*x2^2*\[Tau] - 315*x1^14*x2^2*\[Tau] - 
      300307392*x1^3*x2^3*\[Tau] + 2662236192*x1^4*x2^3*\[Tau] - 
      9185332464*x1^5*x2^3*\[Tau] + 16721431272*x1^6*x2^3*\[Tau] - 
      17905288296*x1^7*x2^3*\[Tau] + 11714516352*x1^8*x2^3*\[Tau] - 
      4663370376*x1^9*x2^3*\[Tau] + 1082286072*x1^10*x2^3*\[Tau] - 
      133311528*x1^11*x2^3*\[Tau] + 7252218*x1^12*x2^3*\[Tau] - 
      118538*x1^13*x2^3*\[Tau] + 210*x1^14*x2^3*\[Tau] - 
      167417712*x1^2*x2^4*\[Tau] + 2662236192*x1^3*x2^4*\[Tau] - 
      14017286976*x1^4*x2^4*\[Tau] + 36383966808*x1^5*x2^4*\[Tau] - 
      53957213352*x1^6*x2^4*\[Tau] + 48599982228*x1^7*x2^4*\[Tau] - 
      26990394438*x1^8*x2^4*\[Tau] + 9051612548*x1^9*x2^4*\[Tau] - 
      1724275511*x1^10*x2^4*\[Tau] + 164961846*x1^11*x2^4*\[Tau] - 
      6201496*x1^12*x2^4*\[Tau] + 51786*x1^13*x2^4*\[Tau] - 
      24881472*x1*x2^5*\[Tau] + 994693392*x1^2*x2^5*\[Tau] - 
      9185332464*x1^3*x2^5*\[Tau] + 36383966808*x1^4*x2^5*\[Tau] - 
      77271192936*x1^5*x2^5*\[Tau] + 96911551548*x1^6*x2^5*\[Tau] - 
      74519984028*x1^7*x2^5*\[Tau] + 35081081208*x1^8*x2^5*\[Tau] - 
      9728246682*x1^9*x2^5*\[Tau] + 1454085268*x1^10*x2^5*\[Tau] - 
      97713126*x1^11*x2^5*\[Tau] + 1929606*x1^12*x2^5*\[Tau] - 
      609840*x2^6*\[Tau] + 114394896*x1*x2^6*\[Tau] - 
      2452776480*x1^2*x2^6*\[Tau] + 16721431272*x1^3*x2^6*\[Tau] - 
      53957213352*x1^4*x2^6*\[Tau] + 96911551548*x1^5*x2^6*\[Tau] - 
      103943987028*x1^6*x2^6*\[Tau] + 67943217948*x1^7*x2^6*\[Tau] - 
      26555623227*x1^8*x2^6*\[Tau] + 5814464598*x1^9*x2^6*\[Tau] - 
      617015301*x1^10*x2^6*\[Tau] + 22216446*x1^11*x2^6*\[Tau] + 
      2365440*x2^7*\[Tau] - 217993776*x1*x2^7*\[Tau] + 
      3274647096*x1^2*x2^7*\[Tau] - 17905288296*x1^3*x2^7*\[Tau] + 
      48599982228*x1^4*x2^7*\[Tau] - 74519984028*x1^5*x2^7*\[Tau] + 
      67943217948*x1^6*x2^7*\[Tau] - 36920379072*x1^7*x2^7*\[Tau] + 
      11427596688*x1^8*x2^7*\[Tau] - 1787073456*x1^9*x2^7*\[Tau] + 
      102873456*x1^10*x2^7*\[Tau] - 3703392*x2^8*\[Tau] + 
      222311880*x1*x2^8*\[Tau] - 2580633090*x1^2*x2^8*\[Tau] + 
      11714516352*x1^3*x2^8*\[Tau] - 26990394438*x1^4*x2^8*\[Tau] + 
      35081081208*x1^5*x2^8*\[Tau] - 26555623227*x1^6*x2^8*\[Tau] + 
      11427596688*x1^7*x2^8*\[Tau] - 2531135376*x1^8*x2^8*\[Tau] + 
      215991216*x1^9*x2^8*\[Tau] + 2991744*x2^9*\[Tau] - 
      130645284*x1*x2^9*\[Tau] + 1224285636*x1^2*x2^9*\[Tau] - 
      4663370376*x1^3*x2^9*\[Tau] + 9051612548*x1^4*x2^9*\[Tau] - 
      9728246682*x1^5*x2^9*\[Tau] + 5814464598*x1^6*x2^9*\[Tau] - 
      1787073456*x1^7*x2^9*\[Tau] + 215991216*x1^8*x2^9*\[Tau] - 
      1321110*x2^10*\[Tau] + 44330496*x1*x2^10*\[Tau] - 
      340974326*x1^2*x2^10*\[Tau] + 1082286072*x1^3*x2^10*\[Tau] - 
      1724275511*x1^4*x2^10*\[Tau] + 1454085268*x1^5*x2^10*\[Tau] - 
      617015301*x1^6*x2^10*\[Tau] + 102873456*x1^7*x2^10*\[Tau] + 
      310380*x2^11*\[Tau] - 8225308*x1*x2^11*\[Tau] + 
      51766380*x1^2*x2^11*\[Tau] - 133311528*x1^3*x2^11*\[Tau] + 
      164961846*x1^4*x2^11*\[Tau] - 97713126*x1^5*x2^11*\[Tau] + 
      22216446*x1^6*x2^11*\[Tau] - 34650*x2^12*\[Tau] + 
      732048*x1*x2^12*\[Tau] - 3678885*x1^2*x2^12*\[Tau] + 
      7252218*x1^3*x2^12*\[Tau] - 6201496*x1^4*x2^12*\[Tau] + 
      1929606*x1^5*x2^12*\[Tau] + 1396*x2^13*\[Tau] - 23422*x1*x2^13*\[Tau] + 
      88860*x1^2*x2^13*\[Tau] - 118538*x1^3*x2^13*\[Tau] + 
      51786*x1^4*x2^13*\[Tau] - 9*x2^14*\[Tau] + 122*x1*x2^14*\[Tau] - 
      315*x1^2*x2^14*\[Tau] + 210*x1^3*x2^14*\[Tau])
 
h3333[4] = 3888*x1^3*x2^3*(-7000*x1^12 + 7000*x1^13 - 1147*x1^14 - 
      1338960*x1^11*x2 + 2057440*x1^12*x2 - 848572*x1^13*x2 + 
      73075*x1^14*x2 - 47937120*x1^10*x2^2 + 104577480*x1^11*x2^2 - 
      74413767*x1^12*x2^2 + 18619005*x1^13*x2^2 - 1057530*x1^14*x2^2 - 
      590540720*x1^9*x2^3 + 1763974520*x1^10*x2^3 - 1890939552*x1^11*x2^3 + 
      864705810*x1^12*x2^3 - 151894620*x1^13*x2^3 + 6051290*x1^14*x2^3 - 
      3179511720*x1^8*x2^4 + 12786509120*x1^9*x2^4 - 19362238457*x1^10*x2^4 + 
      13727630490*x1^11*x2^4 - 4548273360*x1^12*x2^4 + 592402440*x1^13*x2^4 - 
      16656290*x1^14*x2^4 - 8409582720*x1^7*x2^5 + 45331098120*x1^8*x2^5 - 
      93899855636*x1^9*x2^5 + 95509076975*x1^10*x2^5 - 
      49916891940*x1^11*x2^5 + 12583711420*x1^12*x2^5 - 
      1228269280*x1^13*x2^5 + 23579640*x1^14*x2^5 - 11563749120*x1^6*x2^6 + 
      84098118720*x1^7*x2^6 - 235215253941*x1^8*x2^6 + 
      329972995185*x1^9*x2^6 - 249773788590*x1^10*x2^6 + 
      100638573630*x1^11*x2^6 - 19518561090*x1^12*x2^6 + 
      1389937500*x1^13*x2^6 - 16562700*x1^14*x2^6 - 8409582720*x1^5*x2^7 + 
      84098118720*x1^6*x2^7 - 318009176256*x1^7*x2^7 + 
      604532881860*x1^8*x2^7 - 634145551440*x1^9*x2^7 + 
      372490785240*x1^10*x2^7 - 116780264160*x1^11*x2^7 + 
      17026323300*x1^12*x2^7 - 811114920*x1^13*x2^7 + 4573800*x1^14*x2^7 - 
      3179511720*x1^4*x2^8 + 45331098120*x1^5*x2^8 - 235215253941*x1^6*x2^8 + 
      604532881860*x1^7*x2^8 - 860565590640*x1^8*x2^8 + 
      702400800780*x1^9*x2^8 - 322515165420*x1^10*x2^8 + 
      76788715500*x1^11*x2^8 - 7777539000*x1^12*x2^8 + 191184840*x1^13*x2^8 - 
      590540720*x1^3*x2^9 + 12786509120*x1^4*x2^9 - 93899855636*x1^5*x2^9 + 
      329972995185*x1^6*x2^9 - 634145551440*x1^7*x2^9 + 
      702400800780*x1^8*x2^9 - 448702420320*x1^9*x2^9 + 
      156922543260*x1^10*x2^9 - 26178795720*x1^11*x2^9 + 
      1442243880*x1^12*x2^9 - 47937120*x1^2*x2^10 + 1763974520*x1^3*x2^10 - 
      19362238457*x1^4*x2^10 + 95509076975*x1^5*x2^10 - 
      249773788590*x1^6*x2^10 + 372490785240*x1^7*x2^10 - 
      322515165420*x1^8*x2^10 + 156922543260*x1^9*x2^10 - 
      38496732120*x1^10*x2^10 + 3507938280*x1^11*x2^10 - 1338960*x1*x2^11 + 
      104577480*x1^2*x2^11 - 1890939552*x1^3*x2^11 + 13727630490*x1^4*x2^11 - 
      49916891940*x1^5*x2^11 + 100638573630*x1^6*x2^11 - 
      116780264160*x1^7*x2^11 + 76788715500*x1^8*x2^11 - 
      26178795720*x1^9*x2^11 + 3507938280*x1^10*x2^11 - 7000*x2^12 + 
      2057440*x1*x2^12 - 74413767*x1^2*x2^12 + 864705810*x1^3*x2^12 - 
      4548273360*x1^4*x2^12 + 12583711420*x1^5*x2^12 - 
      19518561090*x1^6*x2^12 + 17026323300*x1^7*x2^12 - 
      7777539000*x1^8*x2^12 + 1442243880*x1^9*x2^12 + 7000*x2^13 - 
      848572*x1*x2^13 + 18619005*x1^2*x2^13 - 151894620*x1^3*x2^13 + 
      592402440*x1^4*x2^13 - 1228269280*x1^5*x2^13 + 1389937500*x1^6*x2^13 - 
      811114920*x1^7*x2^13 + 191184840*x1^8*x2^13 - 1147*x2^14 + 
      73075*x1*x2^14 - 1057530*x1^2*x2^14 + 6051290*x1^3*x2^14 - 
      16656290*x1^4*x2^14 + 23579640*x1^5*x2^14 - 16562700*x1^6*x2^14 + 
      4573800*x1^7*x2^14 - 825*x1^12*\[Sigma] + 1050*x1^13*\[Sigma] - 
      294*x1^14*\[Sigma] - 518670*x1^11*x2*\[Sigma] + 
      785260*x1^12*x2*\[Sigma] - 317494*x1^13*x2*\[Sigma] + 
      27145*x1^14*x2*\[Sigma] - 29319840*x1^10*x2^2*\[Sigma] + 
      60968250*x1^11*x2^2*\[Sigma] - 40816654*x1^12*x2^2*\[Sigma] + 
      9401725*x1^13*x2^2*\[Sigma] - 481810*x1^14*x2^2*\[Sigma] - 
      468622290*x1^9*x2^3*\[Sigma] + 1329139910*x1^10*x2^3*\[Sigma] - 
      1342560344*x1^11*x2^3*\[Sigma] + 570381660*x1^12*x2^3*\[Sigma] - 
      90708940*x1^13*x2^3*\[Sigma] + 3176740*x1^14*x2^3*\[Sigma] - 
      2955302415*x1^8*x2^4*\[Sigma] + 11363911860*x1^9*x2^4*\[Sigma] - 
      16373837054*x1^10*x2^4*\[Sigma] + 10943179940*x1^11*x2^4*\[Sigma] - 
      3360286370*x1^12*x2^4*\[Sigma] + 393445290*x1^13*x2^4*\[Sigma] - 
      9615900*x1^14*x2^4*\[Sigma] - 8527699440*x1^7*x2^5*\[Sigma] + 
      44565908310*x1^8*x2^5*\[Sigma] - 89051147202*x1^9*x2^5*\[Sigma] + 
      86743210475*x1^10*x2^5*\[Sigma] - 42903334880*x1^11*x2^5*\[Sigma] + 
      10025704010*x1^12*x2^5*\[Sigma] - 874978860*x1^13*x2^5*\[Sigma] + 
      14518560*x1^14*x2^5*\[Sigma] - 12058658640*x1^6*x2^6*\[Sigma] + 
      86765627760*x1^7*x2^6*\[Sigma] - 238165936062*x1^8*x2^6*\[Sigma] + 
      325508462415*x1^9*x2^6*\[Sigma] - 237833064630*x1^10*x2^6*\[Sigma] + 
      91166215140*x1^11*x2^6*\[Sigma] - 16402027320*x1^12*x2^6*\[Sigma] + 
      1038276540*x1^13*x2^6*\[Sigma] - 10672200*x1^14*x2^6*\[Sigma] - 
      8527699440*x1^5*x2^7*\[Sigma] + 86765627760*x1^6*x2^7*\[Sigma] - 
      328947048192*x1^7*x2^7*\[Sigma] + 620851319040*x1^8*x2^7*\[Sigma] - 
      641026582980*x1^9*x2^7*\[Sigma] + 366677835720*x1^10*x2^7*\[Sigma] - 
      110061291480*x1^11*x2^7*\[Sigma] + 14894242020*x1^12*x2^7*\[Sigma] - 
      626305680*x1^13*x2^7*\[Sigma] + 3049200*x1^14*x2^7*\[Sigma] - 
      2955302415*x1^4*x2^8*\[Sigma] + 44565908310*x1^5*x2^8*\[Sigma] - 
      238165936062*x1^6*x2^8*\[Sigma] + 620851319040*x1^7*x2^8*\[Sigma] - 
      887211586380*x1^8*x2^8*\[Sigma] + 720445947900*x1^9*x2^8*\[Sigma] - 
      325452358140*x1^10*x2^8*\[Sigma] + 74790951900*x1^11*x2^8*\[Sigma] - 
      7031954160*x1^12*x2^8*\[Sigma] + 151240320*x1^13*x2^8*\[Sigma] - 
      468622290*x1^3*x2^9*\[Sigma] + 11363911860*x1^4*x2^9*\[Sigma] - 
      89051147202*x1^5*x2^9*\[Sigma] + 325508462415*x1^6*x2^9*\[Sigma] - 
      641026582980*x1^7*x2^9*\[Sigma] + 720445947900*x1^8*x2^9*\[Sigma] - 
      463219709400*x1^9*x2^9*\[Sigma] + 161413110180*x1^10*x2^9*\[Sigma] - 
      26302454640*x1^11*x2^9*\[Sigma] + 1344198240*x1^12*x2^9*\[Sigma] - 
      29319840*x1^2*x2^10*\[Sigma] + 1329139910*x1^3*x2^10*\[Sigma] - 
      16373837054*x1^4*x2^10*\[Sigma] + 86743210475*x1^5*x2^10*\[Sigma] - 
      237833064630*x1^6*x2^10*\[Sigma] + 366677835720*x1^7*x2^10*\[Sigma] - 
      325452358140*x1^8*x2^10*\[Sigma] + 161413110180*x1^9*x2^10*\[Sigma] - 
      40121983440*x1^10*x2^10*\[Sigma] + 3647453040*x1^11*x2^10*\[Sigma] - 
      518670*x1*x2^11*\[Sigma] + 60968250*x1^2*x2^11*\[Sigma] - 
      1342560344*x1^3*x2^11*\[Sigma] + 10943179940*x1^4*x2^11*\[Sigma] - 
      42903334880*x1^5*x2^11*\[Sigma] + 91166215140*x1^6*x2^11*\[Sigma] - 
      110061291480*x1^7*x2^11*\[Sigma] + 74790951900*x1^8*x2^11*\[Sigma] - 
      26302454640*x1^9*x2^11*\[Sigma] + 3647453040*x1^10*x2^11*\[Sigma] - 
      825*x2^12*\[Sigma] + 785260*x1*x2^12*\[Sigma] - 
      40816654*x1^2*x2^12*\[Sigma] + 570381660*x1^3*x2^12*\[Sigma] - 
      3360286370*x1^4*x2^12*\[Sigma] + 10025704010*x1^5*x2^12*\[Sigma] - 
      16402027320*x1^6*x2^12*\[Sigma] + 14894242020*x1^7*x2^12*\[Sigma] - 
      7031954160*x1^8*x2^12*\[Sigma] + 1344198240*x1^9*x2^12*\[Sigma] + 
      1050*x2^13*\[Sigma] - 317494*x1*x2^13*\[Sigma] + 
      9401725*x1^2*x2^13*\[Sigma] - 90708940*x1^3*x2^13*\[Sigma] + 
      393445290*x1^4*x2^13*\[Sigma] - 874978860*x1^5*x2^13*\[Sigma] + 
      1038276540*x1^6*x2^13*\[Sigma] - 626305680*x1^7*x2^13*\[Sigma] + 
      151240320*x1^8*x2^13*\[Sigma] - 294*x2^14*\[Sigma] + 
      27145*x1*x2^14*\[Sigma] - 481810*x1^2*x2^14*\[Sigma] + 
      3176740*x1^3*x2^14*\[Sigma] - 9615900*x1^4*x2^14*\[Sigma] + 
      14518560*x1^5*x2^14*\[Sigma] - 10672200*x1^6*x2^14*\[Sigma] + 
      3049200*x1^7*x2^14*\[Sigma] - 825*x1^12*\[Tau] + 600*x1^13*\[Tau] - 
      69*x1^14*\[Tau] - 518670*x1^11*x2*\[Tau] + 782300*x1^12*x2*\[Tau] - 
      311384*x1^13*x2*\[Tau] + 24725*x1^14*x2*\[Tau] - 
      29319840*x1^10*x2^2*\[Tau] + 63053820*x1^11*x2^2*\[Tau] - 
      43925769*x1^12*x2^2*\[Tau] + 10599585*x1^13*x2^2*\[Tau] - 
      563475*x1^14*x2^2*\[Tau] - 468622290*x1^9*x2^3*\[Tau] + 
      1365809620*x1^10*x2^3*\[Tau] - 1428413184*x1^11*x2^3*\[Tau] + 
      635072940*x1^12*x2^3*\[Tau] - 107303930*x1^13*x2^3*\[Tau] + 
      4051530*x1^14*x2^3*\[Tau] - 2955302415*x1^8*x2^4*\[Tau] + 
      11522747820*x1^9*x2^4*\[Tau] - 16972610359*x1^10*x2^4*\[Tau] + 
      11718430500*x1^11*x2^4*\[Tau] - 3773800060*x1^12*x2^4*\[Tau] + 
      474416880*x1^13*x2^4*\[Tau] - 12884410*x1^14*x2^4*\[Tau] - 
      8527699440*x1^7*x2^5*\[Tau] + 44681011920*x1^8*x2^5*\[Tau] - 
      90190637832*x1^9*x2^5*\[Tau] + 89550320575*x1^10*x2^5*\[Tau] - 
      45715850430*x1^11*x2^5*\[Tau] + 11244538620*x1^12*x2^5*\[Tau] - 
      1067838800*x1^13*x2^5*\[Tau] + 20253240*x1^14*x2^5*\[Tau] - 
      12058658640*x1^6*x2^6*\[Tau] + 86452936320*x1^7*x2^6*\[Tau] - 
      237589482267*x1^8*x2^6*\[Tau] + 327208621275*x1^9*x2^6*\[Tau] - 
      243119612205*x1^10*x2^6*\[Tau] + 96145396830*x1^11*x2^6*\[Tau] - 
      18298412370*x1^12*x2^6*\[Tau] + 1281663180*x1^13*x2^6*\[Tau] - 
      15453900*x1^14*x2^6*\[Tau] - 8527699440*x1^5*x2^7*\[Tau] + 
      86452936320*x1^6*x2^7*\[Tau] - 326445516672*x1^7*x2^7*\[Tau] + 
      615502912800*x1^8*x2^7*\[Tau] - 638312046600*x1^9*x2^7*\[Tau] + 
      370090905240*x1^10*x2^7*\[Tau] - 114464138880*x1^11*x2^7*\[Tau] + 
      16481736180*x1^12*x2^7*\[Tau] - 782397000*x1^13*x2^7*\[Tau] + 
      4573800*x1^14*x2^7*\[Tau] - 2955302415*x1^4*x2^8*\[Tau] + 
      44681011920*x1^5*x2^8*\[Tau] - 237589482267*x1^6*x2^8*\[Tau] + 
      615502912800*x1^7*x2^8*\[Tau] - 875582152200*x1^8*x2^8*\[Tau] + 
      710753015700*x1^9*x2^8*\[Tau] - 323703292500*x1^10*x2^8*\[Tau] + 
      76381065180*x1^11*x2^8*\[Tau] - 7688058840*x1^12*x2^8*\[Tau] + 
      191184840*x1^13*x2^8*\[Tau] - 468622290*x1^3*x2^9*\[Tau] + 
      11522747820*x1^4*x2^9*\[Tau] - 90190637832*x1^5*x2^9*\[Tau] + 
      327208621275*x1^6*x2^9*\[Tau] - 638312046600*x1^7*x2^9*\[Tau] + 
      710753015700*x1^8*x2^9*\[Tau] - 453727118880*x1^9*x2^9*\[Tau] + 
      157986381420*x1^10*x2^9*\[Tau] - 26207513640*x1^11*x2^9*\[Tau] + 
      1442243880*x1^12*x2^9*\[Tau] - 29319840*x1^2*x2^10*\[Tau] + 
      1365809620*x1^3*x2^10*\[Tau] - 16972610359*x1^4*x2^10*\[Tau] + 
      89550320575*x1^5*x2^10*\[Tau] - 243119612205*x1^6*x2^10*\[Tau] + 
      370090905240*x1^7*x2^10*\[Tau] - 323703292500*x1^8*x2^10*\[Tau] + 
      157986381420*x1^9*x2^10*\[Tau] - 38677910040*x1^10*x2^10*\[Tau] + 
      3507938280*x1^11*x2^10*\[Tau] - 518670*x1*x2^11*\[Tau] + 
      63053820*x1^2*x2^11*\[Tau] - 1428413184*x1^3*x2^11*\[Tau] + 
      11718430500*x1^4*x2^11*\[Tau] - 45715850430*x1^5*x2^11*\[Tau] + 
      96145396830*x1^6*x2^11*\[Tau] - 114464138880*x1^7*x2^11*\[Tau] + 
      76381065180*x1^8*x2^11*\[Tau] - 26207513640*x1^9*x2^11*\[Tau] + 
      3507938280*x1^10*x2^11*\[Tau] - 825*x2^12*\[Tau] + 
      782300*x1*x2^12*\[Tau] - 43925769*x1^2*x2^12*\[Tau] + 
      635072940*x1^3*x2^12*\[Tau] - 3773800060*x1^4*x2^12*\[Tau] + 
      11244538620*x1^5*x2^12*\[Tau] - 18298412370*x1^6*x2^12*\[Tau] + 
      16481736180*x1^7*x2^12*\[Tau] - 7688058840*x1^8*x2^12*\[Tau] + 
      1442243880*x1^9*x2^12*\[Tau] + 600*x2^13*\[Tau] - 
      311384*x1*x2^13*\[Tau] + 10599585*x1^2*x2^13*\[Tau] - 
      107303930*x1^3*x2^13*\[Tau] + 474416880*x1^4*x2^13*\[Tau] - 
      1067838800*x1^5*x2^13*\[Tau] + 1281663180*x1^6*x2^13*\[Tau] - 
      782397000*x1^7*x2^13*\[Tau] + 191184840*x1^8*x2^13*\[Tau] - 
      69*x2^14*\[Tau] + 24725*x1*x2^14*\[Tau] - 563475*x1^2*x2^14*\[Tau] + 
      4051530*x1^3*x2^14*\[Tau] - 12884410*x1^4*x2^14*\[Tau] + 
      20253240*x1^5*x2^14*\[Tau] - 15453900*x1^6*x2^14*\[Tau] + 
      4573800*x1^7*x2^14*\[Tau])
 
h3333[5] = 3888*x1^3*x2^3*(3049200*x1^7 - 10672200*x1^8 + 14518560*x1^9 - 
      9615900*x1^10 + 3176740*x1^11 - 488810*x1^12 + 34145*x1^13 - 
      1441*x1^14 + 151240320*x1^6*x2 - 626305680*x1^7*x2 + 
      1038276540*x1^8*x2 - 874978860*x1^9*x2 + 393445290*x1^10*x2 - 
      92047900*x1^11*x2 + 11459165*x1^12*x2 - 1166066*x1^13*x2 + 
      74125*x1^14*x2 + 1344198240*x1^5*x2^2 - 7031954160*x1^6*x2^2 + 
      14894242020*x1^7*x2^2 - 16402027320*x1^8*x2^2 + 10025704010*x1^9*x2^2 - 
      3408223490*x1^10*x2^2 + 674959140*x1^11*x2^2 - 115230421*x1^12*x2^2 + 
      19404265*x1^13*x2^2 - 1058355*x1^14*x2^2 + 3647453040*x1^4*x2^3 - 
      26302454640*x1^5*x2^3 + 74790951900*x1^6*x2^3 - 
      110061291480*x1^7*x2^3 + 91166215140*x1^8*x2^3 - 
      43493875600*x1^9*x2^3 + 12707154460*x1^10*x2^3 - 
      3233499896*x1^11*x2^3 + 925674060*x1^12*x2^3 - 152413290*x1^13*x2^3 + 
      6051290*x1^14*x2^3 + 3647453040*x1^3*x2^4 - 40121983440*x1^4*x2^4 + 
      161413110180*x1^5*x2^4 - 325452358140*x1^6*x2^4 + 
      366677835720*x1^7*x2^4 - 241012576350*x1^8*x2^4 + 
      99529719595*x1^9*x2^4 - 35736075511*x1^10*x2^4 + 
      15056770400*x1^11*x2^4 - 4577593200*x1^12*x2^4 + 592402440*x1^13*x2^4 - 
      16656290*x1^14*x2^4 + 1344198240*x1^2*x2^5 - 26302454640*x1^3*x2^5 + 
      161413110180*x1^4*x2^5 - 463219709400*x1^5*x2^5 + 
      720445947900*x1^6*x2^5 - 649436165700*x1^7*x2^5 + 
      370839560535*x1^8*x2^5 - 182951002838*x1^9*x2^5 + 
      106872988835*x1^10*x2^5 - 50385514230*x1^11*x2^5 + 
      12583711420*x1^12*x2^5 - 1228269280*x1^13*x2^5 + 23579640*x1^14*x2^5 + 
      151240320*x1*x2^6 - 7031954160*x1^2*x2^6 + 74790951900*x1^3*x2^6 - 
      325452358140*x1^4*x2^6 + 720445947900*x1^5*x2^6 - 
      898775335500*x1^6*x2^6 + 704949437760*x1^7*x2^6 - 
      473381190003*x1^8*x2^6 + 374538903495*x1^9*x2^6 - 
      252729091005*x1^10*x2^6 + 100638573630*x1^11*x2^6 - 
      19518561090*x1^12*x2^6 + 1389937500*x1^13*x2^6 - 16562700*x1^14*x2^6 + 
      3049200*x2^7 - 626305680*x1*x2^7 + 14894242020*x1^2*x2^7 - 
      110061291480*x1^3*x2^7 + 366677835720*x1^4*x2^7 - 
      649436165700*x1^5*x2^7 + 704949437760*x1^6*x2^7 - 
      646956224448*x1^7*x2^7 + 691298509620*x1^8*x2^7 - 
      642673250880*x1^9*x2^7 + 372490785240*x1^10*x2^7 - 
      116780264160*x1^11*x2^7 + 17026323300*x1^12*x2^7 - 
      811114920*x1^13*x2^7 + 4573800*x1^14*x2^7 - 10672200*x2^8 + 
      1038276540*x1*x2^8 - 16402027320*x1^2*x2^8 + 91166215140*x1^3*x2^8 - 
      241012576350*x1^4*x2^8 + 370839560535*x1^5*x2^8 - 
      473381190003*x1^6*x2^8 + 691298509620*x1^7*x2^8 - 
      872624249280*x1^8*x2^8 + 702400800780*x1^9*x2^8 - 
      322515165420*x1^10*x2^8 + 76788715500*x1^11*x2^8 - 
      7777539000*x1^12*x2^8 + 191184840*x1^13*x2^8 + 14518560*x2^9 - 
      874978860*x1*x2^9 + 10025704010*x1^2*x2^9 - 43493875600*x1^3*x2^9 + 
      99529719595*x1^4*x2^9 - 182951002838*x1^5*x2^9 + 
      374538903495*x1^6*x2^9 - 642673250880*x1^7*x2^9 + 
      702400800780*x1^8*x2^9 - 448702420320*x1^9*x2^9 + 
      156922543260*x1^10*x2^9 - 26178795720*x1^11*x2^9 + 
      1442243880*x1^12*x2^9 - 9615900*x2^10 + 393445290*x1*x2^10 - 
      3408223490*x1^2*x2^10 + 12707154460*x1^3*x2^10 - 
      35736075511*x1^4*x2^10 + 106872988835*x1^5*x2^10 - 
      252729091005*x1^6*x2^10 + 372490785240*x1^7*x2^10 - 
      322515165420*x1^8*x2^10 + 156922543260*x1^9*x2^10 - 
      38496732120*x1^10*x2^10 + 3507938280*x1^11*x2^10 + 3176740*x2^11 - 
      92047900*x1*x2^11 + 674959140*x1^2*x2^11 - 3233499896*x1^3*x2^11 + 
      15056770400*x1^4*x2^11 - 50385514230*x1^5*x2^11 + 
      100638573630*x1^6*x2^11 - 116780264160*x1^7*x2^11 + 
      76788715500*x1^8*x2^11 - 26178795720*x1^9*x2^11 + 
      3507938280*x1^10*x2^11 - 488810*x2^12 + 11459165*x1*x2^12 - 
      115230421*x1^2*x2^12 + 925674060*x1^3*x2^12 - 4577593200*x1^4*x2^12 + 
      12583711420*x1^5*x2^12 - 19518561090*x1^6*x2^12 + 
      17026323300*x1^7*x2^12 - 7777539000*x1^8*x2^12 + 
      1442243880*x1^9*x2^12 + 34145*x2^13 - 1166066*x1*x2^13 + 
      19404265*x1^2*x2^13 - 152413290*x1^3*x2^13 + 592402440*x1^4*x2^13 - 
      1228269280*x1^5*x2^13 + 1389937500*x1^6*x2^13 - 811114920*x1^7*x2^13 + 
      191184840*x1^8*x2^13 - 1441*x2^14 + 74125*x1*x2^14 - 
      1058355*x1^2*x2^14 + 6051290*x1^3*x2^14 - 16656290*x1^4*x2^14 + 
      23579640*x1^5*x2^14 - 16562700*x1^6*x2^14 + 4573800*x1^7*x2^14 + 
      4573800*x1^7*\[Sigma] - 16562700*x1^8*\[Sigma] + 
      23579640*x1^9*\[Sigma] - 16656290*x1^10*\[Sigma] + 
      6051290*x1^11*\[Sigma] - 1058355*x1^12*\[Sigma] + 
      74125*x1^13*\[Sigma] - 1441*x1^14*\[Sigma] + 191184840*x1^6*x2*
       \[Sigma] - 811114920*x1^7*x2*\[Sigma] + 1389937500*x1^8*x2*\[Sigma] - 
      1228269280*x1^9*x2*\[Sigma] + 592402440*x1^10*x2*\[Sigma] - 
      152413290*x1^11*x2*\[Sigma] + 19404265*x1^12*x2*\[Sigma] - 
      1166066*x1^13*x2*\[Sigma] + 34145*x1^14*x2*\[Sigma] + 
      1442243880*x1^5*x2^2*\[Sigma] - 7777539000*x1^6*x2^2*\[Sigma] + 
      17026323300*x1^7*x2^2*\[Sigma] - 19518561090*x1^8*x2^2*\[Sigma] + 
      12583711420*x1^9*x2^2*\[Sigma] - 4577593200*x1^10*x2^2*\[Sigma] + 
      925674060*x1^11*x2^2*\[Sigma] - 115230421*x1^12*x2^2*\[Sigma] + 
      11459165*x1^13*x2^2*\[Sigma] - 488810*x1^14*x2^2*\[Sigma] + 
      3507938280*x1^4*x2^3*\[Sigma] - 26178795720*x1^5*x2^3*\[Sigma] + 
      76788715500*x1^6*x2^3*\[Sigma] - 116780264160*x1^7*x2^3*\[Sigma] + 
      100638573630*x1^8*x2^3*\[Sigma] - 50385514230*x1^9*x2^3*\[Sigma] + 
      15056770400*x1^10*x2^3*\[Sigma] - 3233499896*x1^11*x2^3*\[Sigma] + 
      674959140*x1^12*x2^3*\[Sigma] - 92047900*x1^13*x2^3*\[Sigma] + 
      3176740*x1^14*x2^3*\[Sigma] + 3507938280*x1^3*x2^4*\[Sigma] - 
      38496732120*x1^4*x2^4*\[Sigma] + 156922543260*x1^5*x2^4*\[Sigma] - 
      322515165420*x1^6*x2^4*\[Sigma] + 372490785240*x1^7*x2^4*\[Sigma] - 
      252729091005*x1^8*x2^4*\[Sigma] + 106872988835*x1^9*x2^4*\[Sigma] - 
      35736075511*x1^10*x2^4*\[Sigma] + 12707154460*x1^11*x2^4*\[Sigma] - 
      3408223490*x1^12*x2^4*\[Sigma] + 393445290*x1^13*x2^4*\[Sigma] - 
      9615900*x1^14*x2^4*\[Sigma] + 1442243880*x1^2*x2^5*\[Sigma] - 
      26178795720*x1^3*x2^5*\[Sigma] + 156922543260*x1^4*x2^5*\[Sigma] - 
      448702420320*x1^5*x2^5*\[Sigma] + 702400800780*x1^6*x2^5*\[Sigma] - 
      642673250880*x1^7*x2^5*\[Sigma] + 374538903495*x1^8*x2^5*\[Sigma] - 
      182951002838*x1^9*x2^5*\[Sigma] + 99529719595*x1^10*x2^5*\[Sigma] - 
      43493875600*x1^11*x2^5*\[Sigma] + 10025704010*x1^12*x2^5*\[Sigma] - 
      874978860*x1^13*x2^5*\[Sigma] + 14518560*x1^14*x2^5*\[Sigma] + 
      191184840*x1*x2^6*\[Sigma] - 7777539000*x1^2*x2^6*\[Sigma] + 
      76788715500*x1^3*x2^6*\[Sigma] - 322515165420*x1^4*x2^6*\[Sigma] + 
      702400800780*x1^5*x2^6*\[Sigma] - 872624249280*x1^6*x2^6*\[Sigma] + 
      691298509620*x1^7*x2^6*\[Sigma] - 473381190003*x1^8*x2^6*\[Sigma] + 
      370839560535*x1^9*x2^6*\[Sigma] - 241012576350*x1^10*x2^6*\[Sigma] + 
      91166215140*x1^11*x2^6*\[Sigma] - 16402027320*x1^12*x2^6*\[Sigma] + 
      1038276540*x1^13*x2^6*\[Sigma] - 10672200*x1^14*x2^6*\[Sigma] + 
      4573800*x2^7*\[Sigma] - 811114920*x1*x2^7*\[Sigma] + 
      17026323300*x1^2*x2^7*\[Sigma] - 116780264160*x1^3*x2^7*\[Sigma] + 
      372490785240*x1^4*x2^7*\[Sigma] - 642673250880*x1^5*x2^7*\[Sigma] + 
      691298509620*x1^6*x2^7*\[Sigma] - 646956224448*x1^7*x2^7*\[Sigma] + 
      704949437760*x1^8*x2^7*\[Sigma] - 649436165700*x1^9*x2^7*\[Sigma] + 
      366677835720*x1^10*x2^7*\[Sigma] - 110061291480*x1^11*x2^7*\[Sigma] + 
      14894242020*x1^12*x2^7*\[Sigma] - 626305680*x1^13*x2^7*\[Sigma] + 
      3049200*x1^14*x2^7*\[Sigma] - 16562700*x2^8*\[Sigma] + 
      1389937500*x1*x2^8*\[Sigma] - 19518561090*x1^2*x2^8*\[Sigma] + 
      100638573630*x1^3*x2^8*\[Sigma] - 252729091005*x1^4*x2^8*\[Sigma] + 
      374538903495*x1^5*x2^8*\[Sigma] - 473381190003*x1^6*x2^8*\[Sigma] + 
      704949437760*x1^7*x2^8*\[Sigma] - 898775335500*x1^8*x2^8*\[Sigma] + 
      720445947900*x1^9*x2^8*\[Sigma] - 325452358140*x1^10*x2^8*\[Sigma] + 
      74790951900*x1^11*x2^8*\[Sigma] - 7031954160*x1^12*x2^8*\[Sigma] + 
      151240320*x1^13*x2^8*\[Sigma] + 23579640*x2^9*\[Sigma] - 
      1228269280*x1*x2^9*\[Sigma] + 12583711420*x1^2*x2^9*\[Sigma] - 
      50385514230*x1^3*x2^9*\[Sigma] + 106872988835*x1^4*x2^9*\[Sigma] - 
      182951002838*x1^5*x2^9*\[Sigma] + 370839560535*x1^6*x2^9*\[Sigma] - 
      649436165700*x1^7*x2^9*\[Sigma] + 720445947900*x1^8*x2^9*\[Sigma] - 
      463219709400*x1^9*x2^9*\[Sigma] + 161413110180*x1^10*x2^9*\[Sigma] - 
      26302454640*x1^11*x2^9*\[Sigma] + 1344198240*x1^12*x2^9*\[Sigma] - 
      16656290*x2^10*\[Sigma] + 592402440*x1*x2^10*\[Sigma] - 
      4577593200*x1^2*x2^10*\[Sigma] + 15056770400*x1^3*x2^10*\[Sigma] - 
      35736075511*x1^4*x2^10*\[Sigma] + 99529719595*x1^5*x2^10*\[Sigma] - 
      241012576350*x1^6*x2^10*\[Sigma] + 366677835720*x1^7*x2^10*\[Sigma] - 
      325452358140*x1^8*x2^10*\[Sigma] + 161413110180*x1^9*x2^10*\[Sigma] - 
      40121983440*x1^10*x2^10*\[Sigma] + 3647453040*x1^11*x2^10*\[Sigma] + 
      6051290*x2^11*\[Sigma] - 152413290*x1*x2^11*\[Sigma] + 
      925674060*x1^2*x2^11*\[Sigma] - 3233499896*x1^3*x2^11*\[Sigma] + 
      12707154460*x1^4*x2^11*\[Sigma] - 43493875600*x1^5*x2^11*\[Sigma] + 
      91166215140*x1^6*x2^11*\[Sigma] - 110061291480*x1^7*x2^11*\[Sigma] + 
      74790951900*x1^8*x2^11*\[Sigma] - 26302454640*x1^9*x2^11*\[Sigma] + 
      3647453040*x1^10*x2^11*\[Sigma] - 1058355*x2^12*\[Sigma] + 
      19404265*x1*x2^12*\[Sigma] - 115230421*x1^2*x2^12*\[Sigma] + 
      674959140*x1^3*x2^12*\[Sigma] - 3408223490*x1^4*x2^12*\[Sigma] + 
      10025704010*x1^5*x2^12*\[Sigma] - 16402027320*x1^6*x2^12*\[Sigma] + 
      14894242020*x1^7*x2^12*\[Sigma] - 7031954160*x1^8*x2^12*\[Sigma] + 
      1344198240*x1^9*x2^12*\[Sigma] + 74125*x2^13*\[Sigma] - 
      1166066*x1*x2^13*\[Sigma] + 11459165*x1^2*x2^13*\[Sigma] - 
      92047900*x1^3*x2^13*\[Sigma] + 393445290*x1^4*x2^13*\[Sigma] - 
      874978860*x1^5*x2^13*\[Sigma] + 1038276540*x1^6*x2^13*\[Sigma] - 
      626305680*x1^7*x2^13*\[Sigma] + 151240320*x1^8*x2^13*\[Sigma] - 
      1441*x2^14*\[Sigma] + 34145*x1*x2^14*\[Sigma] - 
      488810*x1^2*x2^14*\[Sigma] + 3176740*x1^3*x2^14*\[Sigma] - 
      9615900*x1^4*x2^14*\[Sigma] + 14518560*x1^5*x2^14*\[Sigma] - 
      10672200*x1^6*x2^14*\[Sigma] + 3049200*x1^7*x2^14*\[Sigma] + 
      4573800*x1^7*\[Tau] - 15453900*x1^8*\[Tau] + 20253240*x1^9*\[Tau] - 
      12884410*x1^10*\[Tau] + 4051530*x1^11*\[Tau] - 564300*x1^12*\[Tau] + 
      25325*x1^13*\[Tau] - 138*x1^14*\[Tau] + 191184840*x1^6*x2*\[Tau] - 
      782397000*x1^7*x2*\[Tau] + 1281663180*x1^8*x2*\[Tau] - 
      1067838800*x1^9*x2*\[Tau] + 474416880*x1^10*x2*\[Tau] - 
      107822600*x1^11*x2*\[Tau] + 11381885*x1^12*x2*\[Tau] - 
      622768*x1^13*x2*\[Tau] + 25325*x1^14*x2*\[Tau] + 
      1442243880*x1^5*x2^2*\[Tau] - 7688058840*x1^6*x2^2*\[Tau] + 
      16481736180*x1^7*x2^2*\[Tau] - 18298412370*x1^8*x2^2*\[Tau] + 
      11244538620*x1^9*x2^2*\[Tau] - 3803119900*x1^10*x2^2*\[Tau] + 
      698126760*x1^11*x2^2*\[Tau] - 87851538*x1^12*x2^2*\[Tau] + 
      11381885*x1^13*x2^2*\[Tau] - 564300*x1^14*x2^2*\[Tau] + 
      3507938280*x1^4*x2^3*\[Tau] - 26207513640*x1^5*x2^3*\[Tau] + 
      76381065180*x1^6*x2^3*\[Tau] - 114464138880*x1^7*x2^3*\[Tau] + 
      96145396830*x1^8*x2^3*\[Tau] - 46184472720*x1^9*x2^3*\[Tau] + 
      13084240120*x1^10*x2^3*\[Tau] - 2856826368*x1^11*x2^3*\[Tau] + 
      698126760*x1^12*x2^3*\[Tau] - 107822600*x1^13*x2^3*\[Tau] + 
      4051530*x1^14*x2^3*\[Tau] + 3507938280*x1^3*x2^4*\[Tau] - 
      38677910040*x1^4*x2^4*\[Tau] + 157986381420*x1^5*x2^4*\[Tau] - 
      323703292500*x1^6*x2^4*\[Tau] + 370090905240*x1^7*x2^4*\[Tau] - 
      246074914620*x1^8*x2^4*\[Tau] + 101073068395*x1^9*x2^4*\[Tau] - 
      33945220718*x1^10*x2^4*\[Tau] + 13084240120*x1^11*x2^4*\[Tau] - 
      3803119900*x1^12*x2^4*\[Tau] + 474416880*x1^13*x2^4*\[Tau] - 
      12884410*x1^14*x2^4*\[Tau] + 1442243880*x1^2*x2^5*\[Tau] - 
      26207513640*x1^3*x2^5*\[Tau] + 157986381420*x1^4*x2^5*\[Tau] - 
      453727118880*x1^5*x2^5*\[Tau] + 710753015700*x1^6*x2^5*\[Tau] - 
      646839746040*x1^7*x2^5*\[Tau] + 371889633195*x1^8*x2^5*\[Tau] - 
      180381275664*x1^9*x2^5*\[Tau] + 101073068395*x1^10*x2^5*\[Tau] - 
      46184472720*x1^11*x2^5*\[Tau] + 11244538620*x1^12*x2^5*\[Tau] - 
      1067838800*x1^13*x2^5*\[Tau] + 20253240*x1^14*x2^5*\[Tau] + 
      191184840*x1*x2^6*\[Tau] - 7688058840*x1^2*x2^6*\[Tau] + 
      76381065180*x1^3*x2^6*\[Tau] - 323703292500*x1^4*x2^6*\[Tau] + 
      710753015700*x1^5*x2^6*\[Tau] - 887640810840*x1^6*x2^6*\[Tau] + 
      701955849120*x1^7*x2^6*\[Tau] - 475178964534*x1^8*x2^6*\[Tau] + 
      371889633195*x1^9*x2^6*\[Tau] - 246074914620*x1^10*x2^6*\[Tau] + 
      96145396830*x1^11*x2^6*\[Tau] - 18298412370*x1^12*x2^6*\[Tau] + 
      1281663180*x1^13*x2^6*\[Tau] - 15453900*x1^14*x2^6*\[Tau] + 
      4573800*x2^7*\[Tau] - 782397000*x1*x2^7*\[Tau] + 
      16481736180*x1^2*x2^7*\[Tau] - 114464138880*x1^3*x2^7*\[Tau] + 
      370090905240*x1^4*x2^7*\[Tau] - 646839746040*x1^5*x2^7*\[Tau] + 
      701955849120*x1^6*x2^7*\[Tau] - 652891033344*x1^7*x2^7*\[Tau] + 
      701955849120*x1^8*x2^7*\[Tau] - 646839746040*x1^9*x2^7*\[Tau] + 
      370090905240*x1^10*x2^7*\[Tau] - 114464138880*x1^11*x2^7*\[Tau] + 
      16481736180*x1^12*x2^7*\[Tau] - 782397000*x1^13*x2^7*\[Tau] + 
      4573800*x1^14*x2^7*\[Tau] - 15453900*x2^8*\[Tau] + 
      1281663180*x1*x2^8*\[Tau] - 18298412370*x1^2*x2^8*\[Tau] + 
      96145396830*x1^3*x2^8*\[Tau] - 246074914620*x1^4*x2^8*\[Tau] + 
      371889633195*x1^5*x2^8*\[Tau] - 475178964534*x1^6*x2^8*\[Tau] + 
      701955849120*x1^7*x2^8*\[Tau] - 887640810840*x1^8*x2^8*\[Tau] + 
      710753015700*x1^9*x2^8*\[Tau] - 323703292500*x1^10*x2^8*\[Tau] + 
      76381065180*x1^11*x2^8*\[Tau] - 7688058840*x1^12*x2^8*\[Tau] + 
      191184840*x1^13*x2^8*\[Tau] + 20253240*x2^9*\[Tau] - 
      1067838800*x1*x2^9*\[Tau] + 11244538620*x1^2*x2^9*\[Tau] - 
      46184472720*x1^3*x2^9*\[Tau] + 101073068395*x1^4*x2^9*\[Tau] - 
      180381275664*x1^5*x2^9*\[Tau] + 371889633195*x1^6*x2^9*\[Tau] - 
      646839746040*x1^7*x2^9*\[Tau] + 710753015700*x1^8*x2^9*\[Tau] - 
      453727118880*x1^9*x2^9*\[Tau] + 157986381420*x1^10*x2^9*\[Tau] - 
      26207513640*x1^11*x2^9*\[Tau] + 1442243880*x1^12*x2^9*\[Tau] - 
      12884410*x2^10*\[Tau] + 474416880*x1*x2^10*\[Tau] - 
      3803119900*x1^2*x2^10*\[Tau] + 13084240120*x1^3*x2^10*\[Tau] - 
      33945220718*x1^4*x2^10*\[Tau] + 101073068395*x1^5*x2^10*\[Tau] - 
      246074914620*x1^6*x2^10*\[Tau] + 370090905240*x1^7*x2^10*\[Tau] - 
      323703292500*x1^8*x2^10*\[Tau] + 157986381420*x1^9*x2^10*\[Tau] - 
      38677910040*x1^10*x2^10*\[Tau] + 3507938280*x1^11*x2^10*\[Tau] + 
      4051530*x2^11*\[Tau] - 107822600*x1*x2^11*\[Tau] + 
      698126760*x1^2*x2^11*\[Tau] - 2856826368*x1^3*x2^11*\[Tau] + 
      13084240120*x1^4*x2^11*\[Tau] - 46184472720*x1^5*x2^11*\[Tau] + 
      96145396830*x1^6*x2^11*\[Tau] - 114464138880*x1^7*x2^11*\[Tau] + 
      76381065180*x1^8*x2^11*\[Tau] - 26207513640*x1^9*x2^11*\[Tau] + 
      3507938280*x1^10*x2^11*\[Tau] - 564300*x2^12*\[Tau] + 
      11381885*x1*x2^12*\[Tau] - 87851538*x1^2*x2^12*\[Tau] + 
      698126760*x1^3*x2^12*\[Tau] - 3803119900*x1^4*x2^12*\[Tau] + 
      11244538620*x1^5*x2^12*\[Tau] - 18298412370*x1^6*x2^12*\[Tau] + 
      16481736180*x1^7*x2^12*\[Tau] - 7688058840*x1^8*x2^12*\[Tau] + 
      1442243880*x1^9*x2^12*\[Tau] + 25325*x2^13*\[Tau] - 
      622768*x1*x2^13*\[Tau] + 11381885*x1^2*x2^13*\[Tau] - 
      107822600*x1^3*x2^13*\[Tau] + 474416880*x1^4*x2^13*\[Tau] - 
      1067838800*x1^5*x2^13*\[Tau] + 1281663180*x1^6*x2^13*\[Tau] - 
      782397000*x1^7*x2^13*\[Tau] + 191184840*x1^8*x2^13*\[Tau] - 
      138*x2^14*\[Tau] + 25325*x1*x2^14*\[Tau] - 564300*x1^2*x2^14*\[Tau] + 
      4051530*x1^3*x2^14*\[Tau] - 12884410*x1^4*x2^14*\[Tau] + 
      20253240*x1^5*x2^14*\[Tau] - 15453900*x1^6*x2^14*\[Tau] + 
      4573800*x1^7*x2^14*\[Tau])
 
h3333[6] = 972*x1^3*x2^3*(-29400*x1^11 + 29400*x1^12 - 4883*x1^13 - 
      6685560*x1^10*x2 + 10219440*x1^11*x2 - 4152437*x1^12*x2 + 
      341018*x1^13*x2 - 239945160*x1^9*x2^2 + 520003680*x1^10*x2^2 - 
      365125332*x1^11*x2^2 + 88778154*x1^12*x2^2 - 4738245*x1^13*x2^2 - 
      2704723560*x1^8*x2^3 + 8081507280*x1^9*x2^3 - 8651692588*x1^10*x2^3 + 
      3931786848*x1^11*x2^3 - 677352555*x1^12*x2^3 + 25742310*x1^13*x2^3 - 
      12375236160*x1^7*x2^4 + 50649326280*x1^8*x2^4 - 78087501655*x1^9*x2^4 + 
      56374506850*x1^10*x2^4 - 18976869975*x1^11*x2^4 + 
      2484126900*x1^12*x2^4 - 68408760*x1^13*x2^4 - 25840906560*x1^6*x2^5 + 
      146131735680*x1^7*x2^5 - 316426604289*x1^8*x2^5 + 
      336649677270*x1^9*x2^5 - 184481485785*x1^10*x2^5 + 
      48790877790*x1^11*x2^5 - 4936776600*x1^12*x2^5 + 95024160*x1^13*x2^5 - 
      25840906560*x1^5*x2^6 + 206727252480*x1^6*x2^6 - 
      625653078816*x1^7*x2^6 + 946170426804*x1^8*x2^6 - 
      774331157970*x1^9*x2^6 + 339292685040*x1^10*x2^6 - 
      71739257520*x1^11*x2^6 + 5458677840*x1^12*x2^6 - 66250800*x1^13*x2^6 - 
      12375236160*x1^4*x2^7 + 146131735680*x1^5*x2^7 - 
      625653078816*x1^6*x2^7 + 1327402790112*x1^7*x2^7 - 
      1553331269070*x1^8*x2^7 + 1025372963580*x1^9*x2^7 - 
      364927320240*x1^10*x2^7 + 60528615840*x1^11*x2^7 - 
      3159913680*x1^12*x2^7 + 18295200*x1^13*x2^7 - 2704723560*x1^3*x2^8 + 
      50649326280*x1^4*x2^8 - 316426604289*x1^5*x2^8 + 
      946170426804*x1^6*x2^8 - 1553331269070*x1^7*x2^8 + 
      1470073717560*x1^8*x2^8 - 793354028880*x1^9*x2^8 + 
      225362657520*x1^10*x2^8 - 27203798160*x1^11*x2^8 + 
      746444160*x1^12*x2^8 - 239945160*x1^2*x2^9 + 8081507280*x1^3*x2^9 - 
      78087501655*x1^4*x2^9 + 336649677270*x1^5*x2^9 - 
      774331157970*x1^6*x2^9 + 1025372963580*x1^7*x2^9 - 
      793354028880*x1^8*x2^9 + 343379393280*x1^9*x2^9 - 
      72488853360*x1^10*x2^9 + 5022531360*x1^11*x2^9 - 6685560*x1*x2^10 + 
      520003680*x1^2*x2^10 - 8651692588*x1^3*x2^10 + 56374506850*x1^4*x2^10 - 
      184481485785*x1^5*x2^10 + 339292685040*x1^6*x2^10 - 
      364927320240*x1^7*x2^10 + 225362657520*x1^8*x2^10 - 
      72488853360*x1^9*x2^10 + 9009221760*x1^10*x2^10 - 29400*x2^11 + 
      10219440*x1*x2^11 - 365125332*x1^2*x2^11 + 3931786848*x1^3*x2^11 - 
      18976869975*x1^4*x2^11 + 48790877790*x1^5*x2^11 - 
      71739257520*x1^6*x2^11 + 60528615840*x1^7*x2^11 - 
      27203798160*x1^8*x2^11 + 5022531360*x1^9*x2^11 + 29400*x2^12 - 
      4152437*x1*x2^12 + 88778154*x1^2*x2^12 - 677352555*x1^3*x2^12 + 
      2484126900*x1^4*x2^12 - 4936776600*x1^5*x2^12 + 5458677840*x1^6*x2^12 - 
      3159913680*x1^7*x2^12 + 746444160*x1^8*x2^12 - 4883*x2^13 + 
      341018*x1*x2^13 - 4738245*x1^2*x2^13 + 25742310*x1^3*x2^13 - 
      68408760*x1^4*x2^13 + 95024160*x1^5*x2^13 - 66250800*x1^6*x2^13 + 
      18295200*x1^7*x2^13 + 3300*x1^11*\[Sigma] - 1904*x1^12*\[Sigma] - 
      259*x1^13*\[Sigma] - 2548020*x1^10*x2*\[Sigma] + 
      3754728*x1^11*x2*\[Sigma] - 1475461*x1^12*x2*\[Sigma] + 
      119850*x1^13*x2*\[Sigma] - 161133420*x1^9*x2^2*\[Sigma] + 
      331404576*x1^10*x2^2*\[Sigma] - 217004436*x1^11*x2^2*\[Sigma] + 
      48010170*x1^12*x2^2*\[Sigma] - 2290365*x1^13*x2^2*\[Sigma] - 
      2324513220*x1^8*x2^3*\[Sigma] + 6628150040*x1^9*x2^3*\[Sigma] - 
      6687701804*x1^10*x2^3*\[Sigma] + 2803521600*x1^11*x2^3*\[Sigma] - 
      430576755*x1^12*x2^3*\[Sigma] + 14105910*x1^13*x2^3*\[Sigma] - 
      12063037920*x1^7*x2^4*\[Sigma] + 47636638800*x1^8*x2^4*\[Sigma] - 
      70341504935*x1^9*x2^4*\[Sigma] + 47936853330*x1^10*x2^4*\[Sigma] - 
      14838090855*x1^11*x2^4*\[Sigma] + 1713916260*x1^12*x2^4*\[Sigma] - 
      40227600*x1^13*x2^4*\[Sigma] - 26616297120*x1^6*x2^5*\[Sigma] + 
      147502517568*x1^7*x2^5*\[Sigma] - 311197068657*x1^8*x2^5*\[Sigma] + 
      319507662630*x1^9*x2^5*\[Sigma] - 166058232585*x1^10*x2^5*\[Sigma] + 
      40368509790*x1^11*x2^5*\[Sigma] - 3583406400*x1^12*x2^5*\[Sigma] + 
      58779840*x1^13*x2^5*\[Sigma] - 26616297120*x1^5*x2^6*\[Sigma] + 
      213307968384*x1^6*x2^6*\[Sigma] - 640743404448*x1^7*x2^6*\[Sigma] + 
      954167739060*x1^8*x2^6*\[Sigma] - 760376002890*x1^9*x2^6*\[Sigma] + 
      318050851440*x1^10*x2^6*\[Sigma] - 61852086240*x1^11*x2^6*\[Sigma] + 
      4110823920*x1^12*x2^6*\[Sigma] - 42688800*x1^13*x2^6*\[Sigma] - 
      12063037920*x1^4*x2^7*\[Sigma] + 147502517568*x1^5*x2^7*\[Sigma] - 
      640743404448*x1^6*x2^7*\[Sigma] + 1364906010720*x1^7*x2^7*\[Sigma] - 
      1590097680150*x1^8*x2^7*\[Sigma] + 1032874975020*x1^9*x2^7*\[Sigma] - 
      353953078080*x1^10*x2^7*\[Sigma] + 54031091520*x1^11*x2^7*\[Sigma] - 
      2450337120*x1^12*x2^7*\[Sigma] + 12196800*x1^13*x2^7*\[Sigma] - 
      2324513220*x1^3*x2^8*\[Sigma] + 47636638800*x1^4*x2^8*\[Sigma] - 
      311197068657*x1^5*x2^8*\[Sigma] + 954167739060*x1^6*x2^8*\[Sigma] - 
      1590097680150*x1^7*x2^8*\[Sigma] + 1515961791960*x1^8*x2^8*\[Sigma] - 
      815596993680*x1^9*x2^8*\[Sigma] + 225922846800*x1^10*x2^8*\[Sigma] - 
      25084715040*x1^11*x2^8*\[Sigma] + 592764480*x1^12*x2^8*\[Sigma] - 
      161133420*x1^2*x2^9*\[Sigma] + 6628150040*x1^3*x2^9*\[Sigma] - 
      70341504935*x1^4*x2^9*\[Sigma] + 319507662630*x1^5*x2^9*\[Sigma] - 
      760376002890*x1^6*x2^9*\[Sigma] + 1032874975020*x1^7*x2^9*\[Sigma] - 
      815596993680*x1^8*x2^9*\[Sigma] + 358022259840*x1^9*x2^9*\[Sigma] - 
      75341075040*x1^10*x2^9*\[Sigma] + 4784028480*x1^11*x2^9*\[Sigma] - 
      2548020*x1*x2^10*\[Sigma] + 331404576*x1^2*x2^10*\[Sigma] - 
      6687701804*x1^3*x2^10*\[Sigma] + 47936853330*x1^4*x2^10*\[Sigma] - 
      166058232585*x1^5*x2^10*\[Sigma] + 318050851440*x1^6*x2^10*\[Sigma] - 
      353953078080*x1^7*x2^10*\[Sigma] + 225922846800*x1^8*x2^10*\[Sigma] - 
      75341075040*x1^9*x2^10*\[Sigma] + 9805783680*x1^10*x2^10*\[Sigma] + 
      3300*x2^11*\[Sigma] + 3754728*x1*x2^11*\[Sigma] - 
      217004436*x1^2*x2^11*\[Sigma] + 2803521600*x1^3*x2^11*\[Sigma] - 
      14838090855*x1^4*x2^11*\[Sigma] + 40368509790*x1^5*x2^11*\[Sigma] - 
      61852086240*x1^6*x2^11*\[Sigma] + 54031091520*x1^7*x2^11*\[Sigma] - 
      25084715040*x1^8*x2^11*\[Sigma] + 4784028480*x1^9*x2^11*\[Sigma] - 
      1904*x2^12*\[Sigma] - 1475461*x1*x2^12*\[Sigma] + 
      48010170*x1^2*x2^12*\[Sigma] - 430576755*x1^3*x2^12*\[Sigma] + 
      1713916260*x1^4*x2^12*\[Sigma] - 3583406400*x1^5*x2^12*\[Sigma] + 
      4110823920*x1^6*x2^12*\[Sigma] - 2450337120*x1^7*x2^12*\[Sigma] + 
      592764480*x1^8*x2^12*\[Sigma] - 259*x2^13*\[Sigma] + 
      119850*x1*x2^13*\[Sigma] - 2290365*x1^2*x2^13*\[Sigma] + 
      14105910*x1^3*x2^13*\[Sigma] - 40227600*x1^4*x2^13*\[Sigma] + 
      58779840*x1^5*x2^13*\[Sigma] - 42688800*x1^6*x2^13*\[Sigma] + 
      12196800*x1^7*x2^13*\[Sigma] + 3300*x1^11*\[Tau] - 4696*x1^12*\[Tau] + 
      1137*x1^13*\[Tau] - 2548020*x1^10*x2*\[Tau] + 3846432*x1^11*x2*\[Tau] - 
      1549017*x1^12*x2*\[Tau] + 134122*x1^13*x2*\[Tau] - 
      161133420*x1^9*x2^2*\[Tau] + 343705344*x1^10*x2^2*\[Tau] - 
      236005812*x1^11*x2^2*\[Tau] + 55273146*x1^12*x2^2*\[Tau] - 
      2711625*x1^13*x2^2*\[Tau] - 2324513220*x1^8*x2^3*\[Tau] + 
      6766883680*x1^9*x2^3*\[Tau] - 7032823308*x1^10*x2^3*\[Tau] + 
      3077071392*x1^11*x2^3*\[Tau] - 501031335*x1^12*x2^3*\[Tau] + 
      17664870*x1^13*x2^3*\[Tau] - 12063037920*x1^7*x2^4*\[Tau] + 
      47986720920*x1^8*x2^4*\[Tau] - 71910378435*x1^9*x2^4*\[Tau] + 
      50308540370*x1^10*x2^4*\[Tau] - 16294710075*x1^11*x2^4*\[Tau] + 
      2027190420*x1^12*x2^4*\[Tau] - 53282040*x1^13*x2^4*\[Tau] - 
      26616297120*x1^6*x2^5*\[Tau] + 147378903552*x1^7*x2^5*\[Tau] - 
      312401596149*x1^8*x2^5*\[Tau] + 324780970950*x1^9*x2^5*\[Tau] - 
      173268242805*x1^10*x2^5*\[Tau] + 44352280830*x1^11*x2^5*\[Tau] - 
      4320317400*x1^12*x2^5*\[Tau] + 81718560*x1^13*x2^5*\[Tau] - 
      26616297120*x1^5*x2^6*\[Tau] + 212552785536*x1^6*x2^6*\[Tau] - 
      637605808416*x1^7*x2^6*\[Tau] + 951970392756*x1^8*x2^6*\[Tau] - 
      766376436210*x1^9*x2^6*\[Tau] + 328950158160*x1^10*x2^6*\[Tau] - 
      67845578640*x1^11*x2^6*\[Tau] + 5043321360*x1^12*x2^6*\[Tau] - 
      61815600*x1^13*x2^6*\[Tau] - 12063037920*x1^4*x2^7*\[Tau] + 
      147378903552*x1^5*x2^7*\[Tau] - 637605808416*x1^6*x2^7*\[Tau] + 
      1353449058528*x1^7*x2^7*\[Tau] - 1575359741550*x1^8*x2^7*\[Tau] + 
      1029446691420*x1^9*x2^7*\[Tau] - 361085425680*x1^10*x2^7*\[Tau] + 
      58876060320*x1^11*x2^7*\[Tau] - 3049477200*x1^12*x2^7*\[Tau] + 
      18295200*x1^13*x2^7*\[Tau] - 2324513220*x1^3*x2^8*\[Tau] + 
      47986720920*x1^4*x2^8*\[Tau] - 312401596149*x1^5*x2^8*\[Tau] + 
      951970392756*x1^6*x2^8*\[Tau] - 1575359741550*x1^7*x2^8*\[Tau] + 
      1492418537400*x1^8*x2^8*\[Tau] - 801721188240*x1^9*x2^8*\[Tau] + 
      225632095920*x1^10*x2^8*\[Tau] - 26956314000*x1^11*x2^8*\[Tau] + 
      746444160*x1^12*x2^8*\[Tau] - 161133420*x1^2*x2^9*\[Tau] + 
      6766883680*x1^3*x2^9*\[Tau] - 71910378435*x1^4*x2^9*\[Tau] + 
      324780970950*x1^5*x2^9*\[Tau] - 766376436210*x1^6*x2^9*\[Tau] + 
      1029446691420*x1^7*x2^9*\[Tau] - 801721188240*x1^8*x2^9*\[Tau] + 
      347002951680*x1^9*x2^9*\[Tau] - 72851209200*x1^10*x2^9*\[Tau] + 
      5022531360*x1^11*x2^9*\[Tau] - 2548020*x1*x2^10*\[Tau] + 
      343705344*x1^2*x2^10*\[Tau] - 7032823308*x1^3*x2^10*\[Tau] + 
      50308540370*x1^4*x2^10*\[Tau] - 173268242805*x1^5*x2^10*\[Tau] + 
      328950158160*x1^6*x2^10*\[Tau] - 361085425680*x1^7*x2^10*\[Tau] + 
      225632095920*x1^8*x2^10*\[Tau] - 72851209200*x1^9*x2^10*\[Tau] + 
      9009221760*x1^10*x2^10*\[Tau] + 3300*x2^11*\[Tau] + 
      3846432*x1*x2^11*\[Tau] - 236005812*x1^2*x2^11*\[Tau] + 
      3077071392*x1^3*x2^11*\[Tau] - 16294710075*x1^4*x2^11*\[Tau] + 
      44352280830*x1^5*x2^11*\[Tau] - 67845578640*x1^6*x2^11*\[Tau] + 
      58876060320*x1^7*x2^11*\[Tau] - 26956314000*x1^8*x2^11*\[Tau] + 
      5022531360*x1^9*x2^11*\[Tau] - 4696*x2^12*\[Tau] - 
      1549017*x1*x2^12*\[Tau] + 55273146*x1^2*x2^12*\[Tau] - 
      501031335*x1^3*x2^12*\[Tau] + 2027190420*x1^4*x2^12*\[Tau] - 
      4320317400*x1^5*x2^12*\[Tau] + 5043321360*x1^6*x2^12*\[Tau] - 
      3049477200*x1^7*x2^12*\[Tau] + 746444160*x1^8*x2^12*\[Tau] + 
      1137*x2^13*\[Tau] + 134122*x1*x2^13*\[Tau] - 2711625*x1^2*x2^13*
       \[Tau] + 17664870*x1^3*x2^13*\[Tau] - 53282040*x1^4*x2^13*\[Tau] + 
      81718560*x1^5*x2^13*\[Tau] - 61815600*x1^6*x2^13*\[Tau] + 
      18295200*x1^7*x2^13*\[Tau])
 
h3333[7] = -972*x1^3*x2^3*(-12196800*x1^6 + 42688800*x1^7 - 58779840*x1^8 + 
      40227600*x1^9 - 14105910*x1^10 + 2260965*x1^11 - 90450*x1^12 - 
      4624*x1^13 - 592764480*x1^5*x2 + 2450337120*x1^6*x2 - 
      4110823920*x1^7*x2 + 3583406400*x1^8*x2 - 1713916260*x1^9*x2 + 
      423891195*x1^10*x2 - 37790730*x1^11*x2 - 2676976*x1^12*x2 + 
      342922*x1^13*x2 - 4784028480*x1^4*x2^2 + 25084715040*x1^5*x2^2 - 
      54031091520*x1^6*x2^2 + 61852086240*x1^7*x2^2 - 40368509790*x1^8*x2^2 + 
      14598145695*x1^9*x2^2 - 2283517920*x1^10*x2^2 - 148120896*x1^11*x2^2 + 
      85023426*x1^12*x2^2 - 4741545*x1^13*x2^2 - 9805783680*x1^3*x2^3 + 
      75341075040*x1^4*x2^3 - 225922846800*x1^5*x2^3 + 
      353953078080*x1^6*x2^3 - 318050851440*x1^7*x2^3 + 
      163353509025*x1^8*x2^3 - 39855346050*x1^9*x2^3 - 
      1963990784*x1^10*x2^3 + 3600382272*x1^11*x2^3 - 674804535*x1^12*x2^3 + 
      25742310*x1^13*x2^3 - 4784028480*x1^2*x2^4 + 75341075040*x1^3*x2^4 - 
      358022259840*x1^4*x2^4 + 815596993680*x1^5*x2^4 - 
      1032874975020*x1^6*x2^4 + 748000766730*x1^7*x2^4 - 
      268858336350*x1^8*x2^4 - 7745996720*x1^9*x2^4 + 
      49746356810*x1^10*x2^4 - 18815736555*x1^11*x2^4 + 
      2484126900*x1^12*x2^4 - 68408760*x1^13*x2^4 - 592764480*x1*x2^5 + 
      25084715040*x1^2*x2^5 - 225922846800*x1^3*x2^5 + 
      815596993680*x1^4*x2^5 - 1515961791960*x1^5*x2^5 + 
      1564256773590*x1^6*x2^5 - 808036003380*x1^7*x2^5 - 
      5229535632*x1^8*x2^5 + 289013038470*x1^9*x2^5 - 
      182156972565*x1^10*x2^5 + 48790877790*x1^11*x2^5 - 
      4936776600*x1^12*x2^5 + 95024160*x1^13*x2^5 - 12196800*x2^6 + 
      2450337120*x1*x2^6 - 54031091520*x1^2*x2^6 + 353953078080*x1^3*x2^6 - 
      1032874975020*x1^4*x2^6 + 1564256773590*x1^5*x2^6 - 
      1158178758240*x1^6*x2^6 + 15090325632*x1^7*x2^6 + 
      798667909236*x1^8*x2^6 - 762268120050*x1^9*x2^6 + 
      339292685040*x1^10*x2^6 - 71739257520*x1^11*x2^6 + 
      5458677840*x1^12*x2^6 - 66250800*x1^13*x2^6 + 42688800*x2^7 - 
      4110823920*x1*x2^7 + 61852086240*x1^2*x2^7 - 318050851440*x1^3*x2^7 + 
      748000766730*x1^4*x2^7 - 808036003380*x1^5*x2^7 + 
      15090325632*x1^6*x2^7 + 1114094821728*x1^7*x2^7 - 
      1526714971950*x1^8*x2^7 + 1025372963580*x1^9*x2^7 - 
      364927320240*x1^10*x2^7 + 60528615840*x1^11*x2^7 - 
      3159913680*x1^12*x2^7 + 18295200*x1^13*x2^7 - 58779840*x2^8 + 
      3583406400*x1*x2^8 - 40368509790*x1^2*x2^8 + 163353509025*x1^3*x2^8 - 
      268858336350*x1^4*x2^8 - 5229535632*x1^5*x2^8 + 
      798667909236*x1^6*x2^8 - 1526714971950*x1^7*x2^8 + 
      1470073717560*x1^8*x2^8 - 793354028880*x1^9*x2^8 + 
      225362657520*x1^10*x2^8 - 27203798160*x1^11*x2^8 + 
      746444160*x1^12*x2^8 + 40227600*x2^9 - 1713916260*x1*x2^9 + 
      14598145695*x1^2*x2^9 - 39855346050*x1^3*x2^9 - 7745996720*x1^4*x2^9 + 
      289013038470*x1^5*x2^9 - 762268120050*x1^6*x2^9 + 
      1025372963580*x1^7*x2^9 - 793354028880*x1^8*x2^9 + 
      343379393280*x1^9*x2^9 - 72488853360*x1^10*x2^9 + 
      5022531360*x1^11*x2^9 - 14105910*x2^10 + 423891195*x1*x2^10 - 
      2283517920*x1^2*x2^10 - 1963990784*x1^3*x2^10 + 
      49746356810*x1^4*x2^10 - 182156972565*x1^5*x2^10 + 
      339292685040*x1^6*x2^10 - 364927320240*x1^7*x2^10 + 
      225362657520*x1^8*x2^10 - 72488853360*x1^9*x2^10 + 
      9009221760*x1^10*x2^10 + 2260965*x2^11 - 37790730*x1*x2^11 - 
      148120896*x1^2*x2^11 + 3600382272*x1^3*x2^11 - 18815736555*x1^4*x2^11 + 
      48790877790*x1^5*x2^11 - 71739257520*x1^6*x2^11 + 
      60528615840*x1^7*x2^11 - 27203798160*x1^8*x2^11 + 
      5022531360*x1^9*x2^11 - 90450*x2^12 - 2676976*x1*x2^12 + 
      85023426*x1^2*x2^12 - 674804535*x1^3*x2^12 + 2484126900*x1^4*x2^12 - 
      4936776600*x1^5*x2^12 + 5458677840*x1^6*x2^12 - 3159913680*x1^7*x2^12 + 
      746444160*x1^8*x2^12 - 4624*x2^13 + 342922*x1*x2^13 - 
      4741545*x1^2*x2^13 + 25742310*x1^3*x2^13 - 68408760*x1^4*x2^13 + 
      95024160*x1^5*x2^13 - 66250800*x1^6*x2^13 + 18295200*x1^7*x2^13 - 
      18295200*x1^6*\[Sigma] + 66250800*x1^7*\[Sigma] - 
      95024160*x1^8*\[Sigma] + 68408760*x1^9*\[Sigma] - 
      25742310*x1^10*\[Sigma] + 4741545*x1^11*\[Sigma] - 
      342922*x1^12*\[Sigma] + 4624*x1^13*\[Sigma] - 
      746444160*x1^5*x2*\[Sigma] + 3159913680*x1^6*x2*\[Sigma] - 
      5458677840*x1^7*x2*\[Sigma] + 4936776600*x1^8*x2*\[Sigma] - 
      2484126900*x1^9*x2*\[Sigma] + 674804535*x1^10*x2*\[Sigma] - 
      85023426*x1^11*x2*\[Sigma] + 2676976*x1^12*x2*\[Sigma] + 
      90450*x1^13*x2*\[Sigma] - 5022531360*x1^4*x2^2*\[Sigma] + 
      27203798160*x1^5*x2^2*\[Sigma] - 60528615840*x1^6*x2^2*\[Sigma] + 
      71739257520*x1^7*x2^2*\[Sigma] - 48790877790*x1^8*x2^2*\[Sigma] + 
      18815736555*x1^9*x2^2*\[Sigma] - 3600382272*x1^10*x2^2*\[Sigma] + 
      148120896*x1^11*x2^2*\[Sigma] + 37790730*x1^12*x2^2*\[Sigma] - 
      2260965*x1^13*x2^2*\[Sigma] - 9009221760*x1^3*x2^3*\[Sigma] + 
      72488853360*x1^4*x2^3*\[Sigma] - 225362657520*x1^5*x2^3*\[Sigma] + 
      364927320240*x1^6*x2^3*\[Sigma] - 339292685040*x1^7*x2^3*\[Sigma] + 
      182156972565*x1^8*x2^3*\[Sigma] - 49746356810*x1^9*x2^3*\[Sigma] + 
      1963990784*x1^10*x2^3*\[Sigma] + 2283517920*x1^11*x2^3*\[Sigma] - 
      423891195*x1^12*x2^3*\[Sigma] + 14105910*x1^13*x2^3*\[Sigma] - 
      5022531360*x1^2*x2^4*\[Sigma] + 72488853360*x1^3*x2^4*\[Sigma] - 
      343379393280*x1^4*x2^4*\[Sigma] + 793354028880*x1^5*x2^4*\[Sigma] - 
      1025372963580*x1^6*x2^4*\[Sigma] + 762268120050*x1^7*x2^4*\[Sigma] - 
      289013038470*x1^8*x2^4*\[Sigma] + 7745996720*x1^9*x2^4*\[Sigma] + 
      39855346050*x1^10*x2^4*\[Sigma] - 14598145695*x1^11*x2^4*\[Sigma] + 
      1713916260*x1^12*x2^4*\[Sigma] - 40227600*x1^13*x2^4*\[Sigma] - 
      746444160*x1*x2^5*\[Sigma] + 27203798160*x1^2*x2^5*\[Sigma] - 
      225362657520*x1^3*x2^5*\[Sigma] + 793354028880*x1^4*x2^5*\[Sigma] - 
      1470073717560*x1^5*x2^5*\[Sigma] + 1526714971950*x1^6*x2^5*\[Sigma] - 
      798667909236*x1^7*x2^5*\[Sigma] + 5229535632*x1^8*x2^5*\[Sigma] + 
      268858336350*x1^9*x2^5*\[Sigma] - 163353509025*x1^10*x2^5*\[Sigma] + 
      40368509790*x1^11*x2^5*\[Sigma] - 3583406400*x1^12*x2^5*\[Sigma] + 
      58779840*x1^13*x2^5*\[Sigma] - 18295200*x2^6*\[Sigma] + 
      3159913680*x1*x2^6*\[Sigma] - 60528615840*x1^2*x2^6*\[Sigma] + 
      364927320240*x1^3*x2^6*\[Sigma] - 1025372963580*x1^4*x2^6*\[Sigma] + 
      1526714971950*x1^5*x2^6*\[Sigma] - 1114094821728*x1^6*x2^6*\[Sigma] - 
      15090325632*x1^7*x2^6*\[Sigma] + 808036003380*x1^8*x2^6*\[Sigma] - 
      748000766730*x1^9*x2^6*\[Sigma] + 318050851440*x1^10*x2^6*\[Sigma] - 
      61852086240*x1^11*x2^6*\[Sigma] + 4110823920*x1^12*x2^6*\[Sigma] - 
      42688800*x1^13*x2^6*\[Sigma] + 66250800*x2^7*\[Sigma] - 
      5458677840*x1*x2^7*\[Sigma] + 71739257520*x1^2*x2^7*\[Sigma] - 
      339292685040*x1^3*x2^7*\[Sigma] + 762268120050*x1^4*x2^7*\[Sigma] - 
      798667909236*x1^5*x2^7*\[Sigma] - 15090325632*x1^6*x2^7*\[Sigma] + 
      1158178758240*x1^7*x2^7*\[Sigma] - 1564256773590*x1^8*x2^7*\[Sigma] + 
      1032874975020*x1^9*x2^7*\[Sigma] - 353953078080*x1^10*x2^7*\[Sigma] + 
      54031091520*x1^11*x2^7*\[Sigma] - 2450337120*x1^12*x2^7*\[Sigma] + 
      12196800*x1^13*x2^7*\[Sigma] - 95024160*x2^8*\[Sigma] + 
      4936776600*x1*x2^8*\[Sigma] - 48790877790*x1^2*x2^8*\[Sigma] + 
      182156972565*x1^3*x2^8*\[Sigma] - 289013038470*x1^4*x2^8*\[Sigma] + 
      5229535632*x1^5*x2^8*\[Sigma] + 808036003380*x1^6*x2^8*\[Sigma] - 
      1564256773590*x1^7*x2^8*\[Sigma] + 1515961791960*x1^8*x2^8*\[Sigma] - 
      815596993680*x1^9*x2^8*\[Sigma] + 225922846800*x1^10*x2^8*\[Sigma] - 
      25084715040*x1^11*x2^8*\[Sigma] + 592764480*x1^12*x2^8*\[Sigma] + 
      68408760*x2^9*\[Sigma] - 2484126900*x1*x2^9*\[Sigma] + 
      18815736555*x1^2*x2^9*\[Sigma] - 49746356810*x1^3*x2^9*\[Sigma] + 
      7745996720*x1^4*x2^9*\[Sigma] + 268858336350*x1^5*x2^9*\[Sigma] - 
      748000766730*x1^6*x2^9*\[Sigma] + 1032874975020*x1^7*x2^9*\[Sigma] - 
      815596993680*x1^8*x2^9*\[Sigma] + 358022259840*x1^9*x2^9*\[Sigma] - 
      75341075040*x1^10*x2^9*\[Sigma] + 4784028480*x1^11*x2^9*\[Sigma] - 
      25742310*x2^10*\[Sigma] + 674804535*x1*x2^10*\[Sigma] - 
      3600382272*x1^2*x2^10*\[Sigma] + 1963990784*x1^3*x2^10*\[Sigma] + 
      39855346050*x1^4*x2^10*\[Sigma] - 163353509025*x1^5*x2^10*\[Sigma] + 
      318050851440*x1^6*x2^10*\[Sigma] - 353953078080*x1^7*x2^10*\[Sigma] + 
      225922846800*x1^8*x2^10*\[Sigma] - 75341075040*x1^9*x2^10*\[Sigma] + 
      9805783680*x1^10*x2^10*\[Sigma] + 4741545*x2^11*\[Sigma] - 
      85023426*x1*x2^11*\[Sigma] + 148120896*x1^2*x2^11*\[Sigma] + 
      2283517920*x1^3*x2^11*\[Sigma] - 14598145695*x1^4*x2^11*\[Sigma] + 
      40368509790*x1^5*x2^11*\[Sigma] - 61852086240*x1^6*x2^11*\[Sigma] + 
      54031091520*x1^7*x2^11*\[Sigma] - 25084715040*x1^8*x2^11*\[Sigma] + 
      4784028480*x1^9*x2^11*\[Sigma] - 342922*x2^12*\[Sigma] + 
      2676976*x1*x2^12*\[Sigma] + 37790730*x1^2*x2^12*\[Sigma] - 
      423891195*x1^3*x2^12*\[Sigma] + 1713916260*x1^4*x2^12*\[Sigma] - 
      3583406400*x1^5*x2^12*\[Sigma] + 4110823920*x1^6*x2^12*\[Sigma] - 
      2450337120*x1^7*x2^12*\[Sigma] + 592764480*x1^8*x2^12*\[Sigma] + 
      4624*x2^13*\[Sigma] + 90450*x1*x2^13*\[Sigma] - 
      2260965*x1^2*x2^13*\[Sigma] + 14105910*x1^3*x2^13*\[Sigma] - 
      40227600*x1^4*x2^13*\[Sigma] + 58779840*x1^5*x2^13*\[Sigma] - 
      42688800*x1^6*x2^13*\[Sigma] + 12196800*x1^7*x2^13*\[Sigma] - 
      18295200*x1^6*\[Tau] + 61815600*x1^7*\[Tau] - 81718560*x1^8*\[Tau] + 
      53282040*x1^9*\[Tau] - 17664870*x1^10*\[Tau] + 2714925*x1^11*\[Tau] - 
      138818*x1^12*\[Tau] - 746444160*x1^5*x2*\[Tau] + 
      3049477200*x1^6*x2*\[Tau] - 5043321360*x1^7*x2*\[Tau] + 
      4320317400*x1^8*x2*\[Tau] - 2027190420*x1^9*x2*\[Tau] + 
      498483315*x1^10*x2*\[Tau] - 51426714*x1^11*x2*\[Tau] + 
      138818*x1^13*x2*\[Tau] - 5022531360*x1^4*x2^2*\[Tau] + 
      26956314000*x1^5*x2^2*\[Tau] - 58876060320*x1^6*x2^2*\[Tau] + 
      67845578640*x1^7*x2^2*\[Tau] - 44352280830*x1^8*x2^2*\[Tau] + 
      16133576655*x1^9*x2^2*\[Tau] - 2733366048*x1^10*x2^2*\[Tau] + 
      51426714*x1^12*x2^2*\[Tau] - 2714925*x1^13*x2^2*\[Tau] - 
      9009221760*x1^3*x2^3*\[Tau] + 72851209200*x1^4*x2^3*\[Tau] - 
      225632095920*x1^5*x2^3*\[Tau] + 361085425680*x1^6*x2^3*\[Tau] - 
      328950158160*x1^7*x2^3*\[Tau] + 170943729585*x1^8*x2^3*\[Tau] - 
      43541656690*x1^9*x2^3*\[Tau] + 2733366048*x1^11*x2^3*\[Tau] - 
      498483315*x1^12*x2^3*\[Tau] + 17664870*x1^13*x2^3*\[Tau] - 
      5022531360*x1^2*x2^4*\[Tau] + 72851209200*x1^3*x2^4*\[Tau] - 
      347002951680*x1^4*x2^4*\[Tau] + 801721188240*x1^5*x2^4*\[Tau] - 
      1029446691420*x1^6*x2^4*\[Tau] + 754313398290*x1^7*x2^4*\[Tau] - 
      276794250030*x1^8*x2^4*\[Tau] + 43541656690*x1^10*x2^4*\[Tau] - 
      16133576655*x1^11*x2^4*\[Tau] + 2027190420*x1^12*x2^4*\[Tau] - 
      53282040*x1^13*x2^4*\[Tau] - 746444160*x1*x2^5*\[Tau] + 
      26956314000*x1^2*x2^5*\[Tau] - 225632095920*x1^3*x2^5*\[Tau] + 
      801721188240*x1^4*x2^5*\[Tau] - 1492418537400*x1^5*x2^5*\[Tau] + 
      1548743444430*x1^6*x2^5*\[Tau] - 804591489204*x1^7*x2^5*\[Tau] + 
      276794250030*x1^9*x2^5*\[Tau] - 170943729585*x1^10*x2^5*\[Tau] + 
      44352280830*x1^11*x2^5*\[Tau] - 4320317400*x1^12*x2^5*\[Tau] + 
      81718560*x1^13*x2^5*\[Tau] - 18295200*x2^6*\[Tau] + 
      3049477200*x1*x2^6*\[Tau] - 58876060320*x1^2*x2^6*\[Tau] + 
      361085425680*x1^3*x2^6*\[Tau] - 1029446691420*x1^4*x2^6*\[Tau] + 
      1548743444430*x1^5*x2^6*\[Tau] - 1140896272992*x1^6*x2^6*\[Tau] + 
      804591489204*x1^8*x2^6*\[Tau] - 754313398290*x1^9*x2^6*\[Tau] + 
      328950158160*x1^10*x2^6*\[Tau] - 67845578640*x1^11*x2^6*\[Tau] + 
      5043321360*x1^12*x2^6*\[Tau] - 61815600*x1^13*x2^6*\[Tau] + 
      61815600*x2^7*\[Tau] - 5043321360*x1*x2^7*\[Tau] + 
      67845578640*x1^2*x2^7*\[Tau] - 328950158160*x1^3*x2^7*\[Tau] + 
      754313398290*x1^4*x2^7*\[Tau] - 804591489204*x1^5*x2^7*\[Tau] + 
      1140896272992*x1^7*x2^7*\[Tau] - 1548743444430*x1^8*x2^7*\[Tau] + 
      1029446691420*x1^9*x2^7*\[Tau] - 361085425680*x1^10*x2^7*\[Tau] + 
      58876060320*x1^11*x2^7*\[Tau] - 3049477200*x1^12*x2^7*\[Tau] + 
      18295200*x1^13*x2^7*\[Tau] - 81718560*x2^8*\[Tau] + 
      4320317400*x1*x2^8*\[Tau] - 44352280830*x1^2*x2^8*\[Tau] + 
      170943729585*x1^3*x2^8*\[Tau] - 276794250030*x1^4*x2^8*\[Tau] + 
      804591489204*x1^6*x2^8*\[Tau] - 1548743444430*x1^7*x2^8*\[Tau] + 
      1492418537400*x1^8*x2^8*\[Tau] - 801721188240*x1^9*x2^8*\[Tau] + 
      225632095920*x1^10*x2^8*\[Tau] - 26956314000*x1^11*x2^8*\[Tau] + 
      746444160*x1^12*x2^8*\[Tau] + 53282040*x2^9*\[Tau] - 
      2027190420*x1*x2^9*\[Tau] + 16133576655*x1^2*x2^9*\[Tau] - 
      43541656690*x1^3*x2^9*\[Tau] + 276794250030*x1^5*x2^9*\[Tau] - 
      754313398290*x1^6*x2^9*\[Tau] + 1029446691420*x1^7*x2^9*\[Tau] - 
      801721188240*x1^8*x2^9*\[Tau] + 347002951680*x1^9*x2^9*\[Tau] - 
      72851209200*x1^10*x2^9*\[Tau] + 5022531360*x1^11*x2^9*\[Tau] - 
      17664870*x2^10*\[Tau] + 498483315*x1*x2^10*\[Tau] - 
      2733366048*x1^2*x2^10*\[Tau] + 43541656690*x1^4*x2^10*\[Tau] - 
      170943729585*x1^5*x2^10*\[Tau] + 328950158160*x1^6*x2^10*\[Tau] - 
      361085425680*x1^7*x2^10*\[Tau] + 225632095920*x1^8*x2^10*\[Tau] - 
      72851209200*x1^9*x2^10*\[Tau] + 9009221760*x1^10*x2^10*\[Tau] + 
      2714925*x2^11*\[Tau] - 51426714*x1*x2^11*\[Tau] + 
      2733366048*x1^3*x2^11*\[Tau] - 16133576655*x1^4*x2^11*\[Tau] + 
      44352280830*x1^5*x2^11*\[Tau] - 67845578640*x1^6*x2^11*\[Tau] + 
      58876060320*x1^7*x2^11*\[Tau] - 26956314000*x1^8*x2^11*\[Tau] + 
      5022531360*x1^9*x2^11*\[Tau] - 138818*x2^12*\[Tau] + 
      51426714*x1^2*x2^12*\[Tau] - 498483315*x1^3*x2^12*\[Tau] + 
      2027190420*x1^4*x2^12*\[Tau] - 4320317400*x1^5*x2^12*\[Tau] + 
      5043321360*x1^6*x2^12*\[Tau] - 3049477200*x1^7*x2^12*\[Tau] + 
      746444160*x1^8*x2^12*\[Tau] + 138818*x1*x2^13*\[Tau] - 
      2714925*x1^2*x2^13*\[Tau] + 17664870*x1^3*x2^13*\[Tau] - 
      53282040*x1^4*x2^13*\[Tau] + 81718560*x1^5*x2^13*\[Tau] - 
      61815600*x1^6*x2^13*\[Tau] + 18295200*x1^7*x2^13*\[Tau])
 
h3333[8] = 11664*x1^3*x2^3*(93870*x1^10 - 155505*x1^11 + 70738*x1^12 - 
      6993*x1^13 + 9712836*x1^9*x2 - 23378607*x1^10*x2 + 18688866*x1^11*x2 - 
      5391543*x1^12*x2 + 368532*x1^13*x2 + 209286462*x1^8*x2^2 - 
      701465751*x1^9*x2^2 + 856906224*x1^10*x2^2 - 455855520*x1^11*x2^2 + 
      95837292*x1^12*x2^2 - 4806270*x1^13*x2^2 + 1562264928*x1^7*x2^3 - 
      7190232105*x1^8*x2^3 + 12635166482*x1^9*x2^3 - 10583184864*x1^10*x2^3 + 
      4240612080*x1^11*x2^3 - 689904642*x1^12*x2^3 + 25786740*x1^13*x2^3 + 
      4927614804*x1^6*x2^4 - 31245594534*x1^7*x2^4 + 76935501678*x1^8*x2^4 - 
      94418696805*x1^9*x2^4 + 60758343396*x1^10*x2^4 - 
      19380964806*x1^11*x2^4 + 2490957672*x1^12*x2^4 - 68408760*x1^13*x2^4 + 
      7165817400*x1^5*x2^5 - 63757989498*x1^6*x2^5 + 218702915148*x1^7*x2^5 - 
      380136025203*x1^8*x2^5 + 362640915324*x1^9*x2^5 - 
      188741694330*x1^10*x2^5 + 48969492684*x1^11*x2^5 - 
      4936776600*x1^12*x2^5 + 95024160*x1^13*x2^5 + 4927614804*x1^4*x2^6 - 
      63757989498*x1^5*x2^6 + 307970845728*x1^6*x2^6 - 
      749426631072*x1^7*x2^6 + 1018907727408*x1^8*x2^6 - 
      793053442104*x1^9*x2^6 + 340777651536*x1^10*x2^6 - 
      71739257520*x1^11*x2^6 + 5458677840*x1^12*x2^6 - 66250800*x1^13*x2^6 + 
      1562264928*x1^3*x2^7 - 31245594534*x1^4*x2^7 + 218702915148*x1^5*x2^7 - 
      749426631072*x1^6*x2^7 + 1429302663936*x1^7*x2^7 - 
      1591683351048*x1^8*x2^7 + 1030327760448*x1^9*x2^7 - 
      364927320240*x1^10*x2^7 + 60528615840*x1^11*x2^7 - 
      3159913680*x1^12*x2^7 + 18295200*x1^13*x2^7 + 209286462*x1^2*x2^8 - 
      7190232105*x1^3*x2^8 + 76935501678*x1^4*x2^8 - 380136025203*x1^5*x2^8 + 
      1018907727408*x1^6*x2^8 - 1591683351048*x1^7*x2^8 + 
      1477406973840*x1^8*x2^8 - 793354028880*x1^9*x2^8 + 
      225362657520*x1^10*x2^8 - 27203798160*x1^11*x2^8 + 
      746444160*x1^12*x2^8 + 9712836*x1*x2^9 - 701465751*x1^2*x2^9 + 
      12635166482*x1^3*x2^9 - 94418696805*x1^4*x2^9 + 
      362640915324*x1^5*x2^9 - 793053442104*x1^6*x2^9 + 
      1030327760448*x1^7*x2^9 - 793354028880*x1^8*x2^9 + 
      343379393280*x1^9*x2^9 - 72488853360*x1^10*x2^9 + 
      5022531360*x1^11*x2^9 + 93870*x2^10 - 23378607*x1*x2^10 + 
      856906224*x1^2*x2^10 - 10583184864*x1^3*x2^10 + 
      60758343396*x1^4*x2^10 - 188741694330*x1^5*x2^10 + 
      340777651536*x1^6*x2^10 - 364927320240*x1^7*x2^10 + 
      225362657520*x1^8*x2^10 - 72488853360*x1^9*x2^10 + 
      9009221760*x1^10*x2^10 - 155505*x2^11 + 18688866*x1*x2^11 - 
      455855520*x1^2*x2^11 + 4240612080*x1^3*x2^11 - 19380964806*x1^4*x2^11 + 
      48969492684*x1^5*x2^11 - 71739257520*x1^6*x2^11 + 
      60528615840*x1^7*x2^11 - 27203798160*x1^8*x2^11 + 
      5022531360*x1^9*x2^11 + 70738*x2^12 - 5391543*x1*x2^12 + 
      95837292*x1^2*x2^12 - 689904642*x1^3*x2^12 + 2490957672*x1^4*x2^12 - 
      4936776600*x1^5*x2^12 + 5458677840*x1^6*x2^12 - 3159913680*x1^7*x2^12 + 
      746444160*x1^8*x2^12 - 6993*x2^13 + 368532*x1*x2^13 - 
      4806270*x1^2*x2^13 + 25786740*x1^3*x2^13 - 68408760*x1^4*x2^13 + 
      95024160*x1^5*x2^13 - 66250800*x1^6*x2^13 + 18295200*x1^7*x2^13 + 
      44430*x1^10*\[Sigma] - 64725*x1^11*\[Sigma] + 25610*x1^12*\[Sigma] - 
      2369*x1^13*\[Sigma] + 6830772*x1^9*x2*\[Sigma] - 
      15100107*x1^10*x2*\[Sigma] + 10813866*x1^11*x2*\[Sigma] - 
      2714567*x1^12*x2*\[Sigma] + 161188*x1^13*x2*\[Sigma] + 
      178614894*x1^8*x2^2*\[Sigma] - 565228251*x1^9*x2^2*\[Sigma] + 
      640229808*x1^10*x2^2*\[Sigma] - 307734624*x1^11*x2^2*\[Sigma] + 
      56479596*x1^12*x2^2*\[Sigma] - 2416470*x1^13*x2^2*\[Sigma] + 
      1484966496*x1^7*x2^3*\[Sigma] - 6584721765*x1^8*x2^3*\[Sigma] + 
      11011986586*x1^9*x2^3*\[Sigma] - 8619194080*x1^10*x2^3*\[Sigma] + 
      3140424144*x1^11*x2^3*\[Sigma] - 447269802*x1^12*x2^3*\[Sigma] + 
      14199780*x1^13*x2^3*\[Sigma] + 4954796868*x1^6*x2^4*\[Sigma] - 
      30785322054*x1^7*x2^4*\[Sigma] + 73627876854*x1^8*x2^4*\[Sigma] - 
      86672700085*x1^9*x2^4*\[Sigma] + 52490512532*x1^10*x2^4*\[Sigma] - 
      15299611446*x1^11*x2^4*\[Sigma] + 1723629096*x1^12*x2^4*\[Sigma] - 
      40227600*x1^13*x2^4*\[Sigma] + 7333256280*x1^5*x2^5*\[Sigma] - 
      64968379098*x1^6*x2^5*\[Sigma] + 220239818172*x1^7*x2^5*\[Sigma] - 
      374906489571*x1^8*x2^5*\[Sigma] + 345793838028*x1^9*x2^5*\[Sigma] - 
      170543741130*x1^10*x2^5*\[Sigma] + 40577796252*x1^11*x2^5*\[Sigma] - 
      3583406400*x1^12*x2^5*\[Sigma] + 58779840*x1^13*x2^5*\[Sigma] + 
      4954796868*x1^4*x2^6*\[Sigma] - 64968379098*x1^5*x2^6*\[Sigma] + 
      315207842208*x1^6*x2^6*\[Sigma] - 764516956704*x1^7*x2^6*\[Sigma] + 
      1026738918528*x1^8*x2^6*\[Sigma] - 779246361264*x1^9*x2^6*\[Sigma] + 
      319613116368*x1^10*x2^6*\[Sigma] - 61852086240*x1^11*x2^6*\[Sigma] + 
      4110823920*x1^12*x2^6*\[Sigma] - 42688800*x1^13*x2^6*\[Sigma] + 
      1484966496*x1^3*x2^7*\[Sigma] - 30785322054*x1^4*x2^7*\[Sigma] + 
      220239818172*x1^5*x2^7*\[Sigma] - 764516956704*x1^6*x2^7*\[Sigma] + 
      1466149603968*x1^7*x2^7*\[Sigma] - 1628014763088*x1^8*x2^7*\[Sigma] + 
      1037802589824*x1^9*x2^7*\[Sigma] - 353953078080*x1^10*x2^7*\[Sigma] + 
      54031091520*x1^11*x2^7*\[Sigma] - 2450337120*x1^12*x2^7*\[Sigma] + 
      12196800*x1^13*x2^7*\[Sigma] + 178614894*x1^2*x2^8*\[Sigma] - 
      6584721765*x1^3*x2^8*\[Sigma] + 73627876854*x1^4*x2^8*\[Sigma] - 
      374906489571*x1^5*x2^8*\[Sigma] + 1026738918528*x1^6*x2^8*\[Sigma] - 
      1628014763088*x1^7*x2^8*\[Sigma] + 1523127609360*x1^8*x2^8*\[Sigma] - 
      815596993680*x1^9*x2^8*\[Sigma] + 225922846800*x1^10*x2^8*\[Sigma] - 
      25084715040*x1^11*x2^8*\[Sigma] + 592764480*x1^12*x2^8*\[Sigma] + 
      6830772*x1*x2^9*\[Sigma] - 565228251*x1^2*x2^9*\[Sigma] + 
      11011986586*x1^3*x2^9*\[Sigma] - 86672700085*x1^4*x2^9*\[Sigma] + 
      345793838028*x1^5*x2^9*\[Sigma] - 779246361264*x1^6*x2^9*\[Sigma] + 
      1037802589824*x1^7*x2^9*\[Sigma] - 815596993680*x1^8*x2^9*\[Sigma] + 
      358022259840*x1^9*x2^9*\[Sigma] - 75341075040*x1^10*x2^9*\[Sigma] + 
      4784028480*x1^11*x2^9*\[Sigma] + 44430*x2^10*\[Sigma] - 
      15100107*x1*x2^10*\[Sigma] + 640229808*x1^2*x2^10*\[Sigma] - 
      8619194080*x1^3*x2^10*\[Sigma] + 52490512532*x1^4*x2^10*\[Sigma] - 
      170543741130*x1^5*x2^10*\[Sigma] + 319613116368*x1^6*x2^10*\[Sigma] - 
      353953078080*x1^7*x2^10*\[Sigma] + 225922846800*x1^8*x2^10*\[Sigma] - 
      75341075040*x1^9*x2^10*\[Sigma] + 9805783680*x1^10*x2^10*\[Sigma] - 
      64725*x2^11*\[Sigma] + 10813866*x1*x2^11*\[Sigma] - 
      307734624*x1^2*x2^11*\[Sigma] + 3140424144*x1^3*x2^11*\[Sigma] - 
      15299611446*x1^4*x2^11*\[Sigma] + 40577796252*x1^5*x2^11*\[Sigma] - 
      61852086240*x1^6*x2^11*\[Sigma] + 54031091520*x1^7*x2^11*\[Sigma] - 
      25084715040*x1^8*x2^11*\[Sigma] + 4784028480*x1^9*x2^11*\[Sigma] + 
      25610*x2^12*\[Sigma] - 2714567*x1*x2^12*\[Sigma] + 
      56479596*x1^2*x2^12*\[Sigma] - 447269802*x1^3*x2^12*\[Sigma] + 
      1723629096*x1^4*x2^12*\[Sigma] - 3583406400*x1^5*x2^12*\[Sigma] + 
      4110823920*x1^6*x2^12*\[Sigma] - 2450337120*x1^7*x2^12*\[Sigma] + 
      592764480*x1^8*x2^12*\[Sigma] - 2369*x2^13*\[Sigma] + 
      161188*x1*x2^13*\[Sigma] - 2416470*x1^2*x2^13*\[Sigma] + 
      14199780*x1^3*x2^13*\[Sigma] - 40227600*x1^4*x2^13*\[Sigma] + 
      58779840*x1^5*x2^13*\[Sigma] - 42688800*x1^6*x2^13*\[Sigma] + 
      12196800*x1^7*x2^13*\[Sigma] + 44430*x1^10*\[Tau] - 
      65265*x1^11*\[Tau] + 24754*x1^12*\[Tau] - 1809*x1^13*\[Tau] + 
      6830772*x1^9*x2*\[Tau] - 15348591*x1^10*x2*\[Tau] + 
      11235954*x1^11*x2*\[Tau] - 2867799*x1^12*x2*\[Tau] + 
      163572*x1^13*x2*\[Tau] + 178614894*x1^8*x2^2*\[Tau] - 
      570948903*x1^9*x2^2*\[Tau] + 659312400*x1^10*x2^2*\[Tau] - 
      327066240*x1^11*x2^2*\[Tau] + 62662668*x1^12*x2^2*\[Tau] - 
      2780190*x1^13*x2^2*\[Tau] + 1484966496*x1^7*x2^3*\[Tau] - 
      6614354265*x1^8*x2^3*\[Tau] + 11186898242*x1^9*x2^3*\[Tau] - 
      8953234752*x1^10*x2^3*\[Tau] + 3392678448*x1^11*x2^3*\[Tau] - 
      513831906*x1^12*x2^3*\[Tau] + 17709300*x1^13*x2^3*\[Tau] + 
      4954796868*x1^6*x2^4*\[Tau] - 30810958902*x1^7*x2^4*\[Tau] + 
      74027990958*x1^8*x2^4*\[Tau] - 88178186085*x1^9*x2^4*\[Tau] + 
      54728554932*x1^10*x2^4*\[Tau] - 16704525558*x1^11*x2^4*\[Tau] + 
      2034021192*x1^12*x2^4*\[Tau] - 53282040*x1^13*x2^4*\[Tau] + 
      7333256280*x1^5*x2^5*\[Tau] - 64907140074*x1^6*x2^5*\[Tau] + 
      220079040396*x1^7*x2^5*\[Tau] - 376060447059*x1^8*x2^5*\[Tau] + 
      350822240988*x1^9*x2^5*\[Tau] - 177558083850*x1^10*x2^5*\[Tau] + 
      44530895724*x1^11*x2^5*\[Tau] - 4320317400*x1^12*x2^5*\[Tau] + 
      81718560*x1^13*x2^5*\[Tau] + 4954796868*x1^4*x2^6*\[Tau] - 
      64907140074*x1^5*x2^6*\[Tau] + 314340338592*x1^6*x2^6*\[Tau] - 
      761503988256*x1^7*x2^6*\[Tau] + 1024670529600*x1^8*x2^6*\[Tau] - 
      785124357192*x1^9*x2^6*\[Tau] + 330435124656*x1^10*x2^6*\[Tau] - 
      67845578640*x1^11*x2^6*\[Tau] + 5043321360*x1^12*x2^6*\[Tau] - 
      61815600*x1^13*x2^6*\[Tau] + 1484966496*x1^3*x2^7*\[Tau] - 
      30810958902*x1^4*x2^7*\[Tau] + 220079040396*x1^5*x2^7*\[Tau] - 
      761503988256*x1^6*x2^7*\[Tau] + 1455236611584*x1^7*x2^7*\[Tau] - 
      1613650584504*x1^8*x2^7*\[Tau] + 1034401488288*x1^9*x2^7*\[Tau] - 
      361085425680*x1^10*x2^7*\[Tau] + 58876060320*x1^11*x2^7*\[Tau] - 
      3049477200*x1^12*x2^7*\[Tau] + 18295200*x1^13*x2^7*\[Tau] + 
      178614894*x1^2*x2^8*\[Tau] - 6614354265*x1^3*x2^8*\[Tau] + 
      74027990958*x1^4*x2^8*\[Tau] - 376060447059*x1^5*x2^8*\[Tau] + 
      1024670529600*x1^6*x2^8*\[Tau] - 1613650584504*x1^7*x2^8*\[Tau] + 
      1499751793680*x1^8*x2^8*\[Tau] - 801721188240*x1^9*x2^8*\[Tau] + 
      225632095920*x1^10*x2^8*\[Tau] - 26956314000*x1^11*x2^8*\[Tau] + 
      746444160*x1^12*x2^8*\[Tau] + 6830772*x1*x2^9*\[Tau] - 
      570948903*x1^2*x2^9*\[Tau] + 11186898242*x1^3*x2^9*\[Tau] - 
      88178186085*x1^4*x2^9*\[Tau] + 350822240988*x1^5*x2^9*\[Tau] - 
      785124357192*x1^6*x2^9*\[Tau] + 1034401488288*x1^7*x2^9*\[Tau] - 
      801721188240*x1^8*x2^9*\[Tau] + 347002951680*x1^9*x2^9*\[Tau] - 
      72851209200*x1^10*x2^9*\[Tau] + 5022531360*x1^11*x2^9*\[Tau] + 
      44430*x2^10*\[Tau] - 15348591*x1*x2^10*\[Tau] + 
      659312400*x1^2*x2^10*\[Tau] - 8953234752*x1^3*x2^10*\[Tau] + 
      54728554932*x1^4*x2^10*\[Tau] - 177558083850*x1^5*x2^10*\[Tau] + 
      330435124656*x1^6*x2^10*\[Tau] - 361085425680*x1^7*x2^10*\[Tau] + 
      225632095920*x1^8*x2^10*\[Tau] - 72851209200*x1^9*x2^10*\[Tau] + 
      9009221760*x1^10*x2^10*\[Tau] - 65265*x2^11*\[Tau] + 
      11235954*x1*x2^11*\[Tau] - 327066240*x1^2*x2^11*\[Tau] + 
      3392678448*x1^3*x2^11*\[Tau] - 16704525558*x1^4*x2^11*\[Tau] + 
      44530895724*x1^5*x2^11*\[Tau] - 67845578640*x1^6*x2^11*\[Tau] + 
      58876060320*x1^7*x2^11*\[Tau] - 26956314000*x1^8*x2^11*\[Tau] + 
      5022531360*x1^9*x2^11*\[Tau] + 24754*x2^12*\[Tau] - 
      2867799*x1*x2^12*\[Tau] + 62662668*x1^2*x2^12*\[Tau] - 
      513831906*x1^3*x2^12*\[Tau] + 2034021192*x1^4*x2^12*\[Tau] - 
      4320317400*x1^5*x2^12*\[Tau] + 5043321360*x1^6*x2^12*\[Tau] - 
      3049477200*x1^7*x2^12*\[Tau] + 746444160*x1^8*x2^12*\[Tau] - 
      1809*x2^13*\[Tau] + 163572*x1*x2^13*\[Tau] - 2780190*x1^2*x2^13*
       \[Tau] + 17709300*x1^3*x2^13*\[Tau] - 53282040*x1^4*x2^13*\[Tau] + 
      81718560*x1^5*x2^13*\[Tau] - 61815600*x1^6*x2^13*\[Tau] + 
      18295200*x1^7*x2^13*\[Tau])
 
h3333[9] = -162*(-1 + x1)*x1^3*(-1 + x2)*x2^3*(-36590400*x1^7 + 
      109771200*x1^8 - 122386320*x1^9 + 61820640*x1^10 - 13967100*x1^11 + 
      1339680*x1^12 - 58215*x1^13 + 20*x1^14 - 1814883840*x1^6*x2 + 
      6589931040*x1^7*x2 - 9254609280*x1^8*x2 + 6268018680*x1^9*x2 - 
      2122636740*x1^10*x2 + 376006860*x1^11*x2 - 46556625*x1^12*x2 + 
      2854844*x1^13*x2 - 32*x1^14*x2 - 16130378880*x1^5*x2^2 + 
      75410818560*x1^6*x2^2 - 138775296240*x1^7*x2^2 + 
      127409481360*x1^8*x2^2 - 62350192380*x1^9*x2^2 + 
      17869132320*x1^10*x2^2 - 4184725740*x1^11*x2^2 + 795216872*x1^12*x2^2 - 
      44240588*x1^13*x2^2 - 43769436480*x1^4*x2^3 + 285679548000*x1^5*x2^3 - 
      718056536400*x1^6*x2^3 + 903029369760*x1^7*x2^3 - 
      623067779460*x1^8*x2^3 + 267477550140*x1^9*x2^3 - 
      100883662740*x1^10*x2^3 + 35916528304*x1^11*x2^3 - 
      6561389508*x1^12*x2^3 + 270830940*x1^13*x2^3 - 43769436480*x1^3*x2^4 + 
      437694364800*x1^4*x2^4 - 1572967110960*x1^5*x2^4 + 
      2755658460240*x1^6*x2^4 - 2655535794240*x1^7*x2^4 + 
      1638470126400*x1^8*x2^4 - 920635213275*x1^9*x2^4 + 
      519891397600*x1^10*x2^4 - 184606188172*x1^11*x2^4 + 
      26496745080*x1^12*x2^4 - 776367480*x1^13*x2^4 - 16130378880*x1^2*x2^5 + 
      285679548000*x1^3*x2^5 - 1572967110960*x1^4*x2^5 + 
      3962636853840*x1^5*x2^5 - 5363841463680*x1^6*x2^5 + 
      4667777426040*x1^7*x2^5 - 3754757308845*x1^8*x2^5 + 
      3121012362340*x1^9*x2^5 - 1793520220420*x1^10*x2^5 + 
      519280463820*x1^11*x2^5 - 56279406120*x1^12*x2^5 + 
      1122434880*x1^13*x2^5 - 1814883840*x1*x2^6 + 75410818560*x1^2*x2^6 - 
      718056536400*x1^3*x2^6 + 2755658460240*x1^4*x2^6 - 
      5363841463680*x1^5*x2^6 + 6576469509120*x1^6*x2^6 - 
      7446247815360*x1^7*x2^6 + 8795940255012*x1^8*x2^6 - 
      7519218739536*x1^9*x2^6 + 3597754592640*x1^10*x2^6 - 
      815667699840*x1^11*x2^6 + 64556913120*x1^12*x2^6 - 
      795009600*x1^13*x2^6 - 36590400*x2^7 + 6589931040*x1*x2^7 - 
      138775296240*x1^2*x2^7 + 903029369760*x1^3*x2^7 - 
      2655535794240*x1^4*x2^7 + 4667777426040*x1^5*x2^7 - 
      7446247815360*x1^6*x2^7 + 12350661688416*x1^7*x2^7 - 
      15073062482544*x1^8*x2^7 + 10844600312280*x1^9*x2^7 - 
      4136566076160*x1^10*x2^7 + 715077888000*x1^11*x2^7 - 
      37918964160*x1^12*x2^7 + 219542400*x1^13*x2^7 + 109771200*x2^8 - 
      9254609280*x1*x2^8 + 127409481360*x1^2*x2^8 - 623067779460*x1^3*x2^8 + 
      1638470126400*x1^4*x2^8 - 3754757308845*x1^5*x2^8 + 
      8795940255012*x1^6*x2^8 - 15073062482544*x1^7*x2^8 + 
      15533894545680*x1^8*x2^8 - 8977377544800*x1^9*x2^8 + 
      2659240883040*x1^10*x2^8 - 326445577920*x1^11*x2^8 + 
      8957329920*x1^12*x2^8 - 122386320*x2^9 + 6268018680*x1*x2^9 - 
      62350192380*x1^2*x2^9 + 267477550140*x1^3*x2^9 - 
      920635213275*x1^4*x2^9 + 3121012362340*x1^5*x2^9 - 
      7519218739536*x1^6*x2^9 + 10844600312280*x1^7*x2^9 - 
      8977377544800*x1^8*x2^9 + 4049982021120*x1^9*x2^9 - 
      869866240320*x1^10*x2^9 + 60270376320*x1^11*x2^9 + 61820640*x2^10 - 
      2122636740*x1*x2^10 + 17869132320*x1^2*x2^10 - 
      100883662740*x1^3*x2^10 + 519891397600*x1^4*x2^10 - 
      1793520220420*x1^5*x2^10 + 3597754592640*x1^6*x2^10 - 
      4136566076160*x1^7*x2^10 + 2659240883040*x1^8*x2^10 - 
      869866240320*x1^9*x2^10 + 108110661120*x1^10*x2^10 - 13967100*x2^11 + 
      376006860*x1*x2^11 - 4184725740*x1^2*x2^11 + 35916528304*x1^3*x2^11 - 
      184606188172*x1^4*x2^11 + 519280463820*x1^5*x2^11 - 
      815667699840*x1^6*x2^11 + 715077888000*x1^7*x2^11 - 
      326445577920*x1^8*x2^11 + 60270376320*x1^9*x2^11 + 1339680*x2^12 - 
      46556625*x1*x2^12 + 795216872*x1^2*x2^12 - 6561389508*x1^3*x2^12 + 
      26496745080*x1^4*x2^12 - 56279406120*x1^5*x2^12 + 
      64556913120*x1^6*x2^12 - 37918964160*x1^7*x2^12 + 
      8957329920*x1^8*x2^12 - 58215*x2^13 + 2854844*x1*x2^13 - 
      44240588*x1^2*x2^13 + 270830940*x1^3*x2^13 - 776367480*x1^4*x2^13 + 
      1122434880*x1^5*x2^13 - 795009600*x1^6*x2^13 + 219542400*x1^7*x2^13 + 
      20*x2^14 - 32*x1*x2^14 - 54885600*x1^7*\[Sigma] + 
      171309600*x1^8*\[Sigma] - 201874680*x1^9*\[Sigma] + 
      110927040*x1^10*\[Sigma] - 28184430*x1^11*\[Sigma] + 
      2793340*x1^12*\[Sigma] - 71287*x1^13*\[Sigma] + 132*x1^14*\[Sigma] - 
      2294218080*x1^6*x2*\[Sigma] + 8558827200*x1^7*x2*\[Sigma] - 
      12496218840*x1^8*x2*\[Sigma] + 8981563080*x1^9*x2*\[Sigma] - 
      3288033810*x1^10*x2*\[Sigma] + 578891640*x1^11*x2*\[Sigma] - 
      43077313*x1^12*x2*\[Sigma] + 1024576*x1^13*x2*\[Sigma] - 
      800*x1^14*x2*\[Sigma] - 17306926560*x1^5*x2^2*\[Sigma] + 
      83529895680*x1^6*x2^2*\[Sigma] - 159335966160*x1^7*x2^2*\[Sigma] + 
      153232027200*x1^8*x2^2*\[Sigma] - 79179416610*x1^9*x2^2*\[Sigma] + 
      22422798720*x1^10*x2^2*\[Sigma] - 3760455228*x1^11*x2^2*\[Sigma] + 
      411071964*x1^12*x2^2*\[Sigma] - 16061870*x1^13*x2^2*\[Sigma] + 
      800*x1^14*x2^2*\[Sigma] - 42095259360*x1^4*x2^3*\[Sigma] + 
      284444455680*x1^5*x2^3*\[Sigma] - 738292045680*x1^6*x2^3*\[Sigma] + 
      962104913280*x1^7*x2^3*\[Sigma] - 690681304350*x1^8*x2^3*\[Sigma] + 
      296776801160*x1^9*x2^3*\[Sigma] - 93684054212*x1^10*x2^3*\[Sigma] + 
      25025187216*x1^11*x2^3*\[Sigma] - 3697194210*x1^12*x2^3*\[Sigma] + 
      128623380*x1^13*x2^3*\[Sigma] - 42095259360*x1^3*x2^4*\[Sigma] + 
      419865526080*x1^4*x2^4*\[Sigma] - 1528849833840*x1^5*x2^4*\[Sigma] + 
      2731778784000*x1^6*x2^4*\[Sigma] - 2701279309140*x1^7*x2^4*\[Sigma] + 
      1691397061860*x1^8*x2^4*\[Sigma] - 888562573355*x1^9*x2^4*\[Sigma] + 
      437858145332*x1^10*x2^4*\[Sigma] - 136879296610*x1^11*x2^4*\[Sigma] + 
      17159914680*x1^12*x2^4*\[Sigma] - 433011600*x1^13*x2^4*\[Sigma] - 
      17306926560*x1^2*x2^5*\[Sigma] + 284444455680*x1^3*x2^5*\[Sigma] - 
      1528849833840*x1^4*x2^5*\[Sigma] + 3835074726000*x1^5*x2^5*\[Sigma] - 
      5232475585260*x1^6*x2^5*\[Sigma] + 4639279272960*x1^7*x2^5*\[Sigma] - 
      3730467668061*x1^8*x2^5*\[Sigma] + 2953911428256*x1^9*x2^5*\[Sigma] - 
      1582508626990*x1^10*x2^5*\[Sigma] + 418025671540*x1^11*x2^5*\[Sigma] - 
      39870164880*x1^12*x2^5*\[Sigma] + 685470240*x1^13*x2^5*\[Sigma] - 
      2294218080*x1*x2^6*\[Sigma] + 83529895680*x1^2*x2^6*\[Sigma] - 
      738292045680*x1^3*x2^6*\[Sigma] + 2731778784000*x1^4*x2^6*\[Sigma] - 
      5232475585260*x1^5*x2^6*\[Sigma] + 6459497432640*x1^6*x2^6*\[Sigma] - 
      7510237441344*x1^7*x2^6*\[Sigma] + 8873667630828*x1^8*x2^6*\[Sigma] - 
      7360696810020*x1^9*x2^6*\[Sigma] + 3344221032960*x1^10*x2^6*\[Sigma] - 
      696328234560*x1^11*x2^6*\[Sigma] + 48329406720*x1^12*x2^6*\[Sigma] - 
      512265600*x1^13*x2^6*\[Sigma] - 54885600*x2^7*\[Sigma] + 
      8558827200*x1*x2^7*\[Sigma] - 159335966160*x1^2*x2^7*\[Sigma] + 
      962104913280*x1^3*x2^7*\[Sigma] - 2701279309140*x1^4*x2^7*\[Sigma] + 
      4639279272960*x1^5*x2^7*\[Sigma] - 7510237441344*x1^6*x2^7*\[Sigma] + 
      12716029941792*x1^7*x2^7*\[Sigma] - 15493215270300*x1^8*x2^7*\[Sigma] + 
      10935125467320*x1^9*x2^7*\[Sigma] - 4004841637440*x1^10*x2^7*\[Sigma] + 
      636974835840*x1^11*x2^7*\[Sigma] - 29404045440*x1^12*x2^7*\[Sigma] + 
      146361600*x1^13*x2^7*\[Sigma] + 171309600*x2^8*\[Sigma] - 
      12496218840*x1*x2^8*\[Sigma] + 153232027200*x1^2*x2^8*\[Sigma] - 
      690681304350*x1^3*x2^8*\[Sigma] + 1691397061860*x1^4*x2^8*\[Sigma] - 
      3730467668061*x1^5*x2^8*\[Sigma] + 8873667630828*x1^6*x2^8*\[Sigma] - 
      15493215270300*x1^7*x2^8*\[Sigma] + 16081379013840*x1^8*x2^8*\[Sigma] - 
      9245194045920*x1^9*x2^8*\[Sigma] + 2666097947520*x1^10*x2^8*\[Sigma] - 
      301016580480*x1^11*x2^8*\[Sigma] + 7113173760*x1^12*x2^8*\[Sigma] - 
      201874680*x2^9*\[Sigma] + 8981563080*x1*x2^9*\[Sigma] - 
      79179416610*x1^2*x2^9*\[Sigma] + 296776801160*x1^3*x2^9*\[Sigma] - 
      888562573355*x1^4*x2^9*\[Sigma] + 2953911428256*x1^5*x2^9*\[Sigma] - 
      7360696810020*x1^6*x2^9*\[Sigma] + 10935125467320*x1^7*x2^9*\[Sigma] - 
      9245194045920*x1^8*x2^9*\[Sigma] + 4225802938560*x1^9*x2^9*\[Sigma] - 
      904092900480*x1^10*x2^9*\[Sigma] + 57408341760*x1^11*x2^9*\[Sigma] + 
      110927040*x2^10*\[Sigma] - 3288033810*x1*x2^10*\[Sigma] + 
      22422798720*x1^2*x2^10*\[Sigma] - 93684054212*x1^3*x2^10*\[Sigma] + 
      437858145332*x1^4*x2^10*\[Sigma] - 1582508626990*x1^5*x2^10*\[Sigma] + 
      3344221032960*x1^6*x2^10*\[Sigma] - 4004841637440*x1^7*x2^10*\[Sigma] + 
      2666097947520*x1^8*x2^10*\[Sigma] - 904092900480*x1^9*x2^10*\[Sigma] + 
      117669404160*x1^10*x2^10*\[Sigma] - 28184430*x2^11*\[Sigma] + 
      578891640*x1*x2^11*\[Sigma] - 3760455228*x1^2*x2^11*\[Sigma] + 
      25025187216*x1^3*x2^11*\[Sigma] - 136879296610*x1^4*x2^11*\[Sigma] + 
      418025671540*x1^5*x2^11*\[Sigma] - 696328234560*x1^6*x2^11*\[Sigma] + 
      636974835840*x1^7*x2^11*\[Sigma] - 301016580480*x1^8*x2^11*\[Sigma] + 
      57408341760*x1^9*x2^11*\[Sigma] + 2793340*x2^12*\[Sigma] - 
      43077313*x1*x2^12*\[Sigma] + 411071964*x1^2*x2^12*\[Sigma] - 
      3697194210*x1^3*x2^12*\[Sigma] + 17159914680*x1^4*x2^12*\[Sigma] - 
      39870164880*x1^5*x2^12*\[Sigma] + 48329406720*x1^6*x2^12*\[Sigma] - 
      29404045440*x1^7*x2^12*\[Sigma] + 7113173760*x1^8*x2^12*\[Sigma] - 
      71287*x2^13*\[Sigma] + 1024576*x1*x2^13*\[Sigma] - 
      16061870*x1^2*x2^13*\[Sigma] + 128623380*x1^3*x2^13*\[Sigma] - 
      433011600*x1^4*x2^13*\[Sigma] + 685470240*x1^5*x2^13*\[Sigma] - 
      512265600*x1^6*x2^13*\[Sigma] + 146361600*x1^7*x2^13*\[Sigma] + 
      132*x2^14*\[Sigma] - 800*x1*x2^14*\[Sigma] + 800*x1^2*x2^14*\[Sigma] - 
      54885600*x1^7*\[Tau] + 158004000*x1^8*\[Tau] - 168610680*x1^9*\[Tau] + 
      81187680*x1^10*\[Tau] - 16839390*x1^11*\[Tau] + 1060520*x1^12*\[Tau] + 
      12987*x1^13*\[Tau] - 12*x1^14*\[Tau] - 2294218080*x1^6*x2*\[Tau] + 
      8214212160*x1^7*x2*\[Tau] - 11375887320*x1^8*x2*\[Tau] + 
      7606694760*x1^9*x2*\[Tau] - 2500498530*x1^10*x2*\[Tau] + 
      369995940*x1^11*x2*\[Tau] - 21056547*x1^12*x2*\[Tau] + 
      309720*x1^13*x2*\[Tau] + 32*x1^14*x2*\[Tau] - 17306926560*x1^5*x2^2*
       \[Tau] + 82456133760*x1^6*x2^2*\[Tau] - 153510109200*x1^7*x2^2*
       \[Tau] + 142030183680*x1^8*x2^2*\[Tau] - 69125987490*x1^9*x2^2*
       \[Tau] + 18099497760*x1^10*x2^2*\[Tau] - 3039741492*x1^11*x2^2*
       \[Tau] + 413498004*x1^12*x2^2*\[Tau] - 19642552*x1^13*x2^2*\[Tau] - 
      42095259360*x1^4*x2^3*\[Tau] + 284789070720*x1^5*x2^3*\[Tau] - 
      733764815280*x1^6*x2^3*\[Tau] + 939666913920*x1^7*x2^3*\[Tau] - 
      654010546590*x1^8*x2^3*\[Tau] + 270556630420*x1^9*x2^3*\[Tau] - 
      87380664588*x1^10*x2^3*\[Tau] + 26559149520*x1^11*x2^3*\[Tau] - 
      4472045592*x1^12*x2^3*\[Tau] + 173501820*x1^13*x2^3*\[Tau] - 
      42095259360*x1^3*x2^4*\[Tau] + 422039661120*x1^4*x2^4*\[Tau] - 
      1540356516720*x1^5*x2^4*\[Tau] + 2742580844640*x1^6*x2^4*\[Tau] - 
      2679420047940*x1^7*x2^4*\[Tau] + 1646334379320*x1^8*x2^4*\[Tau] - 
      871167454545*x1^9*x2^4*\[Tau] + 455022499308*x1^10*x2^4*\[Tau] - 
      153399255968*x1^11*x2^4*\[Tau] + 21033170040*x1^12*x2^4*\[Tau] - 
      594646920*x1^13*x2^4*\[Tau] - 17306926560*x1^2*x2^5*\[Tau] + 
      284789070720*x1^3*x2^5*\[Tau] - 1540356516720*x1^4*x2^5*\[Tau] + 
      3883559505840*x1^5*x2^5*\[Tau] - 5301857913660*x1^6*x2^5*\[Tau] + 
      4665018242760*x1^7*x2^5*\[Tau] - 3724034306439*x1^8*x2^5*\[Tau] + 
      2996113182024*x1^9*x2^5*\[Tau] - 1664679536240*x1^10*x2^5*\[Tau] + 
      466612453740*x1^11*x2^5*\[Tau] - 48890280600*x1^12*x2^5*\[Tau] + 
      962767680*x1^13*x2^5*\[Tau] - 2294218080*x1*x2^6*\[Tau] + 
      82456133760*x1^2*x2^6*\[Tau] - 733764815280*x1^3*x2^6*\[Tau] + 
      2742580844640*x1^4*x2^6*\[Tau] - 5301857913660*x1^5*x2^6*\[Tau] + 
      6559653058560*x1^6*x2^6*\[Tau] - 7541112130176*x1^7*x2^6*\[Tau] + 
      8858170359180*x1^8*x2^6*\[Tau] - 7429077913944*x1^9*x2^6*\[Tau] + 
      3475745486400*x1^10*x2^6*\[Tau] - 769125168000*x1^11*x2^6*\[Tau] + 
      59572635360*x1^12*x2^6*\[Tau] - 741787200*x1^13*x2^6*\[Tau] - 
      54885600*x2^7*\[Tau] + 8214212160*x1*x2^7*\[Tau] - 
      153510109200*x1^2*x2^7*\[Tau] + 939666913920*x1^3*x2^7*\[Tau] - 
      2679420047940*x1^4*x2^7*\[Tau] + 4665018242760*x1^5*x2^7*\[Tau] - 
      7541112130176*x1^6*x2^7*\[Tau] + 12625220922912*x1^7*x2^7*\[Tau] - 
      15325364866536*x1^8*x2^7*\[Tau] + 10893040800600*x1^9*x2^7*\[Tau] - 
      4090778294400*x1^10*x2^7*\[Tau] + 695247221760*x1^11*x2^7*\[Tau] - 
      36593726400*x1^12*x2^7*\[Tau] + 219542400*x1^13*x2^7*\[Tau] + 
      158004000*x2^8*\[Tau] - 11375887320*x1*x2^8*\[Tau] + 
      142030183680*x1^2*x2^8*\[Tau] - 654010546590*x1^3*x2^8*\[Tau] + 
      1646334379320*x1^4*x2^8*\[Tau] - 3724034306439*x1^5*x2^8*\[Tau] + 
      8858170359180*x1^6*x2^8*\[Tau] - 15325364866536*x1^7*x2^8*\[Tau] + 
      15797489610000*x1^8*x2^8*\[Tau] - 9077278704480*x1^9*x2^8*\[Tau] + 
      2662474143840*x1^10*x2^8*\[Tau] - 323475768000*x1^11*x2^8*\[Tau] + 
      8957329920*x1^12*x2^8*\[Tau] - 168610680*x2^9*\[Tau] + 
      7606694760*x1*x2^9*\[Tau] - 69125987490*x1^2*x2^9*\[Tau] + 
      270556630420*x1^3*x2^9*\[Tau] - 871167454545*x1^4*x2^9*\[Tau] + 
      2996113182024*x1^5*x2^9*\[Tau] - 7429077913944*x1^6*x2^9*\[Tau] + 
      10893040800600*x1^7*x2^9*\[Tau] - 9077278704480*x1^8*x2^9*\[Tau] + 
      4093464721920*x1^9*x2^9*\[Tau] - 874214510400*x1^10*x2^9*\[Tau] + 
      60270376320*x1^11*x2^9*\[Tau] + 81187680*x2^10*\[Tau] - 
      2500498530*x1*x2^10*\[Tau] + 18099497760*x1^2*x2^10*\[Tau] - 
      87380664588*x1^3*x2^10*\[Tau] + 455022499308*x1^4*x2^10*\[Tau] - 
      1664679536240*x1^5*x2^10*\[Tau] + 3475745486400*x1^6*x2^10*\[Tau] - 
      4090778294400*x1^7*x2^10*\[Tau] + 2662474143840*x1^8*x2^10*\[Tau] - 
      874214510400*x1^9*x2^10*\[Tau] + 108110661120*x1^10*x2^10*\[Tau] - 
      16839390*x2^11*\[Tau] + 369995940*x1*x2^11*\[Tau] - 
      3039741492*x1^2*x2^11*\[Tau] + 26559149520*x1^3*x2^11*\[Tau] - 
      153399255968*x1^4*x2^11*\[Tau] + 466612453740*x1^5*x2^11*\[Tau] - 
      769125168000*x1^6*x2^11*\[Tau] + 695247221760*x1^7*x2^11*\[Tau] - 
      323475768000*x1^8*x2^11*\[Tau] + 60270376320*x1^9*x2^11*\[Tau] + 
      1060520*x2^12*\[Tau] - 21056547*x1*x2^12*\[Tau] + 
      413498004*x1^2*x2^12*\[Tau] - 4472045592*x1^3*x2^12*\[Tau] + 
      21033170040*x1^4*x2^12*\[Tau] - 48890280600*x1^5*x2^12*\[Tau] + 
      59572635360*x1^6*x2^12*\[Tau] - 36593726400*x1^7*x2^12*\[Tau] + 
      8957329920*x1^8*x2^12*\[Tau] + 12987*x2^13*\[Tau] + 
      309720*x1*x2^13*\[Tau] - 19642552*x1^2*x2^13*\[Tau] + 
      173501820*x1^3*x2^13*\[Tau] - 594646920*x1^4*x2^13*\[Tau] + 
      962767680*x1^5*x2^13*\[Tau] - 741787200*x1^6*x2^13*\[Tau] + 
      219542400*x1^7*x2^13*\[Tau] - 12*x2^14*\[Tau] + 32*x1*x2^14*\[Tau])
 
h3333[10] = 162*(-1 + x1)*x1^2*(-1 + x2)*x2^2*(400*x1^12 - 400*x1^13 + 
      66*x1^14 + 73180800*x1^7*x2 - 274428000*x1^8*x2 + 397620720*x1^9*x2 - 
      277698960*x1^10*x2 + 95222010*x1^11*x2 - 15014485*x1^12*x2 + 
      1182128*x1^13*x2 - 64751*x1^14*x2 + 10*x1^15*x2 + 
      3556586880*x1^6*x2^2 - 15609464640*x1^7*x2^2 + 27459668880*x1^8*x2^2 - 
      24562387080*x1^9*x2^2 + 11713966680*x1^10*x2^2 - 
      2909915475*x1^11*x2^2 + 393539412*x1^12*x2^2 - 44816969*x1^13*x2^2 + 
      2824092*x1^14*x2^2 - 16*x1^15*x2^2 + 28704170880*x1^5*x2^3 - 
      158573479680*x1^6*x2^3 + 356192827200*x1^7*x2^3 - 
      417551765400*x1^8*x2^3 + 272717576450*x1^9*x2^3 - 
      99614744495*x1^10*x2^3 + 21447159768*x1^11*x2^3 - 
      3972590484*x1^12*x2^3 + 687054256*x1^13*x2^3 - 36212509*x1^14*x2^3 + 
      58834702080*x1^4*x2^4 - 473931168480*x1^5*x2^4 + 
      1475888747760*x1^6*x2^4 - 2361449086920*x1^7*x2^4 + 
      2123625201360*x1^8*x2^4 - 1102788203225*x1^9*x2^4 + 
      352667847736*x1^10*x2^4 - 97283858476*x1^11*x2^4 + 
      29169663512*x1^12*x2^4 - 4924711659*x1^13*x2^4 + 190878990*x1^14*x2^4 + 
      28704170880*x1^3*x2^5 - 473931168480*x1^4*x2^5 + 
      2331748651680*x1^5*x2^5 - 5409080578440*x1^6*x2^5 + 
      6845391963780*x1^7*x2^5 - 5008116302130*x1^8*x2^5 + 
      2296190777328*x1^9*x2^5 - 904598893315*x1^10*x2^5 + 
      408334099380*x1^11*x2^5 - 131892802391*x1^12*x2^5 + 
      17739154080*x1^13*x2^5 - 489121080*x1^14*x2^5 + 3556586880*x1^2*x2^6 - 
      158573479680*x1^3*x2^6 + 1475888747760*x1^4*x2^6 - 
      5409080578440*x1^5*x2^6 + 10022007933840*x1^6*x2^6 - 
      10428528366990*x1^7*x2^6 + 6770722528434*x1^8*x2^6 - 
      3742612488453*x1^9*x2^6 + 2406204712100*x1^10*x2^6 - 
      1242100762385*x1^11*x2^6 + 336256245510*x1^12*x2^6 - 
      34387812480*x1^13*x2^6 + 646872240*x1^14*x2^6 + 73180800*x1*x2^7 - 
      15609464640*x1^2*x2^7 + 356192827200*x1^3*x2^7 - 
      2361449086920*x1^4*x2^7 + 6845391963780*x1^5*x2^7 - 
      10428528366990*x1^6*x2^7 + 9646249725456*x1^7*x2^7 - 
      7478242628352*x1^8*x2^7 + 6717609763986*x1^9*x2^7 - 
      5110249024338*x1^10*x2^7 + 2279929752960*x1^11*x2^7 - 
      487501833000*x1^12*x2^7 + 36557870160*x1^13*x2^7 - 
      424947600*x1^14*x2^7 - 274428000*x1*x2^8 + 27459668880*x1^2*x2^8 - 
      417551765400*x1^3*x2^8 + 2123625201360*x1^4*x2^8 - 
      5008116302130*x1^5*x2^8 + 6770722528434*x1^6*x2^8 - 
      7478242628352*x1^7*x2^8 + 9405079560528*x1^8*x2^8 - 
      10152769033902*x1^9*x2^8 + 6788189548140*x1^10*x2^8 - 
      2437429060920*x1^11*x2^8 + 399303891840*x1^12*x2^8 - 
      20106591120*x1^13*x2^8 + 109771200*x1^14*x2^8 + 397620720*x1*x2^9 - 
      24562387080*x1^2*x2^9 + 272717576450*x1^3*x2^9 - 
      1102788203225*x1^4*x2^9 + 2296190777328*x1^5*x2^9 - 
      3742612488453*x1^6*x2^9 + 6717609763986*x1^7*x2^9 - 
      10152769033902*x1^8*x2^9 + 9684484635840*x1^9*x2^9 - 
      5253113689320*x1^10*x2^9 + 1471842669360*x1^11*x2^9 - 
      171876252240*x1^12*x2^9 + 4478664960*x1^13*x2^9 - 277698960*x1*x2^10 + 
      11713966680*x1^2*x2^10 - 99614744495*x1^3*x2^10 + 
      352667847736*x1^4*x2^10 - 904598893315*x1^5*x2^10 + 
      2406204712100*x1^6*x2^10 - 5110249024338*x1^7*x2^10 + 
      6788189548140*x1^8*x2^10 - 5253113689320*x1^9*x2^10 + 
      2234923773600*x1^10*x2^10 - 455980749840*x1^11*x2^10 + 
      30135188160*x1^12*x2^10 + 95222010*x1*x2^11 - 2909915475*x1^2*x2^11 + 
      21447159768*x1^3*x2^11 - 97283858476*x1^4*x2^11 + 
      408334099380*x1^5*x2^11 - 1242100762385*x1^6*x2^11 + 
      2279929752960*x1^7*x2^11 - 2437429060920*x1^8*x2^11 + 
      1471842669360*x1^9*x2^11 - 455980749840*x1^10*x2^11 + 
      54055330560*x1^11*x2^11 + 400*x2^12 - 15014485*x1*x2^12 + 
      393539412*x1^2*x2^12 - 3972590484*x1^3*x2^12 + 29169663512*x1^4*x2^12 - 
      131892802391*x1^5*x2^12 + 336256245510*x1^6*x2^12 - 
      487501833000*x1^7*x2^12 + 399303891840*x1^8*x2^12 - 
      171876252240*x1^9*x2^12 + 30135188160*x1^10*x2^12 - 400*x2^13 + 
      1182128*x1*x2^13 - 44816969*x1^2*x2^13 + 687054256*x1^3*x2^13 - 
      4924711659*x1^4*x2^13 + 17739154080*x1^5*x2^13 - 
      34387812480*x1^6*x2^13 + 36557870160*x1^7*x2^13 - 
      20106591120*x1^8*x2^13 + 4478664960*x1^9*x2^13 + 66*x2^14 - 
      64751*x1*x2^14 + 2824092*x1^2*x2^14 - 36212509*x1^3*x2^14 + 
      190878990*x1^4*x2^14 - 489121080*x1^5*x2^14 + 646872240*x1^6*x2^14 - 
      424947600*x1^7*x2^14 + 109771200*x1^8*x2^14 + 10*x1*x2^15 - 
      16*x1^2*x2^15 - 16*x1^13*\[Sigma] + 10*x1^14*\[Sigma] + 
      109771200*x1^7*x2*\[Sigma] - 424947600*x1^8*x2*\[Sigma] + 
      646872240*x1^9*x2*\[Sigma] - 489121080*x1^10*x2*\[Sigma] + 
      190878990*x1^11*x2*\[Sigma] - 36212509*x1^12*x2*\[Sigma] + 
      2824092*x1^13*x2*\[Sigma] - 64751*x1^14*x2*\[Sigma] + 
      66*x1^15*x2*\[Sigma] + 4478664960*x1^6*x2^2*\[Sigma] - 
      20106591120*x1^7*x2^2*\[Sigma] + 36557870160*x1^8*x2^2*\[Sigma] - 
      34387812480*x1^9*x2^2*\[Sigma] + 17739154080*x1^10*x2^2*\[Sigma] - 
      4924711659*x1^11*x2^2*\[Sigma] + 687054256*x1^12*x2^2*\[Sigma] - 
      44816969*x1^13*x2^2*\[Sigma] + 1182128*x1^14*x2^2*\[Sigma] - 
      400*x1^15*x2^2*\[Sigma] + 30135188160*x1^5*x2^3*\[Sigma] - 
      171876252240*x1^6*x2^3*\[Sigma] + 399303891840*x1^7*x2^3*\[Sigma] - 
      487501833000*x1^8*x2^3*\[Sigma] + 336256245510*x1^9*x2^3*\[Sigma] - 
      131892802391*x1^10*x2^3*\[Sigma] + 29169663512*x1^11*x2^3*\[Sigma] - 
      3972590484*x1^12*x2^3*\[Sigma] + 393539412*x1^13*x2^3*\[Sigma] - 
      15014485*x1^14*x2^3*\[Sigma] + 400*x1^15*x2^3*\[Sigma] + 
      54055330560*x1^4*x2^4*\[Sigma] - 455980749840*x1^5*x2^4*\[Sigma] + 
      1471842669360*x1^6*x2^4*\[Sigma] - 2437429060920*x1^7*x2^4*\[Sigma] + 
      2279929752960*x1^8*x2^4*\[Sigma] - 1242100762385*x1^9*x2^4*\[Sigma] + 
      408334099380*x1^10*x2^4*\[Sigma] - 97283858476*x1^11*x2^4*\[Sigma] + 
      21447159768*x1^12*x2^4*\[Sigma] - 2909915475*x1^13*x2^4*\[Sigma] + 
      95222010*x1^14*x2^4*\[Sigma] + 30135188160*x1^3*x2^5*\[Sigma] - 
      455980749840*x1^4*x2^5*\[Sigma] + 2234923773600*x1^5*x2^5*\[Sigma] - 
      5253113689320*x1^6*x2^5*\[Sigma] + 6788189548140*x1^7*x2^5*\[Sigma] - 
      5110249024338*x1^8*x2^5*\[Sigma] + 2406204712100*x1^9*x2^5*\[Sigma] - 
      904598893315*x1^10*x2^5*\[Sigma] + 352667847736*x1^11*x2^5*\[Sigma] - 
      99614744495*x1^12*x2^5*\[Sigma] + 11713966680*x1^13*x2^5*\[Sigma] - 
      277698960*x1^14*x2^5*\[Sigma] + 4478664960*x1^2*x2^6*\[Sigma] - 
      171876252240*x1^3*x2^6*\[Sigma] + 1471842669360*x1^4*x2^6*\[Sigma] - 
      5253113689320*x1^5*x2^6*\[Sigma] + 9684484635840*x1^6*x2^6*\[Sigma] - 
      10152769033902*x1^7*x2^6*\[Sigma] + 6717609763986*x1^8*x2^6*\[Sigma] - 
      3742612488453*x1^9*x2^6*\[Sigma] + 2296190777328*x1^10*x2^6*\[Sigma] - 
      1102788203225*x1^11*x2^6*\[Sigma] + 272717576450*x1^12*x2^6*\[Sigma] - 
      24562387080*x1^13*x2^6*\[Sigma] + 397620720*x1^14*x2^6*\[Sigma] + 
      109771200*x1*x2^7*\[Sigma] - 20106591120*x1^2*x2^7*\[Sigma] + 
      399303891840*x1^3*x2^7*\[Sigma] - 2437429060920*x1^4*x2^7*\[Sigma] + 
      6788189548140*x1^5*x2^7*\[Sigma] - 10152769033902*x1^6*x2^7*\[Sigma] + 
      9405079560528*x1^7*x2^7*\[Sigma] - 7478242628352*x1^8*x2^7*\[Sigma] + 
      6770722528434*x1^9*x2^7*\[Sigma] - 5008116302130*x1^10*x2^7*\[Sigma] + 
      2123625201360*x1^11*x2^7*\[Sigma] - 417551765400*x1^12*x2^7*\[Sigma] + 
      27459668880*x1^13*x2^7*\[Sigma] - 274428000*x1^14*x2^7*\[Sigma] - 
      424947600*x1*x2^8*\[Sigma] + 36557870160*x1^2*x2^8*\[Sigma] - 
      487501833000*x1^3*x2^8*\[Sigma] + 2279929752960*x1^4*x2^8*\[Sigma] - 
      5110249024338*x1^5*x2^8*\[Sigma] + 6717609763986*x1^6*x2^8*\[Sigma] - 
      7478242628352*x1^7*x2^8*\[Sigma] + 9646249725456*x1^8*x2^8*\[Sigma] - 
      10428528366990*x1^9*x2^8*\[Sigma] + 6845391963780*x1^10*x2^8*\[Sigma] - 
      2361449086920*x1^11*x2^8*\[Sigma] + 356192827200*x1^12*x2^8*\[Sigma] - 
      15609464640*x1^13*x2^8*\[Sigma] + 73180800*x1^14*x2^8*\[Sigma] + 
      646872240*x1*x2^9*\[Sigma] - 34387812480*x1^2*x2^9*\[Sigma] + 
      336256245510*x1^3*x2^9*\[Sigma] - 1242100762385*x1^4*x2^9*\[Sigma] + 
      2406204712100*x1^5*x2^9*\[Sigma] - 3742612488453*x1^6*x2^9*\[Sigma] + 
      6770722528434*x1^7*x2^9*\[Sigma] - 10428528366990*x1^8*x2^9*\[Sigma] + 
      10022007933840*x1^9*x2^9*\[Sigma] - 5409080578440*x1^10*x2^9*\[Sigma] + 
      1475888747760*x1^11*x2^9*\[Sigma] - 158573479680*x1^12*x2^9*\[Sigma] + 
      3556586880*x1^13*x2^9*\[Sigma] - 489121080*x1*x2^10*\[Sigma] + 
      17739154080*x1^2*x2^10*\[Sigma] - 131892802391*x1^3*x2^10*\[Sigma] + 
      408334099380*x1^4*x2^10*\[Sigma] - 904598893315*x1^5*x2^10*\[Sigma] + 
      2296190777328*x1^6*x2^10*\[Sigma] - 5008116302130*x1^7*x2^10*\[Sigma] + 
      6845391963780*x1^8*x2^10*\[Sigma] - 5409080578440*x1^9*x2^10*\[Sigma] + 
      2331748651680*x1^10*x2^10*\[Sigma] - 473931168480*x1^11*x2^10*
       \[Sigma] + 28704170880*x1^12*x2^10*\[Sigma] + 
      190878990*x1*x2^11*\[Sigma] - 4924711659*x1^2*x2^11*\[Sigma] + 
      29169663512*x1^3*x2^11*\[Sigma] - 97283858476*x1^4*x2^11*\[Sigma] + 
      352667847736*x1^5*x2^11*\[Sigma] - 1102788203225*x1^6*x2^11*\[Sigma] + 
      2123625201360*x1^7*x2^11*\[Sigma] - 2361449086920*x1^8*x2^11*\[Sigma] + 
      1475888747760*x1^9*x2^11*\[Sigma] - 473931168480*x1^10*x2^11*\[Sigma] + 
      58834702080*x1^11*x2^11*\[Sigma] - 36212509*x1*x2^12*\[Sigma] + 
      687054256*x1^2*x2^12*\[Sigma] - 3972590484*x1^3*x2^12*\[Sigma] + 
      21447159768*x1^4*x2^12*\[Sigma] - 99614744495*x1^5*x2^12*\[Sigma] + 
      272717576450*x1^6*x2^12*\[Sigma] - 417551765400*x1^7*x2^12*\[Sigma] + 
      356192827200*x1^8*x2^12*\[Sigma] - 158573479680*x1^9*x2^12*\[Sigma] + 
      28704170880*x1^10*x2^12*\[Sigma] - 16*x2^13*\[Sigma] + 
      2824092*x1*x2^13*\[Sigma] - 44816969*x1^2*x2^13*\[Sigma] + 
      393539412*x1^3*x2^13*\[Sigma] - 2909915475*x1^4*x2^13*\[Sigma] + 
      11713966680*x1^5*x2^13*\[Sigma] - 24562387080*x1^6*x2^13*\[Sigma] + 
      27459668880*x1^7*x2^13*\[Sigma] - 15609464640*x1^8*x2^13*\[Sigma] + 
      3556586880*x1^9*x2^13*\[Sigma] + 10*x2^14*\[Sigma] - 
      64751*x1*x2^14*\[Sigma] + 1182128*x1^2*x2^14*\[Sigma] - 
      15014485*x1^3*x2^14*\[Sigma] + 95222010*x1^4*x2^14*\[Sigma] - 
      277698960*x1^5*x2^14*\[Sigma] + 397620720*x1^6*x2^14*\[Sigma] - 
      274428000*x1^7*x2^14*\[Sigma] + 73180800*x1^8*x2^14*\[Sigma] + 
      66*x1*x2^15*\[Sigma] - 400*x1^2*x2^15*\[Sigma] + 
      400*x1^3*x2^15*\[Sigma] + 16*x1^13*\[Tau] - 6*x1^14*\[Tau] + 
      109771200*x1^7*x2*\[Tau] - 398336400*x1^8*x2*\[Tau] + 
      560385840*x1^9*x2*\[Tau] - 381628800*x1^10*x2*\[Tau] + 
      127344750*x1^11*x2*\[Tau] - 18240971*x1^12*x2*\[Tau] + 
      685120*x1^13*x2*\[Tau] + 12987*x1^14*x2*\[Tau] - 6*x1^15*x2*\[Tau] + 
      4478664960*x1^6*x2^2*\[Tau] - 19443972240*x1^7*x2^2*\[Tau] + 
      33893423760*x1^8*x2^2*\[Tau] - 30133083960*x1^9*x2^2*\[Tau] + 
      14319932400*x1^10*x2^2*\[Tau] - 3486272061*x1^11*x2^2*\[Tau] + 
      391746972*x1^12*x2^2*\[Tau] - 21056547*x1^13*x2^2*\[Tau] + 
      685120*x1^14*x2^2*\[Tau] + 16*x1^15*x2^2*\[Tau] + 
      30135188160*x1^5*x2^3*\[Tau] - 170391347280*x1^6*x2^3*\[Tau] + 
      388851677760*x1^7*x2^3*\[Tau] - 461317638600*x1^8*x2^3*\[Tau] + 
      304321318710*x1^9*x2^3*\[Tau] - 111262621729*x1^10*x2^3*\[Tau] + 
      22329323640*x1^11*x2^3*\[Tau] - 3039741492*x1^12*x2^3*\[Tau] + 
      391746972*x1^13*x2^3*\[Tau] - 18240971*x1^14*x2^3*\[Tau] + 
      54055330560*x1^4*x2^4*\[Tau] - 458154884880*x1^5*x2^4*\[Tau] + 
      1473631607280*x1^6*x2^4*\[Tau] - 2412271554840*x1^7*x2^4*\[Tau] + 
      2207706200160*x1^8*x2^4*\[Tau] - 1159345041415*x1^9*x2^4*\[Tau] + 
      362789564864*x1^10*x2^4*\[Tau] - 87380664588*x1^11*x2^4*\[Tau] + 
      22329323640*x1^12*x2^4*\[Tau] - 3486272061*x1^13*x2^4*\[Tau] + 
      127344750*x1^14*x2^4*\[Tau] + 30135188160*x1^3*x2^5*\[Tau] - 
      458154884880*x1^4*x2^5*\[Tau] + 2257752191520*x1^5*x2^5*\[Tau] - 
      5308817610600*x1^6*x2^5*\[Tau] + 6817810822620*x1^7*x2^5*\[Tau] - 
      5054248980942*x1^8*x2^5*\[Tau] + 2321223780672*x1^9*x2^5*\[Tau] - 
      871167454545*x1^10*x2^5*\[Tau] + 362789564864*x1^11*x2^5*\[Tau] - 
      111262621729*x1^12*x2^5*\[Tau] + 14319932400*x1^13*x2^5*\[Tau] - 
      381628800*x1^14*x2^5*\[Tau] + 4478664960*x1^2*x2^6*\[Tau] - 
      170391347280*x1^3*x2^6*\[Tau] + 1473631607280*x1^4*x2^6*\[Tau] - 
      5308817610600*x1^5*x2^6*\[Tau] + 9840524557920*x1^6*x2^6*\[Tau] - 
      10313611390098*x1^7*x2^6*\[Tau] + 6761594300970*x1^8*x2^6*\[Tau] - 
      3724034306439*x1^9*x2^6*\[Tau] + 2321223780672*x1^10*x2^6*\[Tau] - 
      1159345041415*x1^11*x2^6*\[Tau] + 304321318710*x1^12*x2^6*\[Tau] - 
      30133083960*x1^13*x2^6*\[Tau] + 560385840*x1^14*x2^6*\[Tau] + 
      109771200*x1*x2^7*\[Tau] - 19443972240*x1^2*x2^7*\[Tau] + 
      388851677760*x1^3*x2^7*\[Tau] - 2412271554840*x1^4*x2^7*\[Tau] + 
      6817810822620*x1^5*x2^7*\[Tau] - 10313611390098*x1^6*x2^7*\[Tau] + 
      9592436990736*x1^7*x2^7*\[Tau] - 7541112130176*x1^8*x2^7*\[Tau] + 
      6761594300970*x1^9*x2^7*\[Tau] - 5054248980942*x1^10*x2^7*\[Tau] + 
      2207706200160*x1^11*x2^7*\[Tau] - 461317638600*x1^12*x2^7*\[Tau] + 
      33893423760*x1^13*x2^7*\[Tau] - 398336400*x1^14*x2^7*\[Tau] - 
      398336400*x1*x2^8*\[Tau] + 33893423760*x1^2*x2^8*\[Tau] - 
      461317638600*x1^3*x2^8*\[Tau] + 2207706200160*x1^4*x2^8*\[Tau] - 
      5054248980942*x1^5*x2^8*\[Tau] + 6761594300970*x1^6*x2^8*\[Tau] - 
      7541112130176*x1^7*x2^8*\[Tau] + 9592436990736*x1^8*x2^8*\[Tau] - 
      10313611390098*x1^9*x2^8*\[Tau] + 6817810822620*x1^10*x2^8*\[Tau] - 
      2412271554840*x1^11*x2^8*\[Tau] + 388851677760*x1^12*x2^8*\[Tau] - 
      19443972240*x1^13*x2^8*\[Tau] + 109771200*x1^14*x2^8*\[Tau] + 
      560385840*x1*x2^9*\[Tau] - 30133083960*x1^2*x2^9*\[Tau] + 
      304321318710*x1^3*x2^9*\[Tau] - 1159345041415*x1^4*x2^9*\[Tau] + 
      2321223780672*x1^5*x2^9*\[Tau] - 3724034306439*x1^6*x2^9*\[Tau] + 
      6761594300970*x1^7*x2^9*\[Tau] - 10313611390098*x1^8*x2^9*\[Tau] + 
      9840524557920*x1^9*x2^9*\[Tau] - 5308817610600*x1^10*x2^9*\[Tau] + 
      1473631607280*x1^11*x2^9*\[Tau] - 170391347280*x1^12*x2^9*\[Tau] + 
      4478664960*x1^13*x2^9*\[Tau] - 381628800*x1*x2^10*\[Tau] + 
      14319932400*x1^2*x2^10*\[Tau] - 111262621729*x1^3*x2^10*\[Tau] + 
      362789564864*x1^4*x2^10*\[Tau] - 871167454545*x1^5*x2^10*\[Tau] + 
      2321223780672*x1^6*x2^10*\[Tau] - 5054248980942*x1^7*x2^10*\[Tau] + 
      6817810822620*x1^8*x2^10*\[Tau] - 5308817610600*x1^9*x2^10*\[Tau] + 
      2257752191520*x1^10*x2^10*\[Tau] - 458154884880*x1^11*x2^10*\[Tau] + 
      30135188160*x1^12*x2^10*\[Tau] + 127344750*x1*x2^11*\[Tau] - 
      3486272061*x1^2*x2^11*\[Tau] + 22329323640*x1^3*x2^11*\[Tau] - 
      87380664588*x1^4*x2^11*\[Tau] + 362789564864*x1^5*x2^11*\[Tau] - 
      1159345041415*x1^6*x2^11*\[Tau] + 2207706200160*x1^7*x2^11*\[Tau] - 
      2412271554840*x1^8*x2^11*\[Tau] + 1473631607280*x1^9*x2^11*\[Tau] - 
      458154884880*x1^10*x2^11*\[Tau] + 54055330560*x1^11*x2^11*\[Tau] - 
      18240971*x1*x2^12*\[Tau] + 391746972*x1^2*x2^12*\[Tau] - 
      3039741492*x1^3*x2^12*\[Tau] + 22329323640*x1^4*x2^12*\[Tau] - 
      111262621729*x1^5*x2^12*\[Tau] + 304321318710*x1^6*x2^12*\[Tau] - 
      461317638600*x1^7*x2^12*\[Tau] + 388851677760*x1^8*x2^12*\[Tau] - 
      170391347280*x1^9*x2^12*\[Tau] + 30135188160*x1^10*x2^12*\[Tau] + 
      16*x2^13*\[Tau] + 685120*x1*x2^13*\[Tau] - 21056547*x1^2*x2^13*\[Tau] + 
      391746972*x1^3*x2^13*\[Tau] - 3486272061*x1^4*x2^13*\[Tau] + 
      14319932400*x1^5*x2^13*\[Tau] - 30133083960*x1^6*x2^13*\[Tau] + 
      33893423760*x1^7*x2^13*\[Tau] - 19443972240*x1^8*x2^13*\[Tau] + 
      4478664960*x1^9*x2^13*\[Tau] - 6*x2^14*\[Tau] + 12987*x1*x2^14*\[Tau] + 
      685120*x1^2*x2^14*\[Tau] - 18240971*x1^3*x2^14*\[Tau] + 
      127344750*x1^4*x2^14*\[Tau] - 381628800*x1^5*x2^14*\[Tau] + 
      560385840*x1^6*x2^14*\[Tau] - 398336400*x1^7*x2^14*\[Tau] + 
      109771200*x1^8*x2^14*\[Tau] - 6*x1*x2^15*\[Tau] + 16*x1^2*x2^15*\[Tau])
 
h3333[11] = 162*x1^3*x2^3*(-12300*x1^12 + 18450*x1^13 - 6130*x1^14 - 
      10*x1^15 + 477720*x1^11*x2 - 863190*x1^12*x2 + 410864*x1^13*x2 - 
      25544*x1^14*x2 + 26*x1^15*x2 + 177092640*x1^10*x2^2 - 
      446075640*x1^11*x2^2 + 375990152*x1^12*x2^2 - 115066181*x1^13*x2^2 + 
      8059747*x1^14*x2^2 - 16*x1^15*x2^2 + 4265984040*x1^9*x2^3 - 
      13949054280*x1^10*x2^3 + 16743787264*x1^11*x2^3 - 
      8804006121*x1^12*x2^3 + 1831266734*x1^13*x2^3 - 87980029*x1^14*x2^3 + 
      32651478540*x1^8*x2^4 - 139876079130*x1^9*x2^4 + 
      231198662260*x1^10*x2^4 - 183479655289*x1^11*x2^4 + 
      69899867902*x1^12*x2^4 - 10761467199*x1^13*x2^4 + 
      367198350*x1^14*x2^4 + 103614431040*x1^7*x2^5 - 
      594040856130*x1^8*x2^5 + 1337543972080*x1^9*x2^5 - 
      1513005094705*x1^10*x2^5 + 901625143226*x1^11*x2^5 - 
      266386788731*x1^12*x2^5 + 31411993680*x1^13*x2^5 - 
      762809040*x1^14*x2^5 + 150840123840*x1^6*x2^6 - 
      1196852712480*x1^7*x2^6 + 3686953158582*x1^8*x2^6 - 
      5794069210322*x1^9*x2^6 + 5022372947533*x1^10*x2^6 - 
      2380434382865*x1^11*x2^6 + 561080721750*x1^12*x2^6 - 
      50736261240*x1^13*x2^6 + 845624640*x1^14*x2^6 + 
      103614431040*x1^5*x2^7 - 1196852712480*x1^6*x2^7 + 
      5139195608256*x1^7*x2^7 - 11149416401028*x1^8*x2^7 + 
      13568839546686*x1^9*x2^7 - 9482342334258*x1^10*x2^7 + 
      3660901717920*x1^11*x2^7 - 689751279000*x1^12*x2^7 + 
      46291249200*x1^13*x2^7 - 479833200*x1^14*x2^7 + 32651478540*x1^4*x2^8 - 
      594040856130*x1^5*x2^8 + 3686953158582*x1^6*x2^8 - 
      11149416401028*x1^7*x2^8 + 18793555981092*x1^8*x2^8 - 
      18550377978102*x1^9*x2^8 + 10667209848540*x1^10*x2^8 - 
      3356878550760*x1^11*x2^8 + 492634359840*x1^12*x2^8 - 
      22400809200*x1^13*x2^8 + 109771200*x1^14*x2^8 + 4265984040*x1^3*x2^9 - 
      139876079130*x1^4*x2^9 + 1337543972080*x1^5*x2^9 - 
      5794069210322*x1^6*x2^9 + 13568839546686*x1^7*x2^9 - 
      18550377978102*x1^8*x2^9 + 15112995868320*x1^9*x2^9 - 
      7140605807160*x1^10*x2^9 + 1785988218000*x1^11*x2^9 - 
      189183178800*x1^12*x2^9 + 4478664960*x1^13*x2^9 + 
      177092640*x1^2*x2^10 - 13949054280*x1^3*x2^10 + 
      231198662260*x1^4*x2^10 - 1513005094705*x1^5*x2^10 + 
      5022372947533*x1^6*x2^10 - 9482342334258*x1^7*x2^10 + 
      10667209848540*x1^8*x2^10 - 7140605807160*x1^9*x2^10 + 
      2696884559040*x1^10*x2^10 - 498076009200*x1^11*x2^10 + 
      30135188160*x1^12*x2^10 + 477720*x1*x2^11 - 446075640*x1^2*x2^11 + 
      16743787264*x1^3*x2^11 - 183479655289*x1^4*x2^11 + 
      901625143226*x1^5*x2^11 - 2380434382865*x1^6*x2^11 + 
      3660901717920*x1^7*x2^11 - 3356878550760*x1^8*x2^11 + 
      1785988218000*x1^9*x2^11 - 498076009200*x1^10*x2^11 + 
      54055330560*x1^11*x2^11 - 12300*x2^12 - 863190*x1*x2^12 + 
      375990152*x1^2*x2^12 - 8804006121*x1^3*x2^12 + 69899867902*x1^4*x2^12 - 
      266386788731*x1^5*x2^12 + 561080721750*x1^6*x2^12 - 
      689751279000*x1^7*x2^12 + 492634359840*x1^8*x2^12 - 
      189183178800*x1^9*x2^12 + 30135188160*x1^10*x2^12 + 18450*x2^13 + 
      410864*x1*x2^13 - 115066181*x1^2*x2^13 + 1831266734*x1^3*x2^13 - 
      10761467199*x1^4*x2^13 + 31411993680*x1^5*x2^13 - 
      50736261240*x1^6*x2^13 + 46291249200*x1^7*x2^13 - 
      22400809200*x1^8*x2^13 + 4478664960*x1^9*x2^13 - 6130*x2^14 - 
      25544*x1*x2^14 + 8059747*x1^2*x2^14 - 87980029*x1^3*x2^14 + 
      367198350*x1^4*x2^14 - 762809040*x1^5*x2^14 + 845624640*x1^6*x2^14 - 
      479833200*x1^7*x2^14 + 109771200*x1^8*x2^14 - 10*x2^15 + 26*x1*x2^15 - 
      16*x1^2*x2^15 + 900*x1^12*\[Sigma] - 1302*x1^13*\[Sigma] + 
      462*x1^14*\[Sigma] - 66*x1^15*\[Sigma] - 1553760*x1^11*x2*\[Sigma] + 
      2894922*x1^12*x2*\[Sigma] - 1510560*x1^13*x2*\[Sigma] + 
      169000*x1^14*x2*\[Sigma] + 466*x1^15*x2*\[Sigma] + 
      45348480*x1^10*x2^2*\[Sigma] - 100165608*x1^11*x2^2*\[Sigma] + 
      71485176*x1^12*x2^2*\[Sigma] - 17545919*x1^13*x2^2*\[Sigma] + 
      878333*x1^14*x2^2*\[Sigma] - 800*x1^15*x2^2*\[Sigma] + 
      2910782880*x1^9*x2^3*\[Sigma] - 8862302232*x1^10*x2^3*\[Sigma] + 
      9763010400*x1^11*x2^3*\[Sigma] - 4616779119*x1^12*x2^3*\[Sigma] + 
      839737762*x1^13*x2^3*\[Sigma] - 34449155*x1^14*x2^3*\[Sigma] + 
      400*x1^15*x2^3*\[Sigma] + 29351284380*x1^8*x2^4*\[Sigma] - 
      119184368250*x1^9*x2^4*\[Sigma] + 185195537412*x1^10*x2^4*\[Sigma] - 
      136382127175*x1^11*x2^4*\[Sigma] + 47252898938*x1^12*x2^4*\[Sigma] - 
      6421940745*x1^13*x2^4*\[Sigma] + 188714010*x1^14*x2^4*\[Sigma] + 
      104835127680*x1^7*x2^5*\[Sigma] - 579816533466*x1^8*x2^5*\[Sigma] + 
      1252275832416*x1^9*x2^5*\[Sigma] - 1346471131459*x1^10*x2^5*\[Sigma] + 
      751749352606*x1^11*x2^5*\[Sigma] - 203326373005*x1^12*x2^5*\[Sigma] + 
      21196887960*x1^13*x2^5*\[Sigma] - 443162160*x1^14*x2^5*\[Sigma] + 
      157977046080*x1^6*x2^6*\[Sigma] - 1237205146464*x1^7*x2^6*\[Sigma] + 
      3731417762550*x1^8*x2^6*\[Sigma] - 5695142296950*x1^9*x2^6*\[Sigma] + 
      4743268892723*x1^10*x2^6*\[Sigma] - 2124400819615*x1^11*x2^6*\[Sigma] + 
      460262079890*x1^12*x2^6*\[Sigma] - 36703202760*x1^13*x2^6*\[Sigma] + 
      525687120*x1^14*x2^6*\[Sigma] + 104835127680*x1^5*x2^7*\[Sigma] - 
      1237205146464*x1^6*x2^7*\[Sigma] + 5327383322688*x1^7*x2^7*\[Sigma] - 
      11466259747512*x1^8*x2^7*\[Sigma] + 13713560448174*x1^9*x2^7*\[Sigma] - 
      9306302393550*x1^10*x2^7*\[Sigma] + 3423546859920*x1^11*x2^7*\[Sigma] - 
      594222796440*x1^12*x2^7*\[Sigma] + 34975337040*x1^13*x2^7*\[Sigma] - 
      311018400*x1^14*x2^7*\[Sigma] + 29351284380*x1^4*x2^8*\[Sigma] - 
      579816533466*x1^5*x2^8*\[Sigma] + 3731417762550*x1^6*x2^8*\[Sigma] - 
      11466259747512*x1^7*x2^8*\[Sigma] + 19409365226796*x1^8*x2^8*\[Sigma] - 
      19049904954330*x1^9*x2^8*\[Sigma] + 10759448721300*x1^10*x2^8*
       \[Sigma] - 3256826859720*x1^11*x2^8*\[Sigma] + 
      440576277120*x1^12*x2^8*\[Sigma] - 17424348480*x1^13*x2^8*\[Sigma] + 
      73180800*x1^14*x2^8*\[Sigma] + 2910782880*x1^3*x2^9*\[Sigma] - 
      119184368250*x1^4*x2^9*\[Sigma] + 1252275832416*x1^5*x2^9*\[Sigma] - 
      5695142296950*x1^6*x2^9*\[Sigma] + 13713560448174*x1^7*x2^9*\[Sigma] - 
      19049904954330*x1^8*x2^9*\[Sigma] + 15625652301840*x1^9*x2^9*\[Sigma] - 
      7350538686120*x1^10*x2^9*\[Sigma] + 1791518203440*x1^11*x2^9*\[Sigma] - 
      174703858560*x1^12*x2^9*\[Sigma] + 3556586880*x1^13*x2^9*\[Sigma] + 
      45348480*x1^2*x2^10*\[Sigma] - 8862302232*x1^3*x2^10*\[Sigma] + 
      185195537412*x1^4*x2^10*\[Sigma] - 1346471131459*x1^5*x2^10*\[Sigma] + 
      4743268892723*x1^6*x2^10*\[Sigma] - 9306302393550*x1^7*x2^10*\[Sigma] + 
      10759448721300*x1^8*x2^10*\[Sigma] - 7350538686120*x1^9*x2^10*
       \[Sigma] + 2813212452960*x1^10*x2^10*\[Sigma] - 
      517700604960*x1^11*x2^10*\[Sigma] + 28704170880*x1^12*x2^10*\[Sigma] - 
      1553760*x1*x2^11*\[Sigma] - 100165608*x1^2*x2^11*\[Sigma] + 
      9763010400*x1^3*x2^11*\[Sigma] - 136382127175*x1^4*x2^11*\[Sigma] + 
      751749352606*x1^5*x2^11*\[Sigma] - 2124400819615*x1^6*x2^11*\[Sigma] + 
      3423546859920*x1^7*x2^11*\[Sigma] - 3256826859720*x1^8*x2^11*\[Sigma] + 
      1791518203440*x1^9*x2^11*\[Sigma] - 517700604960*x1^10*x2^11*\[Sigma] + 
      58834702080*x1^11*x2^11*\[Sigma] + 900*x2^12*\[Sigma] + 
      2894922*x1*x2^12*\[Sigma] + 71485176*x1^2*x2^12*\[Sigma] - 
      4616779119*x1^3*x2^12*\[Sigma] + 47252898938*x1^4*x2^12*\[Sigma] - 
      203326373005*x1^5*x2^12*\[Sigma] + 460262079890*x1^6*x2^12*\[Sigma] - 
      594222796440*x1^7*x2^12*\[Sigma] + 440576277120*x1^8*x2^12*\[Sigma] - 
      174703858560*x1^9*x2^12*\[Sigma] + 28704170880*x1^10*x2^12*\[Sigma] - 
      1302*x2^13*\[Sigma] - 1510560*x1*x2^13*\[Sigma] - 
      17545919*x1^2*x2^13*\[Sigma] + 839737762*x1^3*x2^13*\[Sigma] - 
      6421940745*x1^4*x2^13*\[Sigma] + 21196887960*x1^5*x2^13*\[Sigma] - 
      36703202760*x1^6*x2^13*\[Sigma] + 34975337040*x1^7*x2^13*\[Sigma] - 
      17424348480*x1^8*x2^13*\[Sigma] + 3556586880*x1^9*x2^13*\[Sigma] + 
      462*x2^14*\[Sigma] + 169000*x1*x2^14*\[Sigma] + 
      878333*x1^2*x2^14*\[Sigma] - 34449155*x1^3*x2^14*\[Sigma] + 
      188714010*x1^4*x2^14*\[Sigma] - 443162160*x1^5*x2^14*\[Sigma] + 
      525687120*x1^6*x2^14*\[Sigma] - 311018400*x1^7*x2^14*\[Sigma] + 
      73180800*x1^8*x2^14*\[Sigma] - 66*x2^15*\[Sigma] + 
      466*x1*x2^15*\[Sigma] - 800*x1^2*x2^15*\[Sigma] + 
      400*x1^3*x2^15*\[Sigma] + 900*x1^12*\[Tau] - 1398*x1^13*\[Tau] + 
      558*x1^14*\[Tau] + 6*x1^15*\[Tau] - 1553760*x1^11*x2*\[Tau] + 
      3306618*x1^12*x2*\[Tau] - 2127384*x1^13*x2*\[Tau] + 
      374024*x1^14*x2*\[Tau] - 22*x1^15*x2*\[Tau] + 45348480*x1^10*x2^2*
       \[Tau] - 104824152*x1^11*x2^2*\[Tau] + 77920392*x1^12*x2^2*\[Tau] - 
      19470595*x1^13*x2^2*\[Tau] + 1027065*x1^14*x2^2*\[Tau] + 
      16*x1^15*x2^2*\[Tau] + 2910782880*x1^9*x2^3*\[Tau] - 
      9191925288*x1^10*x2^3*\[Tau] + 10617348576*x1^11*x2^3*\[Tau] - 
      5342174595*x1^12*x2^3*\[Tau] + 1053529454*x1^13*x2^3*\[Tau] - 
      47558651*x1^14*x2^3*\[Tau] + 29351284380*x1^8*x2^4*\[Tau] - 
      121204016970*x1^9*x2^4*\[Tau] + 193232221908*x1^10*x2^4*\[Tau] - 
      147791319851*x1^11*x2^4*\[Tau] + 54110819770*x1^12*x2^4*\[Tau] - 
      7958186361*x1^13*x2^4*\[Tau] + 259175190*x1^14*x2^4*\[Tau] + 
      104835127680*x1^7*x2^5*\[Tau] - 581728616154*x1^8*x2^5*\[Tau] + 
      1270076189784*x1^9*x2^5*\[Tau] - 1393660847591*x1^10*x2^5*\[Tau] + 
      804905981418*x1^11*x2^5*\[Tau] - 229898203549*x1^12*x2^5*\[Tau] + 
      26085834240*x1^13*x2^5*\[Tau] - 615399960*x1^14*x2^5*\[Tau] + 
      157977046080*x1^6*x2^6*\[Tau] - 1232939545056*x1^7*x2^6*\[Tau] + 
      3723915770358*x1^8*x2^6*\[Tau] - 5728023008718*x1^9*x2^6*\[Tau] + 
      4852443399799*x1^10*x2^6*\[Tau] - 2243472445495*x1^11*x2^6*\[Tau] + 
      514535072670*x1^12*x2^6*\[Tau] - 45182240880*x1^13*x2^6*\[Tau] + 
      745832640*x1^14*x2^6*\[Tau] + 104835127680*x1^5*x2^7*\[Tau] - 
      1232939545056*x1^6*x2^7*\[Tau] + 5288992910016*x1^7*x2^7*\[Tau] - 
      11374053011880*x1^8*x2^7*\[Tau] + 13663223573310*x1^9*x2^7*\[Tau] - 
      9396604936782*x1^10*x2^7*\[Tau] + 3560749099200*x1^11*x2^7*\[Tau] - 
      657032039160*x1^12*x2^7*\[Tau] + 43282187760*x1^13*x2^7*\[Tau] - 
      453222000*x1^14*x2^7*\[Tau] + 29351284380*x1^4*x2^8*\[Tau] - 
      581728616154*x1^5*x2^8*\[Tau] + 3723915770358*x1^6*x2^8*\[Tau] - 
      11374053011880*x1^7*x2^8*\[Tau] + 19171232983212*x1^8*x2^8*\[Tau] - 
      18812409600378*x1^9*x2^8*\[Tau] + 10711040347980*x1^10*x2^8*\[Tau] - 
      3326829240840*x1^11*x2^8*\[Tau] + 481108383840*x1^12*x2^8*\[Tau] - 
      21738190320*x1^13*x2^8*\[Tau] + 109771200*x1^14*x2^8*\[Tau] + 
      2910782880*x1^3*x2^9*\[Tau] - 121204016970*x1^4*x2^9*\[Tau] + 
      1270076189784*x1^5*x2^9*\[Tau] - 5728023008718*x1^6*x2^9*\[Tau] + 
      13663223573310*x1^7*x2^9*\[Tau] - 18812409600378*x1^8*x2^9*\[Tau] + 
      15329599770240*x1^9*x2^9*\[Tau] - 7209075786360*x1^10*x2^9*\[Tau] + 
      1788121770960*x1^11*x2^9*\[Tau] - 187698273840*x1^12*x2^9*\[Tau] + 
      4478664960*x1^13*x2^9*\[Tau] + 45348480*x1^2*x2^10*\[Tau] - 
      9191925288*x1^3*x2^10*\[Tau] + 193232221908*x1^4*x2^10*\[Tau] - 
      1393660847591*x1^5*x2^10*\[Tau] + 4852443399799*x1^6*x2^10*\[Tau] - 
      9396604936782*x1^7*x2^10*\[Tau] + 10711040347980*x1^8*x2^10*\[Tau] - 
      7209075786360*x1^9*x2^10*\[Tau] + 2721887112000*x1^10*x2^10*\[Tau] - 
      500250144240*x1^11*x2^10*\[Tau] + 30135188160*x1^12*x2^10*\[Tau] - 
      1553760*x1*x2^11*\[Tau] - 104824152*x1^2*x2^11*\[Tau] + 
      10617348576*x1^3*x2^11*\[Tau] - 147791319851*x1^4*x2^11*\[Tau] + 
      804905981418*x1^5*x2^11*\[Tau] - 2243472445495*x1^6*x2^11*\[Tau] + 
      3560749099200*x1^7*x2^11*\[Tau] - 3326829240840*x1^8*x2^11*\[Tau] + 
      1788121770960*x1^9*x2^11*\[Tau] - 500250144240*x1^10*x2^11*\[Tau] + 
      54055330560*x1^11*x2^11*\[Tau] + 900*x2^12*\[Tau] + 
      3306618*x1*x2^12*\[Tau] + 77920392*x1^2*x2^12*\[Tau] - 
      5342174595*x1^3*x2^12*\[Tau] + 54110819770*x1^4*x2^12*\[Tau] - 
      229898203549*x1^5*x2^12*\[Tau] + 514535072670*x1^6*x2^12*\[Tau] - 
      657032039160*x1^7*x2^12*\[Tau] + 481108383840*x1^8*x2^12*\[Tau] - 
      187698273840*x1^9*x2^12*\[Tau] + 30135188160*x1^10*x2^12*\[Tau] - 
      1398*x2^13*\[Tau] - 2127384*x1*x2^13*\[Tau] - 19470595*x1^2*x2^13*
       \[Tau] + 1053529454*x1^3*x2^13*\[Tau] - 7958186361*x1^4*x2^13*\[Tau] + 
      26085834240*x1^5*x2^13*\[Tau] - 45182240880*x1^6*x2^13*\[Tau] + 
      43282187760*x1^7*x2^13*\[Tau] - 21738190320*x1^8*x2^13*\[Tau] + 
      4478664960*x1^9*x2^13*\[Tau] + 558*x2^14*\[Tau] + 
      374024*x1*x2^14*\[Tau] + 1027065*x1^2*x2^14*\[Tau] - 
      47558651*x1^3*x2^14*\[Tau] + 259175190*x1^4*x2^14*\[Tau] - 
      615399960*x1^5*x2^14*\[Tau] + 745832640*x1^6*x2^14*\[Tau] - 
      453222000*x1^7*x2^14*\[Tau] + 109771200*x1^8*x2^14*\[Tau] + 
      6*x2^15*\[Tau] - 22*x1*x2^15*\[Tau] + 16*x1^2*x2^15*\[Tau])
 
h3333[12] = (-6*(-1 + x1)*x1^3*(-1 + x2)*x2^3*(48409099200*x1^8 - 
       145227297600*x1^9 + 102251273040*x1^10 + 37542949920*x1^11 - 
       58261908960*x1^12 + 15285884400*x1^13 - 767703591*x1^14 + 
       2159045824320*x1^7*x2 - 7895524079520*x1^8*x2 + 
       9328928117040*x1^9*x2 - 2604950533080*x1^10*x2 - 
       2235806863240*x1^11*x2 + 1478204112660*x1^12*x2 - 
       230579539386*x1^13*x2 + 5715405740*x1^14*x2 + 9625489251840*x1^6*
        x2^2 - 52535754865440*x1^7*x2^2 + 134944846631280*x1^8*x2^2 - 
       176753003578200*x1^9*x2^2 + 119842316178520*x1^10*x2^2 - 
       42681529295460*x1^11*x2^2 + 8705005302399*x1^12*x2^2 - 
       1142930377100*x1^13*x2^2 + 51917468430*x1^14*x2^2 - 
       34679398501440*x1^5*x2^3 + 98304357745440*x1^6*x2^3 + 
       479888338194720*x1^7*x2^3 - 2109889551798000*x1^8*x2^3 + 
       3119860326689640*x1^9*x2^3 - 2265446070120660*x1^10*x2^3 + 
       869301692083524*x1^11*x2^3 - 172880033958720*x1^12*x2^3 + 
       15441930803100*x1^13*x2^3 - 345479149680*x1^14*x2^3 - 
       117701003629440*x1^4*x2^4 + 779241709905120*x1^5*x2^4 + 
       277061464431360*x1^6*x2^4 - 9286985920640400*x1^7*x2^4 + 
       22559683644108960*x1^8*x2^4 - 24773054173394220*x1^9*x2^4 + 
       14392249854949869*x1^10*x2^4 - 4489362979838800*x1^11*x2^4 + 
       705045855939900*x1^12*x2^4 - 45686034815400*x1^13*x2^4 + 
       630130265240*x1^14*x2^4 - 34679398501440*x1^3*x2^5 + 
       779241709905120*x1^4*x2^5 - 248882714488800*x1^5*x2^5 - 
       18699396859155600*x1^6*x2^5 + 68347548374340000*x1^7*x2^5 - 
       107627424085098360*x1^8*x2^5 + 89816862983444730*x1^9*x2^5 - 
       41373571910189060*x1^10*x2^5 + 10201541971155900*x1^11*x2^5 - 
       1216016289327000*x1^12*x2^5 + 54337952310880*x1^13*x2^5 - 
       416549692944*x1^14*x2^5 + 9625489251840*x1^2*x2^6 + 
       98304357745440*x1^3*x2^6 + 277061464431360*x1^4*x2^6 - 
       18699396859155600*x1^5*x2^6 + 97868423160703440*x1^6*x2^6 - 
       218124468845559720*x1^7*x2^6 + 256209057702299835*x1^8*x2^6 - 
       168213221049083580*x1^9*x2^6 + 61115446667076210*x1^10*x2^6 - 
       11478553870084560*x1^11*x2^6 + 961501460101560*x1^12*x2^6 - 
       25427362547664*x1^13*x2^6 + 72613648800*x1^14*x2^6 + 
       2159045824320*x1*x2^7 - 52535754865440*x1^2*x2^7 + 
       479888338194720*x1^3*x2^7 - 9286985920640400*x1^4*x2^7 + 
       68347548374340000*x1^5*x2^7 - 218124468845559720*x1^6*x2^7 + 
       360738726525542520*x1^7*x2^7 - 332480347246296720*x1^8*x2^7 + 
       171971581626481320*x1^9*x2^7 - 47482370438519520*x1^10*x2^7 + 
       6184386005955360*x1^11*x2^7 - 295738037933184*x1^12*x2^7 + 
       2672182275840*x1^13*x2^7 + 48409099200*x2^8 - 7895524079520*x1*x2^8 + 
       134944846631280*x1^2*x2^8 - 2109889551798000*x1^3*x2^8 + 
       22559683644108960*x1^4*x2^8 - 107627424085098360*x1^5*x2^8 + 
       256209057702299835*x1^6*x2^8 - 332480347246296720*x1^7*x2^8 + 
       241337059769925000*x1^8*x2^8 - 94701938701416480*x1^9*x2^8 + 
       17875657526669040*x1^10*x2^8 - 1201880323473984*x1^11*x2^8 + 
       8156493132480*x1^12*x2^8 - 145227297600*x2^9 + 9328928117040*x1*x2^9 - 
       176753003578200*x1^2*x2^9 + 3119860326689640*x1^3*x2^9 - 
       24773054173394220*x1^4*x2^9 + 89816862983444730*x1^5*x2^9 - 
       168213221049083580*x1^6*x2^9 + 171971581626481320*x1^7*x2^9 - 
       94701938701416480*x1^8*x2^9 + 25267005352532160*x1^9*x2^9 - 
       2276209574964864*x1^10*x2^9 - 41017469834880*x1^11*x2^9 + 
       102251273040*x2^10 - 2604950533080*x1*x2^10 + 119842316178520*x1^2*
        x2^10 - 2265446070120660*x1^3*x2^10 + 14392249854949869*x1^4*x2^10 - 
       41373571910189060*x1^5*x2^10 + 61115446667076210*x1^6*x2^10 - 
       47482370438519520*x1^7*x2^10 + 17875657526669040*x1^8*x2^10 - 
       2276209574964864*x1^9*x2^10 - 103161550726080*x1^10*x2^10 + 
       37542949920*x2^11 - 2235806863240*x1*x2^11 - 42681529295460*x1^2*
        x2^11 + 869301692083524*x1^3*x2^11 - 4489362979838800*x1^4*x2^11 + 
       10201541971155900*x1^5*x2^11 - 11478553870084560*x1^6*x2^11 + 
       6184386005955360*x1^7*x2^11 - 1201880323473984*x1^8*x2^11 - 
       41017469834880*x1^9*x2^11 - 58261908960*x2^12 + 
       1478204112660*x1*x2^12 + 8705005302399*x1^2*x2^12 - 
       172880033958720*x1^3*x2^12 + 705045855939900*x1^4*x2^12 - 
       1216016289327000*x1^5*x2^12 + 961501460101560*x1^6*x2^12 - 
       295738037933184*x1^7*x2^12 + 8156493132480*x1^8*x2^12 + 
       15285884400*x2^13 - 230579539386*x1*x2^13 - 1142930377100*x1^2*x2^13 + 
       15441930803100*x1^3*x2^13 - 45686034815400*x1^4*x2^13 + 
       54337952310880*x1^5*x2^13 - 25427362547664*x1^6*x2^13 + 
       2672182275840*x1^7*x2^13 - 767703591*x2^14 + 5715405740*x1*x2^14 + 
       51917468430*x1^2*x2^14 - 345479149680*x1^3*x2^14 + 
       630130265240*x1^4*x2^14 - 416549692944*x1^5*x2^14 + 
       72613648800*x1^6*x2^14 + 72613648800*x1^8*\[Sigma] - 
       416549692944*x1^9*\[Sigma] + 630130265240*x1^10*\[Sigma] - 
       345479149680*x1^11*\[Sigma] + 51917468430*x1^12*\[Sigma] + 
       5715405740*x1^13*\[Sigma] - 767703591*x1^14*\[Sigma] + 
       2672182275840*x1^7*x2*\[Sigma] - 25427362547664*x1^8*x2*\[Sigma] + 
       54337952310880*x1^9*x2*\[Sigma] - 45686034815400*x1^10*x2*\[Sigma] + 
       15441930803100*x1^11*x2*\[Sigma] - 1142930377100*x1^12*x2*\[Sigma] - 
       230579539386*x1^13*x2*\[Sigma] + 15285884400*x1^14*x2*\[Sigma] + 
       8156493132480*x1^6*x2^2*\[Sigma] - 295738037933184*x1^7*x2^2*
        \[Sigma] + 961501460101560*x1^8*x2^2*\[Sigma] - 
       1216016289327000*x1^9*x2^2*\[Sigma] + 705045855939900*x1^10*x2^2*
        \[Sigma] - 172880033958720*x1^11*x2^2*\[Sigma] + 
       8705005302399*x1^12*x2^2*\[Sigma] + 1478204112660*x1^13*x2^2*
        \[Sigma] - 58261908960*x1^14*x2^2*\[Sigma] - 41017469834880*x1^5*x2^3*
        \[Sigma] - 1201880323473984*x1^6*x2^3*\[Sigma] + 
       6184386005955360*x1^7*x2^3*\[Sigma] - 11478553870084560*x1^8*x2^3*
        \[Sigma] + 10201541971155900*x1^9*x2^3*\[Sigma] - 
       4489362979838800*x1^10*x2^3*\[Sigma] + 869301692083524*x1^11*x2^3*
        \[Sigma] - 42681529295460*x1^12*x2^3*\[Sigma] - 
       2235806863240*x1^13*x2^3*\[Sigma] + 37542949920*x1^14*x2^3*\[Sigma] - 
       103161550726080*x1^4*x2^4*\[Sigma] - 2276209574964864*x1^5*x2^4*
        \[Sigma] + 17875657526669040*x1^6*x2^4*\[Sigma] - 
       47482370438519520*x1^7*x2^4*\[Sigma] + 61115446667076210*x1^8*x2^4*
        \[Sigma] - 41373571910189060*x1^9*x2^4*\[Sigma] + 
       14392249854949869*x1^10*x2^4*\[Sigma] - 2265446070120660*x1^11*x2^4*
        \[Sigma] + 119842316178520*x1^12*x2^4*\[Sigma] - 
       2604950533080*x1^13*x2^4*\[Sigma] + 102251273040*x1^14*x2^4*\[Sigma] - 
       41017469834880*x1^3*x2^5*\[Sigma] - 2276209574964864*x1^4*x2^5*
        \[Sigma] + 25267005352532160*x1^5*x2^5*\[Sigma] - 
       94701938701416480*x1^6*x2^5*\[Sigma] + 171971581626481320*x1^7*x2^5*
        \[Sigma] - 168213221049083580*x1^8*x2^5*\[Sigma] + 
       89816862983444730*x1^9*x2^5*\[Sigma] - 24773054173394220*x1^10*x2^5*
        \[Sigma] + 3119860326689640*x1^11*x2^5*\[Sigma] - 
       176753003578200*x1^12*x2^5*\[Sigma] + 9328928117040*x1^13*x2^5*
        \[Sigma] - 145227297600*x1^14*x2^5*\[Sigma] + 8156493132480*x1^2*x2^6*
        \[Sigma] - 1201880323473984*x1^3*x2^6*\[Sigma] + 
       17875657526669040*x1^4*x2^6*\[Sigma] - 94701938701416480*x1^5*x2^6*
        \[Sigma] + 241337059769925000*x1^6*x2^6*\[Sigma] - 
       332480347246296720*x1^7*x2^6*\[Sigma] + 256209057702299835*x1^8*x2^6*
        \[Sigma] - 107627424085098360*x1^9*x2^6*\[Sigma] + 
       22559683644108960*x1^10*x2^6*\[Sigma] - 2109889551798000*x1^11*x2^6*
        \[Sigma] + 134944846631280*x1^12*x2^6*\[Sigma] - 
       7895524079520*x1^13*x2^6*\[Sigma] + 48409099200*x1^14*x2^6*\[Sigma] + 
       2672182275840*x1*x2^7*\[Sigma] - 295738037933184*x1^2*x2^7*\[Sigma] + 
       6184386005955360*x1^3*x2^7*\[Sigma] - 47482370438519520*x1^4*x2^7*
        \[Sigma] + 171971581626481320*x1^5*x2^7*\[Sigma] - 
       332480347246296720*x1^6*x2^7*\[Sigma] + 360738726525542520*x1^7*x2^7*
        \[Sigma] - 218124468845559720*x1^8*x2^7*\[Sigma] + 
       68347548374340000*x1^9*x2^7*\[Sigma] - 9286985920640400*x1^10*x2^7*
        \[Sigma] + 479888338194720*x1^11*x2^7*\[Sigma] - 
       52535754865440*x1^12*x2^7*\[Sigma] + 2159045824320*x1^13*x2^7*
        \[Sigma] + 72613648800*x2^8*\[Sigma] - 25427362547664*x1*x2^8*
        \[Sigma] + 961501460101560*x1^2*x2^8*\[Sigma] - 
       11478553870084560*x1^3*x2^8*\[Sigma] + 61115446667076210*x1^4*x2^8*
        \[Sigma] - 168213221049083580*x1^5*x2^8*\[Sigma] + 
       256209057702299835*x1^6*x2^8*\[Sigma] - 218124468845559720*x1^7*x2^8*
        \[Sigma] + 97868423160703440*x1^8*x2^8*\[Sigma] - 
       18699396859155600*x1^9*x2^8*\[Sigma] + 277061464431360*x1^10*x2^8*
        \[Sigma] + 98304357745440*x1^11*x2^8*\[Sigma] + 
       9625489251840*x1^12*x2^8*\[Sigma] - 416549692944*x2^9*\[Sigma] + 
       54337952310880*x1*x2^9*\[Sigma] - 1216016289327000*x1^2*x2^9*
        \[Sigma] + 10201541971155900*x1^3*x2^9*\[Sigma] - 
       41373571910189060*x1^4*x2^9*\[Sigma] + 89816862983444730*x1^5*x2^9*
        \[Sigma] - 107627424085098360*x1^6*x2^9*\[Sigma] + 
       68347548374340000*x1^7*x2^9*\[Sigma] - 18699396859155600*x1^8*x2^9*
        \[Sigma] - 248882714488800*x1^9*x2^9*\[Sigma] + 
       779241709905120*x1^10*x2^9*\[Sigma] - 34679398501440*x1^11*x2^9*
        \[Sigma] + 630130265240*x2^10*\[Sigma] - 45686034815400*x1*x2^10*
        \[Sigma] + 705045855939900*x1^2*x2^10*\[Sigma] - 
       4489362979838800*x1^3*x2^10*\[Sigma] + 14392249854949869*x1^4*x2^10*
        \[Sigma] - 24773054173394220*x1^5*x2^10*\[Sigma] + 
       22559683644108960*x1^6*x2^10*\[Sigma] - 9286985920640400*x1^7*x2^10*
        \[Sigma] + 277061464431360*x1^8*x2^10*\[Sigma] + 
       779241709905120*x1^9*x2^10*\[Sigma] - 117701003629440*x1^10*x2^10*
        \[Sigma] - 345479149680*x2^11*\[Sigma] + 15441930803100*x1*x2^11*
        \[Sigma] - 172880033958720*x1^2*x2^11*\[Sigma] + 
       869301692083524*x1^3*x2^11*\[Sigma] - 2265446070120660*x1^4*x2^11*
        \[Sigma] + 3119860326689640*x1^5*x2^11*\[Sigma] - 
       2109889551798000*x1^6*x2^11*\[Sigma] + 479888338194720*x1^7*x2^11*
        \[Sigma] + 98304357745440*x1^8*x2^11*\[Sigma] - 
       34679398501440*x1^9*x2^11*\[Sigma] + 51917468430*x2^12*\[Sigma] - 
       1142930377100*x1*x2^12*\[Sigma] + 8705005302399*x1^2*x2^12*\[Sigma] - 
       42681529295460*x1^3*x2^12*\[Sigma] + 119842316178520*x1^4*x2^12*
        \[Sigma] - 176753003578200*x1^5*x2^12*\[Sigma] + 
       134944846631280*x1^6*x2^12*\[Sigma] - 52535754865440*x1^7*x2^12*
        \[Sigma] + 9625489251840*x1^8*x2^12*\[Sigma] + 
       5715405740*x2^13*\[Sigma] - 230579539386*x1*x2^13*\[Sigma] + 
       1478204112660*x1^2*x2^13*\[Sigma] - 2235806863240*x1^3*x2^13*
        \[Sigma] - 2604950533080*x1^4*x2^13*\[Sigma] + 
       9328928117040*x1^5*x2^13*\[Sigma] - 7895524079520*x1^6*x2^13*
        \[Sigma] + 2159045824320*x1^7*x2^13*\[Sigma] - 
       767703591*x2^14*\[Sigma] + 15285884400*x1*x2^14*\[Sigma] - 
       58261908960*x1^2*x2^14*\[Sigma] + 37542949920*x1^3*x2^14*\[Sigma] + 
       102251273040*x1^4*x2^14*\[Sigma] - 145227297600*x1^5*x2^14*\[Sigma] + 
       48409099200*x1^6*x2^14*\[Sigma] + 72613648800*x1^8*\[Tau] - 
       19132199856*x1^9*\[Tau] - 363413467480*x1^10*\[Tau] + 
       538182042160*x1^11*\[Tau] - 280030586610*x1^12*\[Tau] + 
       53432617400*x1^13*\[Tau] - 2419758005*x1^14*\[Tau] + 
       2672182275840*x1^7*x2*\[Tau] + 5705495533584*x1^8*x2*\[Tau] - 
       41842544384480*x1^9*x2*\[Tau] + 66968120366280*x1^10*x2*\[Tau] - 
       46478105238820*x1^11*x2*\[Tau] + 14768862386260*x1^12*x2*\[Tau] - 
       1851981590190*x1^13*x2*\[Tau] + 53432617400*x1^14*x2*\[Tau] + 
       8156493132480*x1^6*x2^2*\[Tau] + 195747723287424*x1^7*x2^2*\[Tau] - 
       961062281698680*x1^8*x2^2*\[Tau] + 1746436817080760*x1^9*x2^2*\[Tau] - 
       1569905436780500*x1^10*x2^2*\[Tau] + 732138815948580*x1^11*x2^2*
        \[Tau] - 165930369208255*x1^12*x2^2*\[Tau] + 14768862386260*x1^13*
        x2^2*\[Tau] - 280030586610*x1^14*x2^2*\[Tau] - 
       41017469834880*x1^5*x2^3*\[Tau] + 1473159634398144*x1^6*x2^3*\[Tau] - 
       7464688392856800*x1^7*x2^3*\[Tau] + 16347255712399920*x1^8*x2^3*
        \[Tau] - 18957733660258980*x1^9*x2^3*\[Tau] + 12253909164222740*x1^10*
        x2^3*\[Tau] - 4297335135740540*x1^11*x2^3*\[Tau] + 
       732138815948580*x1^12*x2^3*\[Tau] - 46478105238820*x1^13*x2^3*\[Tau] + 
       538182042160*x1^14*x2^3*\[Tau] - 103161550726080*x1^4*x2^4*\[Tau] + 
       3759017250409344*x1^5*x2^4*\[Tau] - 23995582955811600*x1^6*x2^4*
        \[Tau] + 67228019464596480*x1^7*x2^4*\[Tau] - 101702425834692750*x1^8*
        x2^4*\[Tau] + 88829326213256260*x1^9*x2^4*\[Tau] - 
       44765527791998085*x1^10*x2^4*\[Tau] + 12253909164222740*x1^11*x2^4*
        \[Tau] - 1569905436780500*x1^12*x2^4*\[Tau] + 
       66968120366280*x1^13*x2^4*\[Tau] - 363413467480*x1^14*x2^4*\[Tau] - 
       41017469834880*x1^3*x2^5*\[Tau] + 3759017250409344*x1^4*x2^5*\[Tau] - 
       35085262901209920*x1^5*x2^5*\[Tau] + 133633825101873600*x1^6*x2^5*
        \[Tau] - 269410091824286520*x1^7*x2^5*\[Tau] + 
       315726159804241680*x1^8*x2^5*\[Tau] - 220158314647151026*x1^9*x2^5*
        \[Tau] + 88829326213256260*x1^10*x2^5*\[Tau] - 
       18957733660258980*x1^11*x2^5*\[Tau] + 1746436817080760*x1^12*x2^5*
        \[Tau] - 41842544384480*x1^13*x2^5*\[Tau] - 19132199856*x1^14*x2^5*
        \[Tau] + 8156493132480*x1^2*x2^6*\[Tau] + 1473159634398144*x1^3*x2^6*
        \[Tau] - 23995582955811600*x1^4*x2^6*\[Tau] + 133633825101873600*x1^5*
        x2^6*\[Tau] - 370860585796958040*x1^6*x2^6*\[Tau] + 
       586904637039923880*x1^7*x2^6*\[Tau] - 556581249894142791*x1^8*x2^6*
        \[Tau] + 315726159804241680*x1^9*x2^6*\[Tau] - 
       101702425834692750*x1^10*x2^6*\[Tau] + 16347255712399920*x1^11*x2^6*
        \[Tau] - 961062281698680*x1^12*x2^6*\[Tau] + 5705495533584*x1^13*x2^6*
        \[Tau] + 72613648800*x1^14*x2^6*\[Tau] + 2672182275840*x1*x2^7*
        \[Tau] + 195747723287424*x1^2*x2^7*\[Tau] - 7464688392856800*x1^3*
        x2^7*\[Tau] + 67228019464596480*x1^4*x2^7*\[Tau] - 
       269410091824286520*x1^5*x2^7*\[Tau] + 586904637039923880*x1^6*x2^7*
        \[Tau] - 754909863189208776*x1^7*x2^7*\[Tau] + 
       586904637039923880*x1^8*x2^7*\[Tau] - 269410091824286520*x1^9*x2^7*
        \[Tau] + 67228019464596480*x1^10*x2^7*\[Tau] - 
       7464688392856800*x1^11*x2^7*\[Tau] + 195747723287424*x1^12*x2^7*
        \[Tau] + 2672182275840*x1^13*x2^7*\[Tau] + 72613648800*x2^8*\[Tau] + 
       5705495533584*x1*x2^8*\[Tau] - 961062281698680*x1^2*x2^8*\[Tau] + 
       16347255712399920*x1^3*x2^8*\[Tau] - 101702425834692750*x1^4*x2^8*
        \[Tau] + 315726159804241680*x1^5*x2^8*\[Tau] - 
       556581249894142791*x1^6*x2^8*\[Tau] + 586904637039923880*x1^7*x2^8*
        \[Tau] - 370860585796958040*x1^8*x2^8*\[Tau] + 
       133633825101873600*x1^9*x2^8*\[Tau] - 23995582955811600*x1^10*x2^8*
        \[Tau] + 1473159634398144*x1^11*x2^8*\[Tau] + 
       8156493132480*x1^12*x2^8*\[Tau] - 19132199856*x2^9*\[Tau] - 
       41842544384480*x1*x2^9*\[Tau] + 1746436817080760*x1^2*x2^9*\[Tau] - 
       18957733660258980*x1^3*x2^9*\[Tau] + 88829326213256260*x1^4*x2^9*
        \[Tau] - 220158314647151026*x1^5*x2^9*\[Tau] + 
       315726159804241680*x1^6*x2^9*\[Tau] - 269410091824286520*x1^7*x2^9*
        \[Tau] + 133633825101873600*x1^8*x2^9*\[Tau] - 
       35085262901209920*x1^9*x2^9*\[Tau] + 3759017250409344*x1^10*x2^9*
        \[Tau] - 41017469834880*x1^11*x2^9*\[Tau] - 363413467480*x2^10*
        \[Tau] + 66968120366280*x1*x2^10*\[Tau] - 1569905436780500*x1^2*x2^10*
        \[Tau] + 12253909164222740*x1^3*x2^10*\[Tau] - 
       44765527791998085*x1^4*x2^10*\[Tau] + 88829326213256260*x1^5*x2^10*
        \[Tau] - 101702425834692750*x1^6*x2^10*\[Tau] + 
       67228019464596480*x1^7*x2^10*\[Tau] - 23995582955811600*x1^8*x2^10*
        \[Tau] + 3759017250409344*x1^9*x2^10*\[Tau] - 103161550726080*x1^10*
        x2^10*\[Tau] + 538182042160*x2^11*\[Tau] - 46478105238820*x1*x2^11*
        \[Tau] + 732138815948580*x1^2*x2^11*\[Tau] - 4297335135740540*x1^3*
        x2^11*\[Tau] + 12253909164222740*x1^4*x2^11*\[Tau] - 
       18957733660258980*x1^5*x2^11*\[Tau] + 16347255712399920*x1^6*x2^11*
        \[Tau] - 7464688392856800*x1^7*x2^11*\[Tau] + 1473159634398144*x1^8*
        x2^11*\[Tau] - 41017469834880*x1^9*x2^11*\[Tau] - 
       280030586610*x2^12*\[Tau] + 14768862386260*x1*x2^12*\[Tau] - 
       165930369208255*x1^2*x2^12*\[Tau] + 732138815948580*x1^3*x2^12*
        \[Tau] - 1569905436780500*x1^4*x2^12*\[Tau] + 1746436817080760*x1^5*
        x2^12*\[Tau] - 961062281698680*x1^6*x2^12*\[Tau] + 
       195747723287424*x1^7*x2^12*\[Tau] + 8156493132480*x1^8*x2^12*\[Tau] + 
       53432617400*x2^13*\[Tau] - 1851981590190*x1*x2^13*\[Tau] + 
       14768862386260*x1^2*x2^13*\[Tau] - 46478105238820*x1^3*x2^13*\[Tau] + 
       66968120366280*x1^4*x2^13*\[Tau] - 41842544384480*x1^5*x2^13*\[Tau] + 
       5705495533584*x1^6*x2^13*\[Tau] + 2672182275840*x1^7*x2^13*\[Tau] - 
       2419758005*x2^14*\[Tau] + 53432617400*x1*x2^14*\[Tau] - 
       280030586610*x1^2*x2^14*\[Tau] + 538182042160*x1^3*x2^14*\[Tau] - 
       363413467480*x1^4*x2^14*\[Tau] - 19132199856*x1^5*x2^14*\[Tau] + 
       72613648800*x1^6*x2^14*\[Tau]))/49
 
h3333[13] = (-2*x1^3*x2^3*(-936995320800*x1^10 + 2342488302000*x1^11 - 
       1983971734650*x1^12 + 633469299975*x1^13 - 54993245445*x1^14 + 
       1349460*x1^15 - 1452272976000*x1^7*x2 + 5809091904000*x1^8*x2 - 
       39956191228800*x1^9*x2 + 106564216928400*x1^10*x2 - 
       121088060083500*x1^11*x2 + 62801270830875*x1^12*x2 - 
       13447909779065*x1^13*x2 + 769874645990*x1^14*x2 - 6588540*x1^15*x2 - 
       70580466633600*x1^6*x2^2 + 327778010683200*x1^7*x2^2 - 
       254412494028000*x1^8*x2^2 - 454375483254000*x1^9*x2^2 + 
       766792926793500*x1^10*x2^2 - 357972738354450*x1^11*x2^2 + 
       36914230416345*x1^12*x2^2 + 6164027215100*x1^13*x2^2 - 
       308082295595*x1^14*x2^2 + 10001880*x1^15*x2^2 - 
       569634271113600*x1^5*x2^3 + 3306944388686400*x1^6*x2^3 - 
       305970669496800*x1^7*x2^3 - 22733692522002000*x1^8*x2^3 + 
       48793464741908700*x1^9*x2^3 - 45292681784642250*x1^10*x2^3 + 
       21243507588480810*x1^11*x2^3 - 4911110600782950*x1^12*x2^3 + 
       482630287104180*x1^13*x2^3 - 13457013670890*x1^14*x2^3 - 
       4762800*x1^15*x2^3 - 1167574662777600*x1^4*x2^4 + 
       9839466271958400*x1^5*x2^4 - 135746286157944000*x1^7*x2^4 + 
       396939740184535050*x1^8*x2^4 - 520043413689567675*x1^9*x2^4 + 
       363537948323156555*x1^10*x2^4 - 137399675100764510*x1^11*x2^4 + 
       26027336800823130*x1^12*x2^4 - 2026074463505490*x1^13*x2^4 + 
       38532327308760*x1^14*x2^4 - 569634271113600*x1^3*x2^5 + 
       9839466271958400*x1^4*x2^5 - 306961710754406400*x1^6*x2^5 + 
       1249931906826112800*x1^7*x2^5 - 2271836778878111175*x1^8*x2^5 + 
       2246331781793995425*x1^9*x2^5 - 1257936415740899240*x1^10*x2^5 + 
       385981111203959300*x1^11*x2^5 - 58067608356095850*x1^12*x2^5 + 
       3326081616743424*x1^13*x2^5 - 38199708650364*x1^14*x2^5 - 
       70580466633600*x1^2*x2^6 + 3306944388686400*x1^3*x2^6 - 
       306961710754406400*x1^5*x2^6 + 1808015682174496200*x1^6*x2^6 - 
       4601189088444975300*x1^7*x2^6 + 6340390540960192065*x1^8*x2^6 - 
       5042959715882163690*x1^9*x2^6 + 2305145853984908115*x1^10*x2^6 - 
       568005704586346050*x1^11*x2^6 + 64731151704990648*x1^12*x2^6 - 
       2415001136369172*x1^13*x2^6 + 11628390302364*x1^14*x2^6 - 
       1452272976000*x1*x2^7 + 327778010683200*x1^2*x2^7 - 
       305970669496800*x1^3*x2^7 - 135746286157944000*x1^4*x2^7 + 
       1249931906826112800*x1^5*x2^7 - 4601189088444975300*x1^6*x2^7 + 
       8891852331025966620*x1^7*x2^7 - 9882737460397803360*x1^8*x2^7 + 
       6444161982801787140*x1^9*x2^7 - 2384982129420375180*x1^10*x2^7 + 
       453190645317904632*x1^11*x2^7 - 35096831769824160*x1^12*x2^7 + 
       593485359431448*x1^13*x2^7 + 1089204732000*x1^14*x2^7 + 
       5809091904000*x1*x2^8 - 254412494028000*x1^2*x2^8 - 
       22733692522002000*x1^3*x2^8 + 396939740184535050*x1^4*x2^8 - 
       2271836778878111175*x1^5*x2^8 + 6340390540960192065*x1^6*x2^8 - 
       9882737460397803360*x1^7*x2^8 + 9018647594667372540*x1^8*x2^8 - 
       4780943286178008420*x1^9*x2^8 + 1378112251763771856*x1^10*x2^8 - 
       182511709123910448*x1^11*x2^8 + 6875874705295992*x1^12*x2^8 + 
       45528757797600*x1^13*x2^8 - 39956191228800*x1*x2^9 - 
       454375483254000*x1^2*x2^9 + 48793464741908700*x1^3*x2^9 - 
       520043413689567675*x1^4*x2^9 + 2246331781793995425*x1^5*x2^9 - 
       5042959715882163690*x1^6*x2^9 + 6444161982801787140*x1^7*x2^9 - 
       4780943286178008420*x1^8*x2^9 + 1980250471494510960*x1^9*x2^9 - 
       402583572263957856*x1^10*x2^9 + 27143162629455576*x1^11*x2^9 + 
       343455957583200*x1^12*x2^9 - 936995320800*x2^10 + 
       106564216928400*x1*x2^10 + 766792926793500*x1^2*x2^10 - 
       45292681784642250*x1^3*x2^10 + 363537948323156555*x1^4*x2^10 - 
       1257936415740899240*x1^5*x2^10 + 2305145853984908115*x1^6*x2^10 - 
       2384982129420375180*x1^7*x2^10 + 1378112251763771856*x1^8*x2^10 - 
       402583572263957856*x1^9*x2^10 + 42290944605184440*x1^10*x2^10 + 
       835380421999200*x1^11*x2^10 + 2342488302000*x2^11 - 
       121088060083500*x1*x2^11 - 357972738354450*x1^2*x2^11 + 
       21243507588480810*x1^3*x2^11 - 137399675100764510*x1^4*x2^11 + 
       385981111203959300*x1^5*x2^11 - 568005704586346050*x1^6*x2^11 + 
       453190645317904632*x1^7*x2^11 - 182511709123910448*x1^8*x2^11 + 
       27143162629455576*x1^9*x2^11 + 835380421999200*x1^10*x2^11 - 
       1983971734650*x2^12 + 62801270830875*x1*x2^12 + 
       36914230416345*x1^2*x2^12 - 4911110600782950*x1^3*x2^12 + 
       26027336800823130*x1^4*x2^12 - 58067608356095850*x1^5*x2^12 + 
       64731151704990648*x1^6*x2^12 - 35096831769824160*x1^7*x2^12 + 
       6875874705295992*x1^8*x2^12 + 343455957583200*x1^9*x2^12 + 
       633469299975*x2^13 - 13447909779065*x1*x2^13 + 
       6164027215100*x1^2*x2^13 + 482630287104180*x1^3*x2^13 - 
       2026074463505490*x1^4*x2^13 + 3326081616743424*x1^5*x2^13 - 
       2415001136369172*x1^6*x2^13 + 593485359431448*x1^7*x2^13 + 
       45528757797600*x1^8*x2^13 - 54993245445*x2^14 + 
       769874645990*x1*x2^14 - 308082295595*x1^2*x2^14 - 
       13457013670890*x1^3*x2^14 + 38532327308760*x1^4*x2^14 - 
       38199708650364*x1^5*x2^14 + 11628390302364*x1^6*x2^14 + 
       1089204732000*x1^7*x2^14 + 1349460*x2^15 - 6588540*x1*x2^15 + 
       10001880*x1^2*x2^15 - 4762800*x1^3*x2^15 - 2848606382160*x1^9*
        \[Sigma] + 6828046249080*x1^10*\[Sigma] - 5122761257040*x1^11*
        \[Sigma] + 951303591730*x1^12*\[Sigma] + 242428958843*x1^13*
        \[Sigma] - 50414176893*x1^14*\[Sigma] + 3889620*x1^15*\[Sigma] - 
       2178409464000*x1^7*x2*\[Sigma] - 221759429466960*x1^8*x2*\[Sigma] + 
       692253608393760*x1^9*x2*\[Sigma] - 764480760316560*x1^10*x2*\[Sigma] + 
       341408003994600*x1^11*x2*\[Sigma] - 37071433455109*x1^12*x2*\[Sigma] - 
       9345417367829*x1^13*x2*\[Sigma] + 1173841412958*x1^14*x2*\[Sigma] - 
       11668860*x1^15*x2*\[Sigma] - 88879106131200*x1^6*x2^2*\[Sigma] - 
       3270014191604160*x1^7*x2^2*\[Sigma] + 13875436364285160*x1^8*x2^2*
        \[Sigma] - 21625546273728600*x1^9*x2^2*\[Sigma] + 
       15711214937370420*x1^10*x2^2*\[Sigma] - 5085548319467646*x1^11*x2^2*
        \[Sigma] + 411319324819185*x1^12*x2^2*\[Sigma] + 
       78767570998116*x1^13*x2^2*\[Sigma] - 6750285823095*x1^14*x2^2*
        \[Sigma] + 7779240*x1^15*x2^2*\[Sigma] - 598032809035200*x1^5*x2^3*
        \[Sigma] - 16517154428026560*x1^6*x2^3*\[Sigma] + 
       97566649146761760*x1^7*x2^3*\[Sigma] - 210575295400314600*x1^8*x2^3*
        \[Sigma] + 223789553889723200*x1^9*x2^3*\[Sigma] - 
       122483727936000158*x1^10*x2^3*\[Sigma] + 31091968961204034*x1^11*x2^3*
        \[Sigma] - 2016881267327886*x1^12*x2^3*\[Sigma] - 
       272798703186600*x1^13*x2^3*\[Sigma] + 15718505559450*x1^14*x2^3*
        \[Sigma] - 1072728034963200*x1^4*x2^4*\[Sigma] - 
       35757846731597760*x1^5*x2^4*\[Sigma] + 297021146553930960*x1^6*x2^4*
        \[Sigma] - 883850153285647800*x1^7*x2^4*\[Sigma] + 
       1318812501927824550*x1^8*x2^4*\[Sigma] - 1073335487677862435*x1^9*x2^4*
        \[Sigma] + 468236975586173603*x1^10*x2^4*\[Sigma] - 
       95286540037719438*x1^11*x2^4*\[Sigma] + 4755871030202910*x1^12*x2^4*
        \[Sigma] + 493447690596510*x1^13*x2^4*\[Sigma] - 
       17187058484640*x1^14*x2^4*\[Sigma] - 598032809035200*x1^3*x2^5*
        \[Sigma] - 35757846731597760*x1^4*x2^5*\[Sigma] + 
       426966000566182560*x1^5*x2^5*\[Sigma] - 1772703299991947400*x1^6*x2^5*
        \[Sigma] + 3670060871059111800*x1^7*x2^5*\[Sigma] - 
       4230720871529353155*x1^8*x2^5*\[Sigma] + 2771876518424304285*x1^9*x2^5*
        \[Sigma] - 980873861896789920*x1^10*x2^5*\[Sigma] + 
       157294126616933040*x1^11*x2^5*\[Sigma] - 5020387652373210*x1^12*x2^5*
        \[Sigma] - 532489608821280*x1^13*x2^5*\[Sigma] + 
       9273822325680*x1^14*x2^5*\[Sigma] - 88879106131200*x1^2*x2^6*
        \[Sigma] - 16517154428026560*x1^3*x2^6*\[Sigma] + 
       297021146553930960*x1^4*x2^6*\[Sigma] - 1772703299991947400*x1^5*x2^6*
        \[Sigma] + 5130643517772767400*x1^6*x2^6*\[Sigma] - 
       8239459939856204340*x1^7*x2^6*\[Sigma] + 7688919812701892265*x1^8*x2^6*
        \[Sigma] - 4119198248155924770*x1^9*x2^6*\[Sigma] + 
       1167486821437826895*x1^10*x2^6*\[Sigma] - 137300290145149350*x1^11*
        x2^6*\[Sigma] + 826464019254720*x1^12*x2^6*\[Sigma] + 
       372953206657680*x1^13*x2^6*\[Sigma] - 2904545952000*x1^14*x2^6*
        \[Sigma] - 2178409464000*x1*x2^7*\[Sigma] - 3270014191604160*x1^2*
        x2^7*\[Sigma] + 97566649146761760*x1^3*x2^7*\[Sigma] - 
       883850153285647800*x1^4*x2^7*\[Sigma] + 3670060871059111800*x1^5*x2^7*
        \[Sigma] - 8239459939856204340*x1^6*x2^7*\[Sigma] + 
       10730820489304709100*x1^7*x2^7*\[Sigma] - 8220157765564738680*x1^8*
        x2^7*\[Sigma] + 3558323484985627860*x1^9*x2^7*\[Sigma] - 
       764141349430063980*x1^10*x2^7*\[Sigma] + 51698985677540520*x1^11*x2^7*
        \[Sigma] + 2576988565554480*x1^12*x2^7*\[Sigma] - 
       166793551293600*x1^13*x2^7*\[Sigma] + 726136488000*x1^14*x2^7*
        \[Sigma] - 221759429466960*x1*x2^8*\[Sigma] + 13875436364285160*x1^2*
        x2^8*\[Sigma] - 210575295400314600*x1^3*x2^8*\[Sigma] + 
       1318812501927824550*x1^4*x2^8*\[Sigma] - 4230720871529353155*x1^5*x2^8*
        \[Sigma] + 7688919812701892265*x1^6*x2^8*\[Sigma] - 
       8220157765564738680*x1^7*x2^8*\[Sigma] + 5102151491451215700*x1^8*x2^8*
        \[Sigma] - 1694363812711128660*x1^9*x2^8*\[Sigma] + 
       231105993959393520*x1^10*x2^8*\[Sigma] + 2955612727589280*x1^11*x2^8*
        \[Sigma] - 1817361199684800*x1^12*x2^8*\[Sigma] + 
       36016369804800*x1^13*x2^8*\[Sigma] - 2848606382160*x2^9*\[Sigma] + 
       692253608393760*x1*x2^9*\[Sigma] - 21625546273728600*x1^2*x2^9*
        \[Sigma] + 223789553889723200*x1^3*x2^9*\[Sigma] - 
       1073335487677862435*x1^4*x2^9*\[Sigma] + 2771876518424304285*x1^5*x2^9*
        \[Sigma] - 4119198248155924770*x1^6*x2^9*\[Sigma] + 
       3558323484985627860*x1^7*x2^9*\[Sigma] - 1694363812711128660*x1^8*x2^9*
        \[Sigma] + 365410782446986320*x1^9*x2^9*\[Sigma] - 
       5313551972052720*x1^10*x2^9*\[Sigma] - 6573205330322400*x1^11*x2^9*
        \[Sigma] + 320107368873600*x1^12*x2^9*\[Sigma] + 
       6828046249080*x2^10*\[Sigma] - 764480760316560*x1*x2^10*\[Sigma] + 
       15711214937370420*x1^2*x2^10*\[Sigma] - 122483727936000158*x1^3*x2^10*
        \[Sigma] + 468236975586173603*x1^4*x2^10*\[Sigma] - 
       980873861896789920*x1^5*x2^10*\[Sigma] + 1167486821437826895*x1^6*
        x2^10*\[Sigma] - 764141349430063980*x1^7*x2^10*\[Sigma] + 
       231105993959393520*x1^8*x2^10*\[Sigma] - 5313551972052720*x1^9*x2^10*
        \[Sigma] - 9839466271958400*x1^10*x2^10*\[Sigma] + 
       868604466945600*x1^11*x2^10*\[Sigma] - 5122761257040*x2^11*\[Sigma] + 
       341408003994600*x1*x2^11*\[Sigma] - 5085548319467646*x1^2*x2^11*
        \[Sigma] + 31091968961204034*x1^3*x2^11*\[Sigma] - 
       95286540037719438*x1^4*x2^11*\[Sigma] + 157294126616933040*x1^5*x2^11*
        \[Sigma] - 137300290145149350*x1^6*x2^11*\[Sigma] + 
       51698985677540520*x1^7*x2^11*\[Sigma] + 2955612727589280*x1^8*x2^11*
        \[Sigma] - 6573205330322400*x1^9*x2^11*\[Sigma] + 
       868604466945600*x1^10*x2^11*\[Sigma] + 951303591730*x2^12*\[Sigma] - 
       37071433455109*x1*x2^12*\[Sigma] + 411319324819185*x1^2*x2^12*
        \[Sigma] - 2016881267327886*x1^3*x2^12*\[Sigma] + 
       4755871030202910*x1^4*x2^12*\[Sigma] - 5020387652373210*x1^5*x2^12*
        \[Sigma] + 826464019254720*x1^6*x2^12*\[Sigma] + 
       2576988565554480*x1^7*x2^12*\[Sigma] - 1817361199684800*x1^8*x2^12*
        \[Sigma] + 320107368873600*x1^9*x2^12*\[Sigma] + 
       242428958843*x2^13*\[Sigma] - 9345417367829*x1*x2^13*\[Sigma] + 
       78767570998116*x1^2*x2^13*\[Sigma] - 272798703186600*x1^3*x2^13*
        \[Sigma] + 493447690596510*x1^4*x2^13*\[Sigma] - 
       532489608821280*x1^5*x2^13*\[Sigma] + 372953206657680*x1^6*x2^13*
        \[Sigma] - 166793551293600*x1^7*x2^13*\[Sigma] + 
       36016369804800*x1^8*x2^13*\[Sigma] - 50414176893*x2^14*\[Sigma] + 
       1173841412958*x1*x2^14*\[Sigma] - 6750285823095*x1^2*x2^14*\[Sigma] + 
       15718505559450*x1^3*x2^14*\[Sigma] - 17187058484640*x1^4*x2^14*
        \[Sigma] + 9273822325680*x1^5*x2^14*\[Sigma] - 
       2904545952000*x1^6*x2^14*\[Sigma] + 726136488000*x1^7*x2^14*\[Sigma] + 
       3889620*x2^15*\[Sigma] - 11668860*x1*x2^15*\[Sigma] + 
       7779240*x1^2*x2^15*\[Sigma] + 2848606382160*x1^9*\[Tau] - 
       10263592043880*x1^10*\[Tau] + 13711625744040*x1^11*\[Tau] - 
       8231406588830*x1^12*\[Tau] + 2088861049807*x1^13*\[Tau] - 
       154097559737*x1^14*\[Tau] - 873180*x1^15*\[Tau] - 
       2178409464000*x1^7*x2*\[Tau] + 239186705178960*x1^8*x2*\[Tau] - 
       963786958599360*x1^9*x2*\[Tau] + 1543851939402360*x1^10*x2*\[Tau] - 
       1216934751666000*x1^11*x2*\[Tau] + 478216912927159*x1^12*x2*\[Tau] - 
       82391570570021*x1^13*x2*\[Tau] + 4036174306642*x1^14*x2*\[Tau] + 
       5159700*x1^15*x2*\[Tau] - 88879106131200*x1^6*x2^2*\[Tau] + 
       4100423879280960*x1^7*x2^2*\[Tau] - 18832938861776760*x1^8*x2^2*
        \[Tau] + 36717647753934000*x1^9*x2^2*\[Tau] - 37513711144402620*x1^10*
        x2^2*\[Tau] + 20969521593586146*x1^11*x2^2*\[Tau] - 
       6106756037945435*x1^12*x2^2*\[Tau] + 781642216976884*x1^13*x2^2*
        \[Tau] - 26950537297955*x1^14*x2^2*\[Tau] - 9049320*x1^15*x2^2*
        \[Tau] - 598032809035200*x1^5*x2^3*\[Tau] + 23652910898084160*x1^6*
        x2^3*\[Tau] - 131106492281489760*x1^7*x2^3*\[Tau] + 
       319485813751213200*x1^8*x2^3*\[Tau] - 422320123127255800*x1^9*x2^3*
        \[Tau] + 321818634365410658*x1^10*x2^3*\[Tau] - 
       139803116967927214*x1^11*x2^3*\[Tau] + 31918482233693646*x1^12*x2^3*
        \[Tau] - 3123810541406880*x1^13*x2^3*\[Tau] + 
       75735282991350*x1^14*x2^3*\[Tau] + 4762800*x1^15*x2^3*\[Tau] - 
       1072728034963200*x1^4*x2^4*\[Tau] + 54734248824615360*x1^5*x2^4*
        \[Tau] - 396459723183798960*x1^6*x2^4*\[Tau] + 
       1251000848829954600*x1^7*x2^4*\[Tau] - 2156093802226543050*x1^8*x2^4*
        \[Tau] + 2195219179378292585*x1^9*x2^4*\[Tau] - 
       1337941702637381593*x1^10*x2^4*\[Tau] + 469953338955575918*x1^11*x2^4*
        \[Tau] - 85596628525376370*x1^12*x2^4*\[Tau] + 
       6361229095682070*x1^13*x2^4*\[Tau] - 104262144704340*x1^14*x2^4*
        \[Tau] - 598032809035200*x1^3*x2^5*\[Tau] + 54734248824615360*x1^4*
        x2^5*\[Tau] - 568447050552161760*x1^5*x2^5*\[Tau] + 
       2426676342657499800*x1^6*x2^5*\[Tau] - 5545391242728321000*x1^7*x2^5*
        \[Tau] + 7503126780503713905*x1^8*x2^5*\[Tau] - 
       6217723502393098075*x1^9*x2^5*\[Tau] + 3121971128977783160*x1^10*x2^5*
        \[Tau] - 896556787964169160*x1^11*x2^5*\[Tau] + 
       129142013320527150*x1^12*x2^5*\[Tau] - 7004743762071564*x1^13*x2^5*
        \[Tau] + 70848149580024*x1^14*x2^5*\[Tau] - 88879106131200*x1^2*x2^6*
        \[Tau] + 23652910898084160*x1^3*x2^6*\[Tau] - 396459723183798960*x1^4*
        x2^6*\[Tau] + 2426676342657499800*x1^5*x2^6*\[Tau] - 
       7559119444890917400*x1^6*x2^6*\[Tau] + 13682058595228819740*x1^7*x2^6*
        \[Tau] - 15211401761124831795*x1^8*x2^6*\[Tau] + 
       10498606228546032450*x1^9*x2^6*\[Tau] - 4372631641347486765*x1^10*x2^6*
        \[Tau] + 1016302366164281550*x1^11*x2^6*\[Tau] - 
       111612514219032708*x1^12*x2^6*\[Tau] + 4037860736992512*x1^13*x2^6*
        \[Tau] - 20342028158364*x1^14*x2^6*\[Tau] - 2178409464000*x1*x2^7*
        \[Tau] + 4100423879280960*x1^2*x2^7*\[Tau] - 131106492281489760*x1^3*
        x2^7*\[Tau] + 1251000848829954600*x1^4*x2^7*\[Tau] - 
       5545391242728321000*x1^5*x2^7*\[Tau] + 13682058595228819740*x1^6*x2^7*
        \[Tau] - 20410465345345074660*x1^7*x2^7*\[Tau] + 
       18995057200398355680*x1^8*x2^7*\[Tau] - 10959025625077836300*x1^9*x2^7*
        \[Tau] + 3742179140413202820*x1^10*x2^7*\[Tau] - 
       679689930072234912*x1^11*x2^7*\[Tau] + 52300919801200680*x1^12*x2^7*
        \[Tau] - 1017403841125848*x1^13*x2^7*\[Tau] + 
       1089204732000*x1^14*x2^7*\[Tau] + 239186705178960*x1*x2^8*\[Tau] - 
       18832938861776760*x1^2*x2^8*\[Tau] + 319485813751213200*x1^3*x2^8*
        \[Tau] - 2156093802226543050*x1^4*x2^8*\[Tau] + 
       7503126780503713905*x1^5*x2^8*\[Tau] - 15211401761124831795*x1^6*x2^8*
        \[Tau] + 18995057200398355680*x1^7*x2^8*\[Tau] - 
       14813423145710772540*x1^8*x2^8*\[Tau] + 7048043283562600380*x1^9*x2^8*
        \[Tau] - 1904778878398888056*x1^10*x2^8*\[Tau] + 
       249391692096762648*x1^11*x2^8*\[Tau] - 10858957784163192*x1^12*x2^8*
        \[Tau] + 45528757797600*x1^13*x2^8*\[Tau] + 2848606382160*x2^9*
        \[Tau] - 963786958599360*x1*x2^9*\[Tau] + 36717647753934000*x1^2*x2^9*
        \[Tau] - 422320123127255800*x1^3*x2^9*\[Tau] + 
       2195219179378292585*x1^4*x2^9*\[Tau] - 6217723502393098075*x1^5*x2^9*
        \[Tau] + 10498606228546032450*x1^6*x2^9*\[Tau] - 
       10959025625077836300*x1^7*x2^9*\[Tau] + 7048043283562600380*x1^8*x2^9*
        \[Tau] - 2664495775931158440*x1^9*x2^9*\[Tau] + 
       525795409369253736*x1^10*x2^9*\[Tau] - 40199241910993176*x1^11*x2^9*
        \[Tau] + 343455957583200*x1^12*x2^9*\[Tau] - 10263592043880*x2^10*
        \[Tau] + 1543851939402360*x1*x2^10*\[Tau] - 37513711144402620*x1^2*
        x2^10*\[Tau] + 321818634365410658*x1^3*x2^10*\[Tau] - 
       1337941702637381593*x1^4*x2^10*\[Tau] + 3121971128977783160*x1^5*x2^10*
        \[Tau] - 4372631641347486765*x1^6*x2^10*\[Tau] + 
       3742179140413202820*x1^7*x2^10*\[Tau] - 1904778878398888056*x1^8*x2^10*
        \[Tau] + 525795409369253736*x1^9*x2^10*\[Tau] - 
       61267346698202040*x1^10*x2^10*\[Tau] + 835380421999200*x1^11*x2^10*
        \[Tau] + 13711625744040*x2^11*\[Tau] - 1216934751666000*x1*x2^11*
        \[Tau] + 20969521593586146*x1^2*x2^11*\[Tau] - 
       139803116967927214*x1^3*x2^11*\[Tau] + 469953338955575918*x1^4*x2^11*
        \[Tau] - 896556787964169160*x1^5*x2^11*\[Tau] + 
       1016302366164281550*x1^6*x2^11*\[Tau] - 679689930072234912*x1^7*x2^11*
        \[Tau] + 249391692096762648*x1^8*x2^11*\[Tau] - 
       40199241910993176*x1^9*x2^11*\[Tau] + 835380421999200*x1^10*x2^11*
        \[Tau] - 8231406588830*x2^12*\[Tau] + 478216912927159*x1*x2^12*
        \[Tau] - 6106756037945435*x1^2*x2^12*\[Tau] + 31918482233693646*x1^3*
        x2^12*\[Tau] - 85596628525376370*x1^4*x2^12*\[Tau] + 
       129142013320527150*x1^5*x2^12*\[Tau] - 111612514219032708*x1^6*x2^12*
        \[Tau] + 52300919801200680*x1^7*x2^12*\[Tau] - 
       10858957784163192*x1^8*x2^12*\[Tau] + 343455957583200*x1^9*x2^12*
        \[Tau] + 2088861049807*x2^13*\[Tau] - 82391570570021*x1*x2^13*
        \[Tau] + 781642216976884*x1^2*x2^13*\[Tau] - 3123810541406880*x1^3*
        x2^13*\[Tau] + 6361229095682070*x1^4*x2^13*\[Tau] - 
       7004743762071564*x1^5*x2^13*\[Tau] + 4037860736992512*x1^6*x2^13*
        \[Tau] - 1017403841125848*x1^7*x2^13*\[Tau] + 
       45528757797600*x1^8*x2^13*\[Tau] - 154097559737*x2^14*\[Tau] + 
       4036174306642*x1*x2^14*\[Tau] - 26950537297955*x1^2*x2^14*\[Tau] + 
       75735282991350*x1^3*x2^14*\[Tau] - 104262144704340*x1^4*x2^14*\[Tau] + 
       70848149580024*x1^5*x2^14*\[Tau] - 20342028158364*x1^6*x2^14*\[Tau] + 
       1089204732000*x1^7*x2^14*\[Tau] - 873180*x2^15*\[Tau] + 
       5159700*x1*x2^15*\[Tau] - 9049320*x1^2*x2^15*\[Tau] + 
       4762800*x1^3*x2^15*\[Tau]))/245
 
h3333[14] = (2*(-1 + x1)*x1^2*(-1 + x2)*x2^2*(7779240*x1^13 - 3889620*x1^14 + 
       726136488000*x1^8*x2 - 2178409464000*x1^9*x2 + 
       7095412861680*x1^10*x2 - 11028640943760*x1^11*x2 + 
       7032352917690*x1^12*x2 - 1701896860815*x1^13*x2 + 
       105402183258*x1^14*x2 - 1349460*x1^15*x2 + 36016369804800*x1^7*x2^2 - 
       131503317976800*x1^8*x2^2 + 244354434632880*x1^9*x2^2 - 
       318817543091520*x1^10*x2^2 + 263070310627950*x1^11*x2^2 - 
       112755458780700*x1^12*x2^2 + 20079133269786*x1^13*x2^2 - 
       906894833035*x1^14*x2^2 + 5239080*x1^15*x2^2 + 
       320107368873600*x1^6*x2^3 - 1531817927640000*x1^7*x2^3 + 
       1205428960816080*x1^8*x2^3 + 2153338238652480*x1^9*x2^3 - 
       3884596874699130*x1^10*x2^3 + 2219954936016750*x1^11*x2^3 - 
       530724839074236*x1^12*x2^3 + 50343308211780*x1^13*x2^3 - 
       1550126131050*x1^14*x2^3 - 4762800*x1^15*x2^3 + 
       868604466945600*x1^5*x2^4 - 5954127765616800*x1^6*x2^4 - 
       1543495945854720*x1^7*x2^4 + 52586765950645080*x1^8*x2^4 - 
       106499307438669870*x1^9*x2^4 + 93550348806820260*x1^10*x2^4 - 
       40924321204825548*x1^11*x2^4 + 8660475569768310*x1^12*x2^4 - 
       755115203196270*x1^13*x2^4 + 17029653559680*x1^14*x2^4 + 
       868604466945600*x1^4*x2^5 - 9269832000844800*x1^5*x2^5 - 
       11566649933501520*x1^6*x2^5 + 223949975845654080*x1^7*x2^5 - 
       621807397845854100*x1^8*x2^5 + 783533090387192895*x1^9*x2^5 - 
       517334528953674570*x1^10*x2^5 + 179965724944009780*x1^11*x2^5 - 
       30332881318161030*x1^12*x2^5 + 1990079647067940*x1^13*x2^5 - 
       28330719998160*x1^14*x2^5 + 320107368873600*x1^3*x2^6 - 
       5954127765616800*x1^4*x2^6 - 11566649933501520*x1^5*x2^6 + 
       351547314580828080*x1^6*x2^6 - 1414261583105551380*x1^7*x2^6 + 
       2548236435014681100*x1^8*x2^6 - 2437458103786307850*x1^9*x2^6 + 
       1279882577091124395*x1^10*x2^6 - 354089072429952930*x1^11*x2^6 + 
       45382986401558760*x1^12*x2^6 - 1987207263036720*x1^13*x2^6 + 
       12717595034364*x1^14*x2^6 + 36016369804800*x1^2*x2^7 - 
       1531817927640000*x1^3*x2^7 - 1543495945854720*x1^4*x2^7 + 
       223949975845654080*x1^5*x2^7 - 1414261583105551380*x1^6*x2^7 + 
       3730096692833781060*x1^7*x2^7 - 5128752143055700440*x1^8*x2^7 + 
       3914863671805394940*x1^9*x2^7 - 1641476234728689660*x1^10*x2^7 + 
       348510471662965680*x1^11*x2^7 - 30598469492183280*x1^12*x2^7 + 
       637924912497048*x1^13*x2^7 + 1089204732000*x1^14*x2^7 + 
       726136488000*x1*x2^8 - 131503317976800*x1^2*x2^8 + 
       1205428960816080*x1^3*x2^8 + 52586765950645080*x1^4*x2^8 - 
       621807397845854100*x1^5*x2^8 + 2548236435014681100*x1^6*x2^8 - 
       5128752143055700440*x1^7*x2^8 + 5635071841385493780*x1^8*x2^8 - 
       3443509744007418540*x1^9*x2^8 + 1114373203319395800*x1^10*x2^8 - 
       164472372994971840*x1^11*x2^8 + 7175980314545592*x1^12*x2^8 + 
       45528757797600*x1^13*x2^8 - 2178409464000*x1*x2^9 + 
       244354434632880*x1^2*x2^9 + 2153338238652480*x1^3*x2^9 - 
       106499307438669870*x1^4*x2^9 + 783533090387192895*x1^5*x2^9 - 
       2437458103786307850*x1^6*x2^9 + 3914863671805394940*x1^7*x2^9 - 
       3443509744007418540*x1^8*x2^9 + 1627199783039809080*x1^9*x2^9 - 
       368563855803332400*x1^10*x2^9 + 27723966200002776*x1^11*x2^9 + 
       343455957583200*x1^12*x2^9 + 7095412861680*x1*x2^10 - 
       318817543091520*x1^2*x2^10 - 3884596874699130*x1^3*x2^10 + 
       93550348806820260*x1^4*x2^10 - 517334528953674570*x1^5*x2^10 + 
       1279882577091124395*x1^6*x2^10 - 1641476234728689660*x1^7*x2^10 + 
       1114373203319395800*x1^8*x2^10 - 368563855803332400*x1^9*x2^10 + 
       42888977414219640*x1^10*x2^10 + 835380421999200*x1^11*x2^10 - 
       11028640943760*x1*x2^11 + 263070310627950*x1^2*x2^11 + 
       2219954936016750*x1^3*x2^11 - 40924321204825548*x1^4*x2^11 + 
       179965724944009780*x1^5*x2^11 - 354089072429952930*x1^6*x2^11 + 
       348510471662965680*x1^7*x2^11 - 164472372994971840*x1^8*x2^11 + 
       27723966200002776*x1^9*x2^11 + 835380421999200*x1^10*x2^11 + 
       7032352917690*x1*x2^12 - 112755458780700*x1^2*x2^12 - 
       530724839074236*x1^3*x2^12 + 8660475569768310*x1^4*x2^12 - 
       30332881318161030*x1^5*x2^12 + 45382986401558760*x1^6*x2^12 - 
       30598469492183280*x1^7*x2^12 + 7175980314545592*x1^8*x2^12 + 
       343455957583200*x1^9*x2^12 + 7779240*x2^13 - 1701896860815*x1*x2^13 + 
       20079133269786*x1^2*x2^13 + 50343308211780*x1^3*x2^13 - 
       755115203196270*x1^4*x2^13 + 1990079647067940*x1^5*x2^13 - 
       1987207263036720*x1^6*x2^13 + 637924912497048*x1^7*x2^13 + 
       45528757797600*x1^8*x2^13 - 3889620*x2^14 + 105402183258*x1*x2^14 - 
       906894833035*x1^2*x2^14 - 1550126131050*x1^3*x2^14 + 
       17029653559680*x1^4*x2^14 - 28330719998160*x1^5*x2^14 + 
       12717595034364*x1^6*x2^14 + 1089204732000*x1^7*x2^14 - 
       1349460*x1*x2^15 + 5239080*x1^2*x2^15 - 4762800*x1^3*x2^15 - 
       4762800*x1^12*\[Sigma] + 5239080*x1^13*\[Sigma] - 
       1349460*x1^14*\[Sigma] + 1089204732000*x1^8*x2*\[Sigma] + 
       12717595034364*x1^9*x2*\[Sigma] - 28330719998160*x1^10*x2*\[Sigma] + 
       17029653559680*x1^11*x2*\[Sigma] - 1550126131050*x1^12*x2*\[Sigma] - 
       906894833035*x1^13*x2*\[Sigma] + 105402183258*x1^14*x2*\[Sigma] - 
       3889620*x1^15*x2*\[Sigma] + 45528757797600*x1^7*x2^2*\[Sigma] + 
       637924912497048*x1^8*x2^2*\[Sigma] - 1987207263036720*x1^9*x2^2*
        \[Sigma] + 1990079647067940*x1^10*x2^2*\[Sigma] - 
       755115203196270*x1^11*x2^2*\[Sigma] + 50343308211780*x1^12*x2^2*
        \[Sigma] + 20079133269786*x1^13*x2^2*\[Sigma] - 
       1701896860815*x1^14*x2^2*\[Sigma] + 7779240*x1^15*x2^2*\[Sigma] + 
       343455957583200*x1^6*x2^3*\[Sigma] + 7175980314545592*x1^7*x2^3*
        \[Sigma] - 30598469492183280*x1^8*x2^3*\[Sigma] + 
       45382986401558760*x1^9*x2^3*\[Sigma] - 30332881318161030*x1^10*x2^3*
        \[Sigma] + 8660475569768310*x1^11*x2^3*\[Sigma] - 
       530724839074236*x1^12*x2^3*\[Sigma] - 112755458780700*x1^13*x2^3*
        \[Sigma] + 7032352917690*x1^14*x2^3*\[Sigma] + 
       835380421999200*x1^5*x2^4*\[Sigma] + 27723966200002776*x1^6*x2^4*
        \[Sigma] - 164472372994971840*x1^7*x2^4*\[Sigma] + 
       348510471662965680*x1^8*x2^4*\[Sigma] - 354089072429952930*x1^9*x2^4*
        \[Sigma] + 179965724944009780*x1^10*x2^4*\[Sigma] - 
       40924321204825548*x1^11*x2^4*\[Sigma] + 2219954936016750*x1^12*x2^4*
        \[Sigma] + 263070310627950*x1^13*x2^4*\[Sigma] - 
       11028640943760*x1^14*x2^4*\[Sigma] + 835380421999200*x1^4*x2^5*
        \[Sigma] + 42888977414219640*x1^5*x2^5*\[Sigma] - 
       368563855803332400*x1^6*x2^5*\[Sigma] + 1114373203319395800*x1^7*x2^5*
        \[Sigma] - 1641476234728689660*x1^8*x2^5*\[Sigma] + 
       1279882577091124395*x1^9*x2^5*\[Sigma] - 517334528953674570*x1^10*x2^5*
        \[Sigma] + 93550348806820260*x1^11*x2^5*\[Sigma] - 
       3884596874699130*x1^12*x2^5*\[Sigma] - 318817543091520*x1^13*x2^5*
        \[Sigma] + 7095412861680*x1^14*x2^5*\[Sigma] + 
       343455957583200*x1^3*x2^6*\[Sigma] + 27723966200002776*x1^4*x2^6*
        \[Sigma] - 368563855803332400*x1^5*x2^6*\[Sigma] + 
       1627199783039809080*x1^6*x2^6*\[Sigma] - 3443509744007418540*x1^7*x2^6*
        \[Sigma] + 3914863671805394940*x1^8*x2^6*\[Sigma] - 
       2437458103786307850*x1^9*x2^6*\[Sigma] + 783533090387192895*x1^10*x2^6*
        \[Sigma] - 106499307438669870*x1^11*x2^6*\[Sigma] + 
       2153338238652480*x1^12*x2^6*\[Sigma] + 244354434632880*x1^13*x2^6*
        \[Sigma] - 2178409464000*x1^14*x2^6*\[Sigma] + 
       45528757797600*x1^2*x2^7*\[Sigma] + 7175980314545592*x1^3*x2^7*
        \[Sigma] - 164472372994971840*x1^4*x2^7*\[Sigma] + 
       1114373203319395800*x1^5*x2^7*\[Sigma] - 3443509744007418540*x1^6*x2^7*
        \[Sigma] + 5635071841385493780*x1^7*x2^7*\[Sigma] - 
       5128752143055700440*x1^8*x2^7*\[Sigma] + 2548236435014681100*x1^9*x2^7*
        \[Sigma] - 621807397845854100*x1^10*x2^7*\[Sigma] + 
       52586765950645080*x1^11*x2^7*\[Sigma] + 1205428960816080*x1^12*x2^7*
        \[Sigma] - 131503317976800*x1^13*x2^7*\[Sigma] + 
       726136488000*x1^14*x2^7*\[Sigma] + 1089204732000*x1*x2^8*\[Sigma] + 
       637924912497048*x1^2*x2^8*\[Sigma] - 30598469492183280*x1^3*x2^8*
        \[Sigma] + 348510471662965680*x1^4*x2^8*\[Sigma] - 
       1641476234728689660*x1^5*x2^8*\[Sigma] + 3914863671805394940*x1^6*x2^8*
        \[Sigma] - 5128752143055700440*x1^7*x2^8*\[Sigma] + 
       3730096692833781060*x1^8*x2^8*\[Sigma] - 1414261583105551380*x1^9*x2^8*
        \[Sigma] + 223949975845654080*x1^10*x2^8*\[Sigma] - 
       1543495945854720*x1^11*x2^8*\[Sigma] - 1531817927640000*x1^12*x2^8*
        \[Sigma] + 36016369804800*x1^13*x2^8*\[Sigma] + 
       12717595034364*x1*x2^9*\[Sigma] - 1987207263036720*x1^2*x2^9*
        \[Sigma] + 45382986401558760*x1^3*x2^9*\[Sigma] - 
       354089072429952930*x1^4*x2^9*\[Sigma] + 1279882577091124395*x1^5*x2^9*
        \[Sigma] - 2437458103786307850*x1^6*x2^9*\[Sigma] + 
       2548236435014681100*x1^7*x2^9*\[Sigma] - 1414261583105551380*x1^8*x2^9*
        \[Sigma] + 351547314580828080*x1^9*x2^9*\[Sigma] - 
       11566649933501520*x1^10*x2^9*\[Sigma] - 5954127765616800*x1^11*x2^9*
        \[Sigma] + 320107368873600*x1^12*x2^9*\[Sigma] - 
       28330719998160*x1*x2^10*\[Sigma] + 1990079647067940*x1^2*x2^10*
        \[Sigma] - 30332881318161030*x1^3*x2^10*\[Sigma] + 
       179965724944009780*x1^4*x2^10*\[Sigma] - 517334528953674570*x1^5*x2^10*
        \[Sigma] + 783533090387192895*x1^6*x2^10*\[Sigma] - 
       621807397845854100*x1^7*x2^10*\[Sigma] + 223949975845654080*x1^8*x2^10*
        \[Sigma] - 11566649933501520*x1^9*x2^10*\[Sigma] - 
       9269832000844800*x1^10*x2^10*\[Sigma] + 868604466945600*x1^11*x2^10*
        \[Sigma] + 17029653559680*x1*x2^11*\[Sigma] - 
       755115203196270*x1^2*x2^11*\[Sigma] + 8660475569768310*x1^3*x2^11*
        \[Sigma] - 40924321204825548*x1^4*x2^11*\[Sigma] + 
       93550348806820260*x1^5*x2^11*\[Sigma] - 106499307438669870*x1^6*x2^11*
        \[Sigma] + 52586765950645080*x1^7*x2^11*\[Sigma] - 
       1543495945854720*x1^8*x2^11*\[Sigma] - 5954127765616800*x1^9*x2^11*
        \[Sigma] + 868604466945600*x1^10*x2^11*\[Sigma] - 
       4762800*x2^12*\[Sigma] - 1550126131050*x1*x2^12*\[Sigma] + 
       50343308211780*x1^2*x2^12*\[Sigma] - 530724839074236*x1^3*x2^12*
        \[Sigma] + 2219954936016750*x1^4*x2^12*\[Sigma] - 
       3884596874699130*x1^5*x2^12*\[Sigma] + 2153338238652480*x1^6*x2^12*
        \[Sigma] + 1205428960816080*x1^7*x2^12*\[Sigma] - 
       1531817927640000*x1^8*x2^12*\[Sigma] + 320107368873600*x1^9*x2^12*
        \[Sigma] + 5239080*x2^13*\[Sigma] - 906894833035*x1*x2^13*\[Sigma] + 
       20079133269786*x1^2*x2^13*\[Sigma] - 112755458780700*x1^3*x2^13*
        \[Sigma] + 263070310627950*x1^4*x2^13*\[Sigma] - 
       318817543091520*x1^5*x2^13*\[Sigma] + 244354434632880*x1^6*x2^13*
        \[Sigma] - 131503317976800*x1^7*x2^13*\[Sigma] + 
       36016369804800*x1^8*x2^13*\[Sigma] - 1349460*x2^14*\[Sigma] + 
       105402183258*x1*x2^14*\[Sigma] - 1701896860815*x1^2*x2^14*\[Sigma] + 
       7032352917690*x1^3*x2^14*\[Sigma] - 11028640943760*x1^4*x2^14*
        \[Sigma] + 7095412861680*x1^5*x2^14*\[Sigma] - 
       2178409464000*x1^6*x2^14*\[Sigma] + 726136488000*x1^7*x2^14*\[Sigma] - 
       3889620*x1*x2^15*\[Sigma] + 7779240*x1^2*x2^15*\[Sigma] + 
       4762800*x1^12*\[Tau] - 4286520*x1^13*\[Tau] + 873180*x1^14*\[Tau] + 
       1089204732000*x1^8*x2*\[Tau] - 19252823426364*x1^9*x2*\[Tau] + 
       54443932535820*x1^10*x2*\[Tau] - 60081804212400*x1^11*x2*\[Tau] + 
       29365109285790*x1^12*x2*\[Tau] - 5816843650315*x1^13*x2*\[Tau] + 
       308196865834*x1^14*x2*\[Tau] + 873180*x1^15*x2*\[Tau] + 
       45528757797600*x1^7*x2^2*\[Tau] - 972964288060248*x1^8*x2^2*\[Tau] + 
       3283741125952860*x1^9*x2^2*\[Tau] - 4611092838755880*x1^10*x2^2*
        \[Tau] + 3179462459580330*x1^11*x2^2*\[Tau] - 1071835919994360*x1^12*
        x2^2*\[Tau] + 152841256973578*x1^13*x2^2*\[Tau] - 
       5816843650315*x1^14*x2^2*\[Tau] - 4286520*x1^15*x2^2*\[Tau] + 
       343455957583200*x1^6*x2^3*\[Tau] - 10558852174913592*x1^7*x2^3*
        \[Tau] + 44823998459710200*x1^8*x2^3*\[Tau] - 81364749207086160*x1^9*
        x2^3*\[Tau] + 76600077902666250*x1^10*x2^3*\[Tau] - 
       38719706468776530*x1^11*x2^3*\[Tau] + 9916998978928572*x1^12*x2^3*
        \[Tau] - 1071835919994360*x1^13*x2^3*\[Tau] + 
       29365109285790*x1^14*x2^3*\[Tau] + 4762800*x1^15*x2^3*\[Tau] + 
       835380421999200*x1^5*x2^4*\[Tau] - 39618438340445976*x1^6*x2^4*
        \[Tau] + 222523856521904040*x1^7*x2^4*\[Tau] - 
       532889715197196840*x1^8*x2^4*\[Tau] + 676709717051501550*x1^9*x2^4*
        \[Tau] - 484202366930171000*x1^10*x2^4*\[Tau] + 
       192249822019372796*x1^11*x2^4*\[Tau] - 38719706468776530*x1^12*x2^4*
        \[Tau] + 3179462459580330*x1^13*x2^4*\[Tau] - 
       60081804212400*x1^14*x2^4*\[Tau] + 835380421999200*x1^4*x2^5*\[Tau] - 
       60669313889166840*x1^5*x2^5*\[Tau] + 479406525542257080*x1^6*x2^5*
        \[Tau] - 1559689781178079920*x1^7*x2^5*\[Tau] + 
       2678076636345976620*x1^8*x2^5*\[Tau] - 2641049374979354805*x1^9*x2^5*
        \[Tau] + 1515228849395048390*x1^10*x2^5*\[Tau] - 
       484202366930171000*x1^11*x2^5*\[Tau] + 76600077902666250*x1^12*x2^5*
        \[Tau] - 4611092838755880*x1^13*x2^5*\[Tau] + 
       54443932535820*x1^14*x2^5*\[Tau] + 343455957583200*x1^3*x2^6*\[Tau] - 
       39618438340445976*x1^4*x2^6*\[Tau] + 479406525542257080*x1^5*x2^6*
        \[Tau] - 2213460461509639200*x1^6*x2^6*\[Tau] + 
       5222162857990123980*x1^7*x2^6*\[Tau] - 7044487592291976780*x1^8*x2^6*
        \[Tau] + 5638119405432438150*x1^9*x2^6*\[Tau] - 
       2641049374979354805*x1^10*x2^6*\[Tau] + 676709717051501550*x1^11*x2^6*
        \[Tau] - 81364749207086160*x1^12*x2^6*\[Tau] + 
       3283741125952860*x1^13*x2^6*\[Tau] - 19252823426364*x1^14*x2^6*
        \[Tau] + 45528757797600*x1^2*x2^7*\[Tau] - 10558852174913592*x1^3*
        x2^7*\[Tau] + 222523856521904040*x1^4*x2^7*\[Tau] - 
       1559689781178079920*x1^5*x2^7*\[Tau] + 5222162857990123980*x1^6*x2^7*
        \[Tau] - 9714756413111802780*x1^7*x2^7*\[Tau] + 
       10695708932233271880*x1^8*x2^7*\[Tau] - 7044487592291976780*x1^9*x2^7*
        \[Tau] + 2678076636345976620*x1^10*x2^7*\[Tau] - 
       532889715197196840*x1^11*x2^7*\[Tau] + 44823998459710200*x1^12*x2^7*
        \[Tau] - 972964288060248*x1^13*x2^7*\[Tau] + 1089204732000*x1^14*x2^7*
        \[Tau] + 1089204732000*x1*x2^8*\[Tau] - 972964288060248*x1^2*x2^8*
        \[Tau] + 44823998459710200*x1^3*x2^8*\[Tau] - 532889715197196840*x1^4*
        x2^8*\[Tau] + 2678076636345976620*x1^5*x2^8*\[Tau] - 
       7044487592291976780*x1^6*x2^8*\[Tau] + 10695708932233271880*x1^7*x2^8*
        \[Tau] - 9714756413111802780*x1^8*x2^8*\[Tau] + 
       5222162857990123980*x1^9*x2^8*\[Tau] - 1559689781178079920*x1^10*x2^8*
        \[Tau] + 222523856521904040*x1^11*x2^8*\[Tau] - 
       10558852174913592*x1^12*x2^8*\[Tau] + 45528757797600*x1^13*x2^8*
        \[Tau] - 19252823426364*x1*x2^9*\[Tau] + 3283741125952860*x1^2*x2^9*
        \[Tau] - 81364749207086160*x1^3*x2^9*\[Tau] + 676709717051501550*x1^4*
        x2^9*\[Tau] - 2641049374979354805*x1^5*x2^9*\[Tau] + 
       5638119405432438150*x1^6*x2^9*\[Tau] - 7044487592291976780*x1^7*x2^9*
        \[Tau] + 5222162857990123980*x1^8*x2^9*\[Tau] - 
       2213460461509639200*x1^9*x2^9*\[Tau] + 479406525542257080*x1^10*x2^9*
        \[Tau] - 39618438340445976*x1^11*x2^9*\[Tau] + 
       343455957583200*x1^12*x2^9*\[Tau] + 54443932535820*x1*x2^10*\[Tau] - 
       4611092838755880*x1^2*x2^10*\[Tau] + 76600077902666250*x1^3*x2^10*
        \[Tau] - 484202366930171000*x1^4*x2^10*\[Tau] + 
       1515228849395048390*x1^5*x2^10*\[Tau] - 2641049374979354805*x1^6*x2^10*
        \[Tau] + 2678076636345976620*x1^7*x2^10*\[Tau] - 
       1559689781178079920*x1^8*x2^10*\[Tau] + 479406525542257080*x1^9*x2^10*
        \[Tau] - 60669313889166840*x1^10*x2^10*\[Tau] + 
       835380421999200*x1^11*x2^10*\[Tau] - 60081804212400*x1*x2^11*\[Tau] + 
       3179462459580330*x1^2*x2^11*\[Tau] - 38719706468776530*x1^3*x2^11*
        \[Tau] + 192249822019372796*x1^4*x2^11*\[Tau] - 
       484202366930171000*x1^5*x2^11*\[Tau] + 676709717051501550*x1^6*x2^11*
        \[Tau] - 532889715197196840*x1^7*x2^11*\[Tau] + 
       222523856521904040*x1^8*x2^11*\[Tau] - 39618438340445976*x1^9*x2^11*
        \[Tau] + 835380421999200*x1^10*x2^11*\[Tau] + 4762800*x2^12*\[Tau] + 
       29365109285790*x1*x2^12*\[Tau] - 1071835919994360*x1^2*x2^12*\[Tau] + 
       9916998978928572*x1^3*x2^12*\[Tau] - 38719706468776530*x1^4*x2^12*
        \[Tau] + 76600077902666250*x1^5*x2^12*\[Tau] - 
       81364749207086160*x1^6*x2^12*\[Tau] + 44823998459710200*x1^7*x2^12*
        \[Tau] - 10558852174913592*x1^8*x2^12*\[Tau] + 
       343455957583200*x1^9*x2^12*\[Tau] - 4286520*x2^13*\[Tau] - 
       5816843650315*x1*x2^13*\[Tau] + 152841256973578*x1^2*x2^13*\[Tau] - 
       1071835919994360*x1^3*x2^13*\[Tau] + 3179462459580330*x1^4*x2^13*
        \[Tau] - 4611092838755880*x1^5*x2^13*\[Tau] + 3283741125952860*x1^6*
        x2^13*\[Tau] - 972964288060248*x1^7*x2^13*\[Tau] + 
       45528757797600*x1^8*x2^13*\[Tau] + 873180*x2^14*\[Tau] + 
       308196865834*x1*x2^14*\[Tau] - 5816843650315*x1^2*x2^14*\[Tau] + 
       29365109285790*x1^3*x2^14*\[Tau] - 60081804212400*x1^4*x2^14*\[Tau] + 
       54443932535820*x1^5*x2^14*\[Tau] - 19252823426364*x1^6*x2^14*\[Tau] + 
       1089204732000*x1^7*x2^14*\[Tau] + 873180*x1*x2^15*\[Tau] - 
       4286520*x1^2*x2^15*\[Tau] + 4762800*x1^3*x2^15*\[Tau]))/245
 
h3333[15] = (2*x1^2*x2^2*(-476280*x1^12 + 476280*x1^13 + 
       726136488000*x1^7*x2 - 2541477708000*x1^8*x2 + 
       12176111010240*x1^9*x2 - 24086583255600*x1^10*x2 + 
       19235726091210*x1^11*x2 - 6037741401255*x1^12*x2 + 
       527845921485*x1^13*x2 - 8573040*x1^14*x2 + 35290233316800*x1^6*x2^2 - 
       145880820439200*x1^7*x2^2 + 272167488699120*x1^8*x2^2 - 
       352025105922720*x1^9*x2^2 + 325441020549720*x1^10*x2^2 - 
       172675793254305*x1^11*x2^2 + 40083958283003*x1^12*x2^2 - 
       2401092681938*x1^13*x2^2 + 22861440*x1^14*x2^2 + 
       284817135556800*x1^5*x2^3 - 1493418509906400*x1^6*x2^3 + 
       572353582964400*x1^7*x2^3 + 5408414603345880*x1^8*x2^3 - 
       9502885720021590*x1^9*x2^3 + 6490816003398555*x1^10*x2^3 - 
       2010393864697868*x1^11*x2^3 + 260868191039874*x1^12*x2^3 - 
       10570998743011*x1^13*x2^3 - 14288400*x1^14*x2^3 + 
       583787331388800*x1^4*x2^4 - 4485430902506400*x1^5*x2^4 - 
       3040267300328160*x1^6*x2^4 + 59433870413505240*x1^7*x2^4 - 
       134843329956609660*x1^8*x2^4 + 136768294121231025*x1^9*x2^4 - 
       70444206214156965*x1^10*x2^4 + 17880610185230294*x1^11*x2^4 - 
       1907375657052572*x1^12*x2^4 + 54046879091598*x1^13*x2^4 + 
       284817135556800*x1^3*x2^5 - 4485430902506400*x1^4*x2^5 - 
       7286126835736800*x1^5*x2^5 + 162600772242992400*x1^6*x2^5 - 
       525150595850430900*x1^7*x2^5 + 769266490339854750*x1^8*x2^5 - 
       594082569275256705*x1^9*x2^5 + 244353584795488650*x1^10*x2^5 - 
       49385881328927547*x1^11*x2^5 + 3954949232014458*x1^12*x2^5 - 
       70007666979906*x1^13*x2^5 + 35290233316800*x1^2*x2^6 - 
       1493418509906400*x1^3*x2^6 - 3040267300328160*x1^4*x2^6 + 
       162600772242992400*x1^5*x2^6 - 807878513031654600*x1^6*x2^6 + 
       1733889972170730150*x1^7*x2^6 - 1956842574364115382*x1^8*x2^6 + 
       1214875054307282976*x1^9*x2^6 - 400955880671375028*x1^10*x2^6 + 
       62134090303292280*x1^11*x2^6 - 3351843277378848*x1^12*x2^6 + 
       27315822468132*x1^13*x2^6 + 726136488000*x1*x2^7 - 
       145880820439200*x1^2*x2^7 + 572353582964400*x1^3*x2^7 + 
       59433870413505240*x1^4*x2^7 - 525150595850430900*x1^5*x2^7 + 
       1733889972170730150*x1^6*x2^7 - 2878301373476084736*x1^7*x2^7 + 
       2623111186879749984*x1^8*x2^7 - 1315269886575078498*x1^9*x2^7 + 
       337222910880687912*x1^10*x2^7 - 36329287022778132*x1^11*x2^7 + 
       964915796201940*x1^12*x2^7 + 1089204732000*x1^13*x2^7 - 
       2541477708000*x1*x2^8 + 272167488699120*x1^2*x2^8 + 
       5408414603345880*x1^3*x2^8 - 134843329956609660*x1^4*x2^8 + 
       769266490339854750*x1^5*x2^8 - 1956842574364115382*x1^6*x2^8 + 
       2623111186879749984*x1^7*x2^8 - 1935105407391679968*x1^8*x2^8 + 
       758570833819046952*x1^9*x2^8 - 137444964852741264*x1^10*x2^8 + 
       7565285170485108*x1^11*x2^8 + 44439553065600*x1^12*x2^8 + 
       12176111010240*x1*x2^9 - 352025105922720*x1^2*x2^9 - 
       9502885720021590*x1^3*x2^9 + 136768294121231025*x1^4*x2^9 - 
       594082569275256705*x1^5*x2^9 + 1214875054307282976*x1^6*x2^9 - 
       1315269886575078498*x1^7*x2^9 + 758570833819046952*x1^8*x2^9 - 
       211258030633766100*x1^9*x2^9 + 19940022075439620*x1^10*x2^9 + 
       299016404517600*x1^11*x2^9 - 24086583255600*x1*x2^10 + 
       325441020549720*x1^2*x2^10 + 6490816003398555*x1^3*x2^10 - 
       70444206214156965*x1^4*x2^10 + 244353584795488650*x1^5*x2^10 - 
       400955880671375028*x1^6*x2^10 + 337222910880687912*x1^7*x2^10 - 
       137444964852741264*x1^8*x2^10 + 19940022075439620*x1^9*x2^10 + 
       536364017481600*x1^10*x2^10 + 19235726091210*x1*x2^11 - 
       172675793254305*x1^2*x2^11 - 2010393864697868*x1^3*x2^11 + 
       17880610185230294*x1^4*x2^11 - 49385881328927547*x1^5*x2^11 + 
       62134090303292280*x1^6*x2^11 - 36329287022778132*x1^7*x2^11 + 
       7565285170485108*x1^8*x2^11 + 299016404517600*x1^9*x2^11 - 
       476280*x2^12 - 6037741401255*x1*x2^12 + 40083958283003*x1^2*x2^12 + 
       260868191039874*x1^3*x2^12 - 1907375657052572*x1^4*x2^12 + 
       3954949232014458*x1^5*x2^12 - 3351843277378848*x1^6*x2^12 + 
       964915796201940*x1^7*x2^12 + 44439553065600*x1^8*x2^12 + 
       476280*x2^13 + 527845921485*x1*x2^13 - 2401092681938*x1^2*x2^13 - 
       10570998743011*x1^3*x2^13 + 54046879091598*x1^4*x2^13 - 
       70007666979906*x1^5*x2^13 + 27315822468132*x1^6*x2^13 + 
       1089204732000*x1^7*x2^13 - 8573040*x1*x2^14 + 22861440*x1^2*x2^14 - 
       14288400*x1^3*x2^14 - 14288400*x1^11*\[Sigma] + 
       22861440*x1^12*\[Sigma] - 8573040*x1^13*\[Sigma] + 
       1089204732000*x1^7*x2*\[Sigma] + 27315822468132*x1^8*x2*\[Sigma] - 
       70007666979906*x1^9*x2*\[Sigma] + 54046879091598*x1^10*x2*\[Sigma] - 
       10570998743011*x1^11*x2*\[Sigma] - 2401092681938*x1^12*x2*\[Sigma] + 
       527845921485*x1^13*x2*\[Sigma] + 476280*x1^14*x2*\[Sigma] + 
       44439553065600*x1^6*x2^2*\[Sigma] + 964915796201940*x1^7*x2^2*
        \[Sigma] - 3351843277378848*x1^8*x2^2*\[Sigma] + 
       3954949232014458*x1^9*x2^2*\[Sigma] - 1907375657052572*x1^10*x2^2*
        \[Sigma] + 260868191039874*x1^11*x2^2*\[Sigma] + 
       40083958283003*x1^12*x2^2*\[Sigma] - 6037741401255*x1^13*x2^2*
        \[Sigma] - 476280*x1^14*x2^2*\[Sigma] + 299016404517600*x1^5*x2^3*
        \[Sigma] + 7565285170485108*x1^6*x2^3*\[Sigma] - 
       36329287022778132*x1^7*x2^3*\[Sigma] + 62134090303292280*x1^8*x2^3*
        \[Sigma] - 49385881328927547*x1^9*x2^3*\[Sigma] + 
       17880610185230294*x1^10*x2^3*\[Sigma] - 2010393864697868*x1^11*x2^3*
        \[Sigma] - 172675793254305*x1^12*x2^3*\[Sigma] + 
       19235726091210*x1^13*x2^3*\[Sigma] + 536364017481600*x1^4*x2^4*
        \[Sigma] + 19940022075439620*x1^5*x2^4*\[Sigma] - 
       137444964852741264*x1^6*x2^4*\[Sigma] + 337222910880687912*x1^7*x2^4*
        \[Sigma] - 400955880671375028*x1^8*x2^4*\[Sigma] + 
       244353584795488650*x1^9*x2^4*\[Sigma] - 70444206214156965*x1^10*x2^4*
        \[Sigma] + 6490816003398555*x1^11*x2^4*\[Sigma] + 
       325441020549720*x1^12*x2^4*\[Sigma] - 24086583255600*x1^13*x2^4*
        \[Sigma] + 299016404517600*x1^3*x2^5*\[Sigma] + 
       19940022075439620*x1^4*x2^5*\[Sigma] - 211258030633766100*x1^5*x2^5*
        \[Sigma] + 758570833819046952*x1^6*x2^5*\[Sigma] - 
       1315269886575078498*x1^7*x2^5*\[Sigma] + 1214875054307282976*x1^8*x2^5*
        \[Sigma] - 594082569275256705*x1^9*x2^5*\[Sigma] + 
       136768294121231025*x1^10*x2^5*\[Sigma] - 9502885720021590*x1^11*x2^5*
        \[Sigma] - 352025105922720*x1^12*x2^5*\[Sigma] + 
       12176111010240*x1^13*x2^5*\[Sigma] + 44439553065600*x1^2*x2^6*
        \[Sigma] + 7565285170485108*x1^3*x2^6*\[Sigma] - 
       137444964852741264*x1^4*x2^6*\[Sigma] + 758570833819046952*x1^5*x2^6*
        \[Sigma] - 1935105407391679968*x1^6*x2^6*\[Sigma] + 
       2623111186879749984*x1^7*x2^6*\[Sigma] - 1956842574364115382*x1^8*x2^6*
        \[Sigma] + 769266490339854750*x1^9*x2^6*\[Sigma] - 
       134843329956609660*x1^10*x2^6*\[Sigma] + 5408414603345880*x1^11*x2^6*
        \[Sigma] + 272167488699120*x1^12*x2^6*\[Sigma] - 
       2541477708000*x1^13*x2^6*\[Sigma] + 1089204732000*x1*x2^7*\[Sigma] + 
       964915796201940*x1^2*x2^7*\[Sigma] - 36329287022778132*x1^3*x2^7*
        \[Sigma] + 337222910880687912*x1^4*x2^7*\[Sigma] - 
       1315269886575078498*x1^5*x2^7*\[Sigma] + 2623111186879749984*x1^6*x2^7*
        \[Sigma] - 2878301373476084736*x1^7*x2^7*\[Sigma] + 
       1733889972170730150*x1^8*x2^7*\[Sigma] - 525150595850430900*x1^9*x2^7*
        \[Sigma] + 59433870413505240*x1^10*x2^7*\[Sigma] + 
       572353582964400*x1^11*x2^7*\[Sigma] - 145880820439200*x1^12*x2^7*
        \[Sigma] + 726136488000*x1^13*x2^7*\[Sigma] + 27315822468132*x1*x2^8*
        \[Sigma] - 3351843277378848*x1^2*x2^8*\[Sigma] + 
       62134090303292280*x1^3*x2^8*\[Sigma] - 400955880671375028*x1^4*x2^8*
        \[Sigma] + 1214875054307282976*x1^5*x2^8*\[Sigma] - 
       1956842574364115382*x1^6*x2^8*\[Sigma] + 1733889972170730150*x1^7*x2^8*
        \[Sigma] - 807878513031654600*x1^8*x2^8*\[Sigma] + 
       162600772242992400*x1^9*x2^8*\[Sigma] - 3040267300328160*x1^10*x2^8*
        \[Sigma] - 1493418509906400*x1^11*x2^8*\[Sigma] + 
       35290233316800*x1^12*x2^8*\[Sigma] - 70007666979906*x1*x2^9*\[Sigma] + 
       3954949232014458*x1^2*x2^9*\[Sigma] - 49385881328927547*x1^3*x2^9*
        \[Sigma] + 244353584795488650*x1^4*x2^9*\[Sigma] - 
       594082569275256705*x1^5*x2^9*\[Sigma] + 769266490339854750*x1^6*x2^9*
        \[Sigma] - 525150595850430900*x1^7*x2^9*\[Sigma] + 
       162600772242992400*x1^8*x2^9*\[Sigma] - 7286126835736800*x1^9*x2^9*
        \[Sigma] - 4485430902506400*x1^10*x2^9*\[Sigma] + 
       284817135556800*x1^11*x2^9*\[Sigma] + 54046879091598*x1*x2^10*
        \[Sigma] - 1907375657052572*x1^2*x2^10*\[Sigma] + 
       17880610185230294*x1^3*x2^10*\[Sigma] - 70444206214156965*x1^4*x2^10*
        \[Sigma] + 136768294121231025*x1^5*x2^10*\[Sigma] - 
       134843329956609660*x1^6*x2^10*\[Sigma] + 59433870413505240*x1^7*x2^10*
        \[Sigma] - 3040267300328160*x1^8*x2^10*\[Sigma] - 
       4485430902506400*x1^9*x2^10*\[Sigma] + 583787331388800*x1^10*x2^10*
        \[Sigma] - 14288400*x2^11*\[Sigma] - 10570998743011*x1*x2^11*
        \[Sigma] + 260868191039874*x1^2*x2^11*\[Sigma] - 
       2010393864697868*x1^3*x2^11*\[Sigma] + 6490816003398555*x1^4*x2^11*
        \[Sigma] - 9502885720021590*x1^5*x2^11*\[Sigma] + 
       5408414603345880*x1^6*x2^11*\[Sigma] + 572353582964400*x1^7*x2^11*
        \[Sigma] - 1493418509906400*x1^8*x2^11*\[Sigma] + 
       284817135556800*x1^9*x2^11*\[Sigma] + 22861440*x2^12*\[Sigma] - 
       2401092681938*x1*x2^12*\[Sigma] + 40083958283003*x1^2*x2^12*\[Sigma] - 
       172675793254305*x1^3*x2^12*\[Sigma] + 325441020549720*x1^4*x2^12*
        \[Sigma] - 352025105922720*x1^5*x2^12*\[Sigma] + 
       272167488699120*x1^6*x2^12*\[Sigma] - 145880820439200*x1^7*x2^12*
        \[Sigma] + 35290233316800*x1^8*x2^12*\[Sigma] - 
       8573040*x2^13*\[Sigma] + 527845921485*x1*x2^13*\[Sigma] - 
       6037741401255*x1^2*x2^13*\[Sigma] + 19235726091210*x1^3*x2^13*
        \[Sigma] - 24086583255600*x1^4*x2^13*\[Sigma] + 
       12176111010240*x1^5*x2^13*\[Sigma] - 2541477708000*x1^6*x2^13*
        \[Sigma] + 726136488000*x1^7*x2^13*\[Sigma] + 
       476280*x1*x2^14*\[Sigma] - 476280*x1^2*x2^14*\[Sigma] + 
       14288400*x1^11*\[Tau] - 20003760*x1^12*\[Tau] + 5715360*x1^13*\[Tau] + 
       1089204732000*x1^7*x2*\[Tau] - 34940255592132*x1^8*x2*\[Tau] + 
       116760567200886*x1^9*x2*\[Tau] - 151868046834048*x1^10*x2*\[Tau] + 
       89978262769361*x1^11*x2*\[Tau] - 22700872180897*x1^12*x2*\[Tau] + 
       1681133713190*x1^13*x2*\[Tau] + 5715360*x1^14*x2*\[Tau] + 
       44439553065600*x1^6*x2^2*\[Tau] - 1334591882242740*x1^7*x2^2*\[Tau] + 
       5101098104569248*x1^8*x2^2*\[Tau] - 8113623633267228*x1^9*x2^2*
        \[Tau] + 6446827532839522*x1^10*x2^2*\[Tau] - 2574378890384799*x1^11*
        x2^2*\[Tau] + 452930113320414*x1^12*x2^2*\[Tau] - 
       22700872180897*x1^13*x2^2*\[Tau] - 20003760*x1^14*x2^2*\[Tau] + 
       299016404517600*x1^5*x2^3*\[Tau] - 10789707447930708*x1^6*x2^3*
        \[Tau] + 50887729521553212*x1^7*x2^3*\[Tau] - 103262281215551460*x1^8*
        x2^3*\[Tau] + 110091828886406637*x1^9*x2^3*\[Tau] - 
       64199763936935819*x1^10*x2^3*\[Tau] + 19457578369833096*x1^11*x2^3*
        \[Tau] - 2574378890384799*x1^12*x2^3*\[Tau] + 
       89978262769361*x1^13*x2^3*\[Tau] + 14288400*x1^14*x2^3*\[Tau] + 
       536364017481600*x1^4*x2^4*\[Tau] - 28592842699949220*x1^5*x2^4*
        \[Tau] + 181905386037795504*x1^6*x2^4*\[Tau] - 
       491861141934792612*x1^7*x2^4*\[Tau] + 707949309193594488*x1^8*x2^4*
        \[Tau] - 579892391593218525*x1^9*x2^4*\[Tau] + 
       267860121534800710*x1^10*x2^4*\[Tau] - 64199763936935819*x1^11*x2^4*
        \[Tau] + 6446827532839522*x1^12*x2^4*\[Tau] - 151868046834048*x1^13*
        x2^4*\[Tau] + 299016404517600*x1^3*x2^5*\[Tau] - 
       28592842699949220*x1^4*x2^5*\[Tau] + 274070617120122300*x1^5*x2^5*
        \[Tau] - 1039283910671537052*x1^6*x2^5*\[Tau] + 
       2052103472077802178*x1^7*x2^5*\[Tau] - 2325171762045621906*x1^8*x2^5*
        \[Tau] + 1544372835351785730*x1^9*x2^5*\[Tau] - 
       579892391593218525*x1^10*x2^5*\[Tau] + 110091828886406637*x1^11*x2^5*
        \[Tau] - 8113623633267228*x1^12*x2^5*\[Tau] + 116760567200886*x1^13*
        x2^5*\[Tau] + 44439553065600*x1^2*x2^6*\[Tau] - 
       10789707447930708*x1^3*x2^6*\[Tau] + 181905386037795504*x1^4*x2^6*
        \[Tau] - 1039283910671537052*x1^5*x2^6*\[Tau] + 
       2903395284988031148*x1^6*x2^6*\[Tau] - 4561596452661849414*x1^7*x2^6*
        \[Tau] + 4241743536798240444*x1^8*x2^6*\[Tau] - 
       2325171762045621906*x1^9*x2^6*\[Tau] + 707949309193594488*x1^10*x2^6*
        \[Tau] - 103262281215551460*x1^11*x2^6*\[Tau] + 
       5101098104569248*x1^12*x2^6*\[Tau] - 34940255592132*x1^13*x2^6*
        \[Tau] + 1089204732000*x1*x2^7*\[Tau] - 1334591882242740*x1^2*x2^7*
        \[Tau] + 50887729521553212*x1^3*x2^7*\[Tau] - 491861141934792612*x1^4*
        x2^7*\[Tau] + 2052103472077802178*x1^5*x2^7*\[Tau] - 
       4561596452661849414*x1^6*x2^7*\[Tau] + 5903599790909512032*x1^7*x2^7*
        \[Tau] - 4561596452661849414*x1^8*x2^7*\[Tau] + 
       2052103472077802178*x1^9*x2^7*\[Tau] - 491861141934792612*x1^10*x2^7*
        \[Tau] + 50887729521553212*x1^11*x2^7*\[Tau] - 
       1334591882242740*x1^12*x2^7*\[Tau] + 1089204732000*x1^13*x2^7*\[Tau] - 
       34940255592132*x1*x2^8*\[Tau] + 5101098104569248*x1^2*x2^8*\[Tau] - 
       103262281215551460*x1^3*x2^8*\[Tau] + 707949309193594488*x1^4*x2^8*
        \[Tau] - 2325171762045621906*x1^5*x2^8*\[Tau] + 
       4241743536798240444*x1^6*x2^8*\[Tau] - 4561596452661849414*x1^7*x2^8*
        \[Tau] + 2903395284988031148*x1^8*x2^8*\[Tau] - 
       1039283910671537052*x1^9*x2^8*\[Tau] + 181905386037795504*x1^10*x2^8*
        \[Tau] - 10789707447930708*x1^11*x2^8*\[Tau] + 
       44439553065600*x1^12*x2^8*\[Tau] + 116760567200886*x1*x2^9*\[Tau] - 
       8113623633267228*x1^2*x2^9*\[Tau] + 110091828886406637*x1^3*x2^9*
        \[Tau] - 579892391593218525*x1^4*x2^9*\[Tau] + 
       1544372835351785730*x1^5*x2^9*\[Tau] - 2325171762045621906*x1^6*x2^9*
        \[Tau] + 2052103472077802178*x1^7*x2^9*\[Tau] - 
       1039283910671537052*x1^8*x2^9*\[Tau] + 274070617120122300*x1^9*x2^9*
        \[Tau] - 28592842699949220*x1^10*x2^9*\[Tau] + 
       299016404517600*x1^11*x2^9*\[Tau] - 151868046834048*x1*x2^10*\[Tau] + 
       6446827532839522*x1^2*x2^10*\[Tau] - 64199763936935819*x1^3*x2^10*
        \[Tau] + 267860121534800710*x1^4*x2^10*\[Tau] - 
       579892391593218525*x1^5*x2^10*\[Tau] + 707949309193594488*x1^6*x2^10*
        \[Tau] - 491861141934792612*x1^7*x2^10*\[Tau] + 
       181905386037795504*x1^8*x2^10*\[Tau] - 28592842699949220*x1^9*x2^10*
        \[Tau] + 536364017481600*x1^10*x2^10*\[Tau] + 14288400*x2^11*\[Tau] + 
       89978262769361*x1*x2^11*\[Tau] - 2574378890384799*x1^2*x2^11*\[Tau] + 
       19457578369833096*x1^3*x2^11*\[Tau] - 64199763936935819*x1^4*x2^11*
        \[Tau] + 110091828886406637*x1^5*x2^11*\[Tau] - 
       103262281215551460*x1^6*x2^11*\[Tau] + 50887729521553212*x1^7*x2^11*
        \[Tau] - 10789707447930708*x1^8*x2^11*\[Tau] + 
       299016404517600*x1^9*x2^11*\[Tau] - 20003760*x2^12*\[Tau] - 
       22700872180897*x1*x2^12*\[Tau] + 452930113320414*x1^2*x2^12*\[Tau] - 
       2574378890384799*x1^3*x2^12*\[Tau] + 6446827532839522*x1^4*x2^12*
        \[Tau] - 8113623633267228*x1^5*x2^12*\[Tau] + 5101098104569248*x1^6*
        x2^12*\[Tau] - 1334591882242740*x1^7*x2^12*\[Tau] + 
       44439553065600*x1^8*x2^12*\[Tau] + 5715360*x2^13*\[Tau] + 
       1681133713190*x1*x2^13*\[Tau] - 22700872180897*x1^2*x2^13*\[Tau] + 
       89978262769361*x1^3*x2^13*\[Tau] - 151868046834048*x1^4*x2^13*\[Tau] + 
       116760567200886*x1^5*x2^13*\[Tau] - 34940255592132*x1^6*x2^13*\[Tau] + 
       1089204732000*x1^7*x2^13*\[Tau] + 5715360*x1*x2^14*\[Tau] - 
       20003760*x1^2*x2^14*\[Tau] + 14288400*x1^3*x2^14*\[Tau]))/735


==> Ancillary3335and4424.nb <==
h[1] = 1016064*(-1 + x1)*x1^3*(-1 + x2)*x2^3*(-63*x1^11 + 107*x1^12 - 
      53*x1^13 + 7*x1^14 - 6132*x1^10*x2 + 15255*x1^11*x2 - 12965*x1^12*x2 + 
      4255*x1^13*x2 - 413*x1^14*x2 - 144930*x1^9*x2^2 + 499758*x1^10*x2^2 - 
      638445*x1^11*x2^2 + 367135*x1^12*x2^2 - 90215*x1^13*x2^2 + 
      6797*x1^14*x2^2 - 1285410*x1^8*x2^3 + 5999560*x1^9*x2^3 - 
      10835212*x1^10*x2^3 + 9527090*x1^11*x2^3 - 4170795*x1^12*x2^3 + 
      812805*x1^13*x2^3 - 48573*x1^14*x2^3 - 5130405*x1^7*x2^4 + 
      32195235*x1^8*x2^4 - 79768615*x1^9*x2^4 + 100349213*x1^10*x2^4 - 
      67986652*x1^11*x2^4 + 23960643*x1^12*x2^4 - 3797997*x1^13*x2^4 + 
      179865*x1^14*x2^4 - 10061100*x1^6*x2^5 + 85392225*x1^7*x2^5 - 
      286837125*x1^8*x2^5 + 498917075*x1^9*x2^5 - 487545715*x1^10*x2^5 + 
      268573396*x1^11*x2^5 - 78192009*x1^12*x2^5 + 10123491*x1^13*x2^5 - 
      371679*x1^14*x2^5 - 10061100*x1^5*x2^6 + 117612600*x1^6*x2^6 - 
      536449785*x1^7*x2^6 + 1270590285*x1^8*x2^6 - 1725288375*x1^9*x2^6 + 
      1379490819*x1^10*x2^6 - 633747240*x1^11*x2^6 + 153395235*x1^12*x2^6 - 
      15974805*x1^13*x2^6 + 432201*x1^14*x2^6 - 5130405*x1^4*x2^7 + 
      85392225*x1^5*x2^7 - 536449785*x1^6*x2^7 + 1727743080*x1^7*x2^7 - 
      3202171035*x1^8*x2^7 + 3570118335*x1^9*x2^7 - 2393775741*x1^10*x2^7 + 
      923508810*x1^11*x2^7 - 183722550*x1^12*x2^7 + 14754300*x1^13*x2^7 - 
      264264*x1^14*x2^7 - 1285410*x1^3*x2^8 + 32195235*x1^4*x2^8 - 
      286837125*x1^5*x2^8 + 1270590285*x1^6*x2^8 - 3202171035*x1^7*x2^8 + 
      4878383370*x1^8*x2^8 - 4572592920*x1^9*x2^8 + 2588116524*x1^10*x2^8 - 
      830037450*x1^11*x2^8 + 130933770*x1^12*x2^8 - 7365930*x1^13*x2^8 + 
      66066*x1^14*x2^8 - 144930*x1^2*x2^9 + 5999560*x1^3*x2^9 - 
      79768615*x1^4*x2^9 + 498917075*x1^5*x2^9 - 1725288375*x1^6*x2^9 + 
      3570118335*x1^7*x2^9 - 4572592920*x1^8*x2^9 + 3623858550*x1^9*x2^9 - 
      1713520116*x1^10*x2^9 + 441596364*x1^11*x2^9 - 50705226*x1^12*x2^9 + 
      1534104*x1^13*x2^9 - 6132*x1*x2^10 + 499758*x1^2*x2^10 - 
      10835212*x1^3*x2^10 + 100349213*x1^4*x2^10 - 487545715*x1^5*x2^10 + 
      1379490819*x1^6*x2^10 - 2393775741*x1^7*x2^10 + 2588116524*x1^8*x2^10 - 
      1713520116*x1^9*x2^10 + 653651130*x1^10*x2^10 - 124573020*x1^11*x2^10 + 
      8146710*x1^12*x2^10 - 63*x2^11 + 15255*x1*x2^11 - 638445*x1^2*x2^11 + 
      9527090*x1^3*x2^11 - 67986652*x1^4*x2^11 + 268573396*x1^5*x2^11 - 
      633747240*x1^6*x2^11 + 923508810*x1^7*x2^11 - 830037450*x1^8*x2^11 + 
      441596364*x1^9*x2^11 - 124573020*x1^10*x2^11 + 13762320*x1^11*x2^11 + 
      107*x2^12 - 12965*x1*x2^12 + 367135*x1^2*x2^12 - 4170795*x1^3*x2^12 + 
      23960643*x1^4*x2^12 - 78192009*x1^5*x2^12 + 153395235*x1^6*x2^12 - 
      183722550*x1^7*x2^12 + 130933770*x1^8*x2^12 - 50705226*x1^9*x2^12 + 
      8146710*x1^10*x2^12 - 53*x2^13 + 4255*x1*x2^13 - 90215*x1^2*x2^13 + 
      812805*x1^3*x2^13 - 3797997*x1^4*x2^13 + 10123491*x1^5*x2^13 - 
      15974805*x1^6*x2^13 + 14754300*x1^7*x2^13 - 7365930*x1^8*x2^13 + 
      1534104*x1^9*x2^13 + 7*x2^14 - 413*x1*x2^14 + 6797*x1^2*x2^14 - 
      48573*x1^3*x2^14 + 179865*x1^4*x2^14 - 371679*x1^5*x2^14 + 
      432201*x1^6*x2^14 - 264264*x1^7*x2^14 + 66066*x1^8*x2^14)
 
h[2] = -1016064*(-1 + x1)*x1^3*(-1 + x2)*x2^3*(63*x1^11 - 82*x1^12 + 
      28*x1^13 - 2*x1^14 + 6132*x1^10*x2 - 10155*x1^11*x2 + 5140*x1^12*x2 - 
      830*x1^13*x2 + 28*x1^14*x2 + 144930*x1^9*x2^2 - 304608*x1^10*x2^2 + 
      214995*x1^11*x2^2 - 58310*x1^12*x2^2 + 5140*x1^13*x2^2 - 
      82*x1^14*x2^2 + 1285410*x1^8*x2^3 - 3452060*x1^9*x2^3 + 
      3295562*x1^10*x2^3 - 1337140*x1^11*x2^3 + 214995*x1^12*x2^3 - 
      10155*x1^13*x2^3 + 63*x1^14*x2^3 + 5130405*x1^7*x2^4 - 
      17857110*x1^8*x2^4 + 22742990*x1^9*x2^4 - 13030318*x1^10*x2^4 + 
      3295562*x1^11*x2^4 - 304608*x1^12*x2^4 + 6132*x1^13*x2^4 + 
      10061100*x1^6*x2^5 - 46400625*x1^7*x2^5 + 78675900*x1^8*x2^5 - 
      61741750*x1^9*x2^5 + 22742990*x1^10*x2^5 - 3452060*x1^11*x2^5 + 
      144930*x1^12*x2^5 + 10061100*x1^5*x2^6 - 63487200*x1^6*x2^6 + 
      144485985*x1^7*x2^6 - 153143610*x1^8*x2^6 + 78675900*x1^9*x2^6 - 
      17857110*x1^10*x2^6 + 1285410*x1^11*x2^6 + 5130405*x1^4*x2^7 - 
      46400625*x1^5*x2^7 + 144485985*x1^6*x2^7 - 206497680*x1^7*x2^7 + 
      144485985*x1^8*x2^7 - 46400625*x1^9*x2^7 + 5130405*x1^10*x2^7 + 
      1285410*x1^3*x2^8 - 17857110*x1^4*x2^8 + 78675900*x1^5*x2^8 - 
      153143610*x1^6*x2^8 + 144485985*x1^7*x2^8 - 63487200*x1^8*x2^8 + 
      10061100*x1^9*x2^8 + 144930*x1^2*x2^9 - 3452060*x1^3*x2^9 + 
      22742990*x1^4*x2^9 - 61741750*x1^5*x2^9 + 78675900*x1^6*x2^9 - 
      46400625*x1^7*x2^9 + 10061100*x1^8*x2^9 + 6132*x1*x2^10 - 
      304608*x1^2*x2^10 + 3295562*x1^3*x2^10 - 13030318*x1^4*x2^10 + 
      22742990*x1^5*x2^10 - 17857110*x1^6*x2^10 + 5130405*x1^7*x2^10 + 
      63*x2^11 - 10155*x1*x2^11 + 214995*x1^2*x2^11 - 1337140*x1^3*x2^11 + 
      3295562*x1^4*x2^11 - 3452060*x1^5*x2^11 + 1285410*x1^6*x2^11 - 
      82*x2^12 + 5140*x1*x2^12 - 58310*x1^2*x2^12 + 214995*x1^3*x2^12 - 
      304608*x1^4*x2^12 + 144930*x1^5*x2^12 + 28*x2^13 - 830*x1*x2^13 + 
      5140*x1^2*x2^13 - 10155*x1^3*x2^13 + 6132*x1^4*x2^13 - 2*x2^14 + 
      28*x1*x2^14 - 82*x1^2*x2^14 + 63*x1^3*x2^14)
 
h[3] = -1016064*(-1 + x1)*x1^3*(-1 + x2)*x2^3*(-66066*x1^6 + 264264*x1^7 - 
      432201*x1^8 + 371679*x1^9 - 179865*x1^10 + 48573*x1^11 - 6797*x1^12 + 
      413*x1^13 - 7*x1^14 - 1534104*x1^5*x2 + 7365930*x1^6*x2 - 
      14754300*x1^7*x2 + 15974805*x1^8*x2 - 10123491*x1^9*x2 + 
      3797997*x1^10*x2 - 812805*x1^11*x2 + 90215*x1^12*x2 - 4255*x1^13*x2 + 
      53*x1^14*x2 - 8146710*x1^4*x2^2 + 50705226*x1^5*x2^2 - 
      130933770*x1^6*x2^2 + 183722550*x1^7*x2^2 - 153395235*x1^8*x2^2 + 
      78192009*x1^9*x2^2 - 23960643*x1^10*x2^2 + 4170795*x1^11*x2^2 - 
      367135*x1^12*x2^2 + 12965*x1^13*x2^2 - 107*x1^14*x2^2 - 
      13762320*x1^3*x2^3 + 124573020*x1^4*x2^3 - 441596364*x1^5*x2^3 + 
      830037450*x1^6*x2^3 - 923508810*x1^7*x2^3 + 633747240*x1^8*x2^3 - 
      268573396*x1^9*x2^3 + 67986652*x1^10*x2^3 - 9527090*x1^11*x2^3 + 
      638445*x1^12*x2^3 - 15255*x1^13*x2^3 + 63*x1^14*x2^3 - 
      8146710*x1^2*x2^4 + 124573020*x1^3*x2^4 - 653651130*x1^4*x2^4 + 
      1713520116*x1^5*x2^4 - 2588116524*x1^6*x2^4 + 2393775741*x1^7*x2^4 - 
      1379490819*x1^8*x2^4 + 487545715*x1^9*x2^4 - 100349213*x1^10*x2^4 + 
      10835212*x1^11*x2^4 - 499758*x1^12*x2^4 + 6132*x1^13*x2^4 - 
      1534104*x1*x2^5 + 50705226*x1^2*x2^5 - 441596364*x1^3*x2^5 + 
      1713520116*x1^4*x2^5 - 3623858550*x1^5*x2^5 + 4572592920*x1^6*x2^5 - 
      3570118335*x1^7*x2^5 + 1725288375*x1^8*x2^5 - 498917075*x1^9*x2^5 + 
      79768615*x1^10*x2^5 - 5999560*x1^11*x2^5 + 144930*x1^12*x2^5 - 
      66066*x2^6 + 7365930*x1*x2^6 - 130933770*x1^2*x2^6 + 
      830037450*x1^3*x2^6 - 2588116524*x1^4*x2^6 + 4572592920*x1^5*x2^6 - 
      4878383370*x1^6*x2^6 + 3202171035*x1^7*x2^6 - 1270590285*x1^8*x2^6 + 
      286837125*x1^9*x2^6 - 32195235*x1^10*x2^6 + 1285410*x1^11*x2^6 + 
      264264*x2^7 - 14754300*x1*x2^7 + 183722550*x1^2*x2^7 - 
      923508810*x1^3*x2^7 + 2393775741*x1^4*x2^7 - 3570118335*x1^5*x2^7 + 
      3202171035*x1^6*x2^7 - 1727743080*x1^7*x2^7 + 536449785*x1^8*x2^7 - 
      85392225*x1^9*x2^7 + 5130405*x1^10*x2^7 - 432201*x2^8 + 
      15974805*x1*x2^8 - 153395235*x1^2*x2^8 + 633747240*x1^3*x2^8 - 
      1379490819*x1^4*x2^8 + 1725288375*x1^5*x2^8 - 1270590285*x1^6*x2^8 + 
      536449785*x1^7*x2^8 - 117612600*x1^8*x2^8 + 10061100*x1^9*x2^8 + 
      371679*x2^9 - 10123491*x1*x2^9 + 78192009*x1^2*x2^9 - 
      268573396*x1^3*x2^9 + 487545715*x1^4*x2^9 - 498917075*x1^5*x2^9 + 
      286837125*x1^6*x2^9 - 85392225*x1^7*x2^9 + 10061100*x1^8*x2^9 - 
      179865*x2^10 + 3797997*x1*x2^10 - 23960643*x1^2*x2^10 + 
      67986652*x1^3*x2^10 - 100349213*x1^4*x2^10 + 79768615*x1^5*x2^10 - 
      32195235*x1^6*x2^10 + 5130405*x1^7*x2^10 + 48573*x2^11 - 
      812805*x1*x2^11 + 4170795*x1^2*x2^11 - 9527090*x1^3*x2^11 + 
      10835212*x1^4*x2^11 - 5999560*x1^5*x2^11 + 1285410*x1^6*x2^11 - 
      6797*x2^12 + 90215*x1*x2^12 - 367135*x1^2*x2^12 + 638445*x1^3*x2^12 - 
      499758*x1^4*x2^12 + 144930*x1^5*x2^12 + 413*x2^13 - 4255*x1*x2^13 + 
      12965*x1^2*x2^13 - 15255*x1^3*x2^13 + 6132*x1^4*x2^13 - 7*x2^14 + 
      53*x1*x2^14 - 107*x1^2*x2^14 + 63*x1^3*x2^14)
 
h[4] = 21168*x1^3*x2^3*(-2392*x1^12 + 4784*x1^13 - 2874*x1^14 + 482*x1^15 - 
      x1^16 - 302280*x1^11*x2 + 774836*x1^12*x2 - 684336*x1^13*x2 + 
      236388*x1^14*x2 - 24604*x1^15*x2 + 6*x1^16*x2 - 8948208*x1^10*x2^2 + 
      29111724*x1^11*x2^2 - 35413530*x1^12*x2^2 + 19596000*x1^13*x2^2 - 
      4698462*x1^14*x2^2 + 352446*x1^15*x2^2 - 10*x1^16*x2^2 - 
      99390560*x1^9*x2^3 + 410504416*x1^10*x2^3 - 664601904*x1^11*x2^3 + 
      529942020*x1^12*x2^3 - 212923620*x1^13*x2^3 + 38670234*x1^14*x2^3 - 
      2200526*x1^15*x2^3 + 5*x1^16*x2^3 - 504975960*x1^8*x2^4 + 
      2665942480*x1^9*x2^4 - 5647437006*x1^10*x2^4 + 6153339492*x1^11*x2^4 - 
      3652414248*x1^12*x2^4 + 1141553106*x1^13*x2^4 - 163133602*x1^14*x2^4 + 
      7125803*x1^15*x2^4 - 1296564120*x1^7*x2^5 + 8864394300*x1^8*x2^5 - 
      24443440320*x1^9*x2^5 + 35409737628*x1^10*x2^5 - 
      29157857988*x1^11*x2^5 + 13679965146*x1^12*x2^5 - 
      3433650356*x1^13*x2^5 + 390319722*x1^14*x2^5 - 12904584*x1^15*x2^5 - 
      1766654400*x1^6*x2^6 + 15964374660*x1^7*x2^6 - 57560361630*x1^8*x2^6 + 
      109557636640*x1^9*x2^6 - 121051556402*x1^10*x2^6 + 
      79562004474*x1^11*x2^6 - 30338058358*x1^12*x2^6 + 
      6171150574*x1^13*x2^6 - 551734656*x1^14*x2^6 + 13200528*x1^15*x2^6 - 
      1296564120*x1^5*x2^7 + 15964374660*x1^6*x2^7 - 76308373440*x1^7*x2^7 + 
      190734111030*x1^8*x2^7 - 278280049340*x1^9*x2^7 + 
      246811170558*x1^10*x2^7 - 132754837922*x1^11*x2^7 + 
      41437704325*x1^12*x2^7 - 6757047000*x1^13*x2^7 + 456644232*x1^14*x2^7 - 
      7135128*x1^15*x2^7 - 504975960*x1^4*x2^8 + 8864394300*x1^5*x2^8 - 
      57560361630*x1^6*x2^8 + 190734111030*x1^7*x2^8 - 
      366021959310*x1^8*x2^8 + 429775242750*x1^9*x2^8 - 
      313057197918*x1^10*x2^8 + 138554460171*x1^11*x2^8 - 
      34986151200*x1^12*x2^8 + 4405559400*x1^13*x2^8 - 204705072*x1^14*x2^8 + 
      1585584*x1^15*x2^8 - 99390560*x1^3*x2^9 + 2665942480*x1^4*x2^9 - 
      24443440320*x1^5*x2^9 + 109557636640*x1^6*x2^9 - 
      278280049340*x1^7*x2^9 + 429775242750*x1^8*x2^9 - 
      414909116856*x1^9*x2^9 + 249226911720*x1^10*x2^9 - 
      89585357664*x1^11*x2^9 + 17619113688*x1^12*x2^9 - 
      1565898048*x1^13*x2^9 + 38404080*x1^14*x2^9 - 8948208*x1^2*x2^10 + 
      410504416*x1^3*x2^10 - 5647437006*x1^4*x2^10 + 35409737628*x1^5*x2^10 - 
      121051556402*x1^6*x2^10 + 246811170558*x1^7*x2^10 - 
      313057197918*x1^8*x2^10 + 249226911720*x1^9*x2^10 - 
      121718089152*x1^10*x2^10 + 34173842472*x1^11*x2^10 - 
      4781277072*x1^12*x2^10 + 232339536*x1^13*x2^10 - 302280*x1*x2^11 + 
      29111724*x1^2*x2^11 - 664601904*x1^3*x2^11 + 6153339492*x1^4*x2^11 - 
      29157857988*x1^5*x2^11 + 79562004474*x1^6*x2^11 - 
      132754837922*x1^7*x2^11 + 138554460171*x1^8*x2^11 - 
      89585357664*x1^9*x2^11 + 34173842472*x1^10*x2^11 - 
      6835617360*x1^11*x2^11 + 525816720*x1^12*x2^11 - 2392*x2^12 + 
      774836*x1*x2^12 - 35413530*x1^2*x2^12 + 529942020*x1^3*x2^12 - 
      3652414248*x1^4*x2^12 + 13679965146*x1^5*x2^12 - 
      30338058358*x1^6*x2^12 + 41437704325*x1^7*x2^12 - 
      34986151200*x1^8*x2^12 + 17619113688*x1^9*x2^12 - 
      4781277072*x1^10*x2^12 + 525816720*x1^11*x2^12 + 4784*x2^13 - 
      684336*x1*x2^13 + 19596000*x1^2*x2^13 - 212923620*x1^3*x2^13 + 
      1141553106*x1^4*x2^13 - 3433650356*x1^5*x2^13 + 6171150574*x1^6*x2^13 - 
      6757047000*x1^7*x2^13 + 4405559400*x1^8*x2^13 - 1565898048*x1^9*x2^13 + 
      232339536*x1^10*x2^13 - 2874*x2^14 + 236388*x1*x2^14 - 
      4698462*x1^2*x2^14 + 38670234*x1^3*x2^14 - 163133602*x1^4*x2^14 + 
      390319722*x1^5*x2^14 - 551734656*x1^6*x2^14 + 456644232*x1^7*x2^14 - 
      204705072*x1^8*x2^14 + 38404080*x1^9*x2^14 + 482*x2^15 - 
      24604*x1*x2^15 + 352446*x1^2*x2^15 - 2200526*x1^3*x2^15 + 
      7125803*x1^4*x2^15 - 12904584*x1^5*x2^15 + 13200528*x1^6*x2^15 - 
      7135128*x1^7*x2^15 + 1585584*x1^8*x2^15 - x2^16 + 6*x1*x2^16 - 
      10*x1^2*x2^16 + 5*x1^3*x2^16)
 
h[5] = 21168*(-1 + x1)*x1^2*(-1 + x2)*x2^2*(5*x1^13 - 5*x1^14 + x1^15 + 
      1585584*x1^8*x2 - 5549544*x1^9*x2 + 7650984*x1^10*x2 - 
      5253600*x1^11*x2 + 1872203*x1^12*x2 - 330710*x1^13*x2 + 
      26510*x1^14*x2 - 962*x1^15*x2 + x1^16*x2 + 38404080*x1^7*x2^2 - 
      164715408*x1^8*x2^2 + 284793696*x1^9*x2^2 - 253740432*x1^10*x2^2 + 
      123674706*x1^11*x2^2 - 32635373*x1^12*x2^2 + 4606784*x1^13*x2^2 - 
      418794*x1^14*x2^2 + 26510*x1^15*x2^2 - 5*x1^16*x2^2 + 
      232339536*x1^6*x2^3 - 1295154432*x1^7*x2^3 + 2907285480*x1^8*x2^3 - 
      3400252416*x1^9*x2^3 + 2232364030*x1^10*x2^3 - 832819396*x1^11*x2^3 + 
      181535355*x1^12*x2^3 - 29559638*x1^13*x2^3 + 4606784*x1^14*x2^3 - 
      330710*x1^15*x2^3 + 5*x1^16*x2^3 + 525816720*x1^5*x2^4 - 
      4023120816*x1^6*x2^4 + 12068498904*x1^7*x2^4 - 18715212384*x1^8*x2^4 + 
      16414954045*x1^9*x2^4 - 8389878427*x1^10*x2^4 + 2635407709*x1^11*x2^4 - 
      667253692*x1^12*x2^4 + 181535355*x1^13*x2^4 - 32635373*x1^14*x2^4 + 
      1872203*x1^15*x2^4 + 525816720*x1^4*x2^5 - 5783983920*x1^5*x2^5 + 
      23840921016*x1^6*x2^5 - 49652816928*x1^7*x2^5 + 58117931955*x1^8*x2^5 - 
      40011715498*x1^9*x2^5 + 17411398984*x1^10*x2^5 - 
      6368609874*x1^11*x2^5 + 2635407709*x1^12*x2^5 - 832819396*x1^13*x2^5 + 
      123674706*x1^14*x2^5 - 5253600*x1^15*x2^5 + 232339536*x1^3*x2^6 - 
      4023120816*x1^4*x2^6 + 23840921016*x1^5*x2^6 - 68252263200*x1^6*x2^6 + 
      107480910576*x1^7*x2^6 - 99102102579*x1^8*x2^6 + 
      58443814826*x1^9*x2^6 - 29628067414*x1^10*x2^6 + 
      17411398984*x1^11*x2^6 - 8389878427*x1^12*x2^6 + 
      2232364030*x1^13*x2^6 - 253740432*x1^14*x2^6 + 7650984*x1^15*x2^6 + 
      38404080*x1^2*x2^7 - 1295154432*x1^3*x2^7 + 12068498904*x1^4*x2^7 - 
      49652816928*x1^5*x2^7 + 107480910576*x1^6*x2^7 - 
      133461686904*x1^7*x2^7 + 105694917351*x1^8*x2^7 - 
      72599576214*x1^9*x2^7 + 58443814826*x1^10*x2^7 - 
      40011715498*x1^11*x2^7 + 16414954045*x1^12*x2^7 - 
      3400252416*x1^13*x2^7 + 284793696*x1^14*x2^7 - 5549544*x1^15*x2^7 + 
      1585584*x1*x2^8 - 164715408*x1^2*x2^8 + 2907285480*x1^3*x2^8 - 
      18715212384*x1^4*x2^8 + 58117931955*x1^5*x2^8 - 99102102579*x1^6*x2^8 + 
      105694917351*x1^7*x2^8 - 97478811144*x1^8*x2^8 + 
      105694917351*x1^9*x2^8 - 99102102579*x1^10*x2^8 + 
      58117931955*x1^11*x2^8 - 18715212384*x1^12*x2^8 + 
      2907285480*x1^13*x2^8 - 164715408*x1^14*x2^8 + 1585584*x1^15*x2^8 - 
      5549544*x1*x2^9 + 284793696*x1^2*x2^9 - 3400252416*x1^3*x2^9 + 
      16414954045*x1^4*x2^9 - 40011715498*x1^5*x2^9 + 58443814826*x1^6*x2^9 - 
      72599576214*x1^7*x2^9 + 105694917351*x1^8*x2^9 - 
      133461686904*x1^9*x2^9 + 107480910576*x1^10*x2^9 - 
      49652816928*x1^11*x2^9 + 12068498904*x1^12*x2^9 - 
      1295154432*x1^13*x2^9 + 38404080*x1^14*x2^9 + 7650984*x1*x2^10 - 
      253740432*x1^2*x2^10 + 2232364030*x1^3*x2^10 - 8389878427*x1^4*x2^10 + 
      17411398984*x1^5*x2^10 - 29628067414*x1^6*x2^10 + 
      58443814826*x1^7*x2^10 - 99102102579*x1^8*x2^10 + 
      107480910576*x1^9*x2^10 - 68252263200*x1^10*x2^10 + 
      23840921016*x1^11*x2^10 - 4023120816*x1^12*x2^10 + 
      232339536*x1^13*x2^10 - 5253600*x1*x2^11 + 123674706*x1^2*x2^11 - 
      832819396*x1^3*x2^11 + 2635407709*x1^4*x2^11 - 6368609874*x1^5*x2^11 + 
      17411398984*x1^6*x2^11 - 40011715498*x1^7*x2^11 + 
      58117931955*x1^8*x2^11 - 49652816928*x1^9*x2^11 + 
      23840921016*x1^10*x2^11 - 5783983920*x1^11*x2^11 + 
      525816720*x1^12*x2^11 + 1872203*x1*x2^12 - 32635373*x1^2*x2^12 + 
      181535355*x1^3*x2^12 - 667253692*x1^4*x2^12 + 2635407709*x1^5*x2^12 - 
      8389878427*x1^6*x2^12 + 16414954045*x1^7*x2^12 - 
      18715212384*x1^8*x2^12 + 12068498904*x1^9*x2^12 - 
      4023120816*x1^10*x2^12 + 525816720*x1^11*x2^12 + 5*x2^13 - 
      330710*x1*x2^13 + 4606784*x1^2*x2^13 - 29559638*x1^3*x2^13 + 
      181535355*x1^4*x2^13 - 832819396*x1^5*x2^13 + 2232364030*x1^6*x2^13 - 
      3400252416*x1^7*x2^13 + 2907285480*x1^8*x2^13 - 1295154432*x1^9*x2^13 + 
      232339536*x1^10*x2^13 - 5*x2^14 + 26510*x1*x2^14 - 418794*x1^2*x2^14 + 
      4606784*x1^3*x2^14 - 32635373*x1^4*x2^14 + 123674706*x1^5*x2^14 - 
      253740432*x1^6*x2^14 + 284793696*x1^7*x2^14 - 164715408*x1^8*x2^14 + 
      38404080*x1^9*x2^14 + x2^15 - 962*x1*x2^15 + 26510*x1^2*x2^15 - 
      330710*x1^3*x2^15 + 1872203*x1^4*x2^15 - 5253600*x1^5*x2^15 + 
      7650984*x1^6*x2^15 - 5549544*x1^7*x2^15 + 1585584*x1^8*x2^15 + 
      x1*x2^16 - 5*x1^2*x2^16 + 5*x1^3*x2^16)
 
h[6] = -3024*x1^3*x2^3*(-x1 - x2 + x1*x2)*(-17286*x1^10 + 34572*x1^11 - 
      20718*x1^12 + 3432*x1^13 + 7*x1^14 - 2683488*x1^9*x2 + 
      6829722*x1^10*x2 - 5965196*x1^11*x2 + 2021094*x1^12*x2 - 
      202160*x1^13*x2 - 35*x1^14*x2 - 76753242*x1^8*x2^2 + 
      247702398*x1^9*x2^2 - 297743578*x1^10*x2^2 + 161708334*x1^11*x2^2 - 
      37575625*x1^12*x2^2 + 2661895*x1^13*x2^2 + 35*x1^14*x2^2 - 
      719539848*x1^7*x2^3 + 2978908920*x1^8*x2^3 - 4818632808*x1^9*x2^3 + 
      3819960822*x1^10*x2^3 - 1513057400*x1^11*x2^3 + 266620938*x1^12*x2^3 - 
      14260862*x1^13*x2^3 - 2685344832*x1^6*x2^4 + 14698848492*x1^7*x2^4 - 
      32002558962*x1^8*x2^4 + 35571463110*x1^9*x2^4 - 
      21364004971*x1^10*x2^4 + 6677251118*x1^11*x2^4 - 933815848*x1^12*x2^4 + 
      38161200*x1^13*x2^4 - 4205365488*x1^5*x2^5 + 32350868856*x1^6*x2^5 - 
      96933247884*x1^7*x2^5 + 149515210236*x1^8*x2^5 - 
      129240111496*x1^9*x2^5 + 62824229225*x1^10*x2^5 - 
      16053401450*x1^11*x2^5 + 1795932600*x1^12*x2^5 - 54111288*x1^13*x2^5 - 
      2685344832*x1^4*x2^6 + 32350868856*x1^5*x2^6 - 139736226828*x1^6*x2^6 + 
      302587519692*x1^7*x2^6 - 369240693075*x1^8*x2^6 + 
      262596453987*x1^9*x2^6 - 106292175075*x1^10*x2^6 + 
      22319238480*x1^11*x2^6 - 1938494712*x1^12*x2^6 + 38846808*x1^13*x2^6 - 
      719539848*x1^3*x2^7 + 14698848492*x1^4*x2^7 - 96933247884*x1^5*x2^7 + 
      302587519692*x1^6*x2^7 - 521574713760*x1^7*x2^7 + 
      528034084632*x1^8*x2^7 - 315935815512*x1^9*x2^7 + 
      106673360640*x1^10*x2^7 - 17922451008*x1^11*x2^7 + 
      1103061960*x1^12*x2^7 - 11099088*x1^13*x2^7 - 76753242*x1^2*x2^8 + 
      2978908920*x1^3*x2^8 - 32002558962*x1^4*x2^8 + 149515210236*x1^5*x2^8 - 
      369240693075*x1^6*x2^8 + 528034084632*x1^7*x2^8 - 
      451252165296*x1^8*x2^8 + 226742679240*x1^9*x2^8 - 
      62146279272*x1^10*x2^8 + 7705289592*x1^11*x2^8 - 257729472*x1^12*x2^8 - 
      2683488*x1*x2^9 + 247702398*x1^2*x2^9 - 4818632808*x1^3*x2^9 + 
      35571463110*x1^4*x2^9 - 129240111496*x1^5*x2^9 + 
      262596453987*x1^6*x2^9 - 315935815512*x1^7*x2^9 + 
      226742679240*x1^8*x2^9 - 92880313680*x1^9*x2^9 + 
      19087908840*x1^10*x2^9 - 1368647280*x1^11*x2^9 - 17286*x2^10 + 
      6829722*x1*x2^10 - 297743578*x1^2*x2^10 + 3819960822*x1^3*x2^10 - 
      21364004971*x1^4*x2^10 + 62824229225*x1^5*x2^10 - 
      106292175075*x1^6*x2^10 + 106673360640*x1^7*x2^10 - 
      62146279272*x1^8*x2^10 + 19087908840*x1^9*x2^10 - 
      2312069760*x1^10*x2^10 + 34572*x2^11 - 5965196*x1*x2^11 + 
      161708334*x1^2*x2^11 - 1513057400*x1^3*x2^11 + 6677251118*x1^4*x2^11 - 
      16053401450*x1^5*x2^11 + 22319238480*x1^6*x2^11 - 
      17922451008*x1^7*x2^11 + 7705289592*x1^8*x2^11 - 
      1368647280*x1^9*x2^11 - 20718*x2^12 + 2021094*x1*x2^12 - 
      37575625*x1^2*x2^12 + 266620938*x1^3*x2^12 - 933815848*x1^4*x2^12 + 
      1795932600*x1^5*x2^12 - 1938494712*x1^6*x2^12 + 1103061960*x1^7*x2^12 - 
      257729472*x1^8*x2^12 + 3432*x2^13 - 202160*x1*x2^13 + 
      2661895*x1^2*x2^13 - 14260862*x1^3*x2^13 + 38161200*x1^4*x2^13 - 
      54111288*x1^5*x2^13 + 38846808*x1^6*x2^13 - 11099088*x1^7*x2^13 + 
      7*x2^14 - 35*x1*x2^14 + 35*x1^2*x2^14)
 
h[7] = 3024*(-1 + x1)*x1^2*(-1 + x2)*x2^2*(-1 + x1*x2)*
     (35*x1^12 - 35*x1^13 + 7*x1^14 - 11099088*x1^7*x2 + 38846808*x1^8*x2 - 
      54111288*x1^9*x2 + 38161200*x1^10*x2 - 14260862*x1^11*x2 + 
      2644609*x1^12*x2 - 184874*x1^13*x2 - 35*x1^14*x2 - 
      257729472*x1^6*x2^2 + 1103061960*x1^7*x2^2 - 1938494712*x1^8*x2^2 + 
      1807031688*x1^9*x2^2 - 961563568*x1^10*x2^2 + 290283732*x1^11*x2^2 - 
      45209737*x1^12*x2^2 + 2644609*x1^13*x2^2 + 35*x1^14*x2^2 - 
      1368647280*x1^5*x2^3 + 7705289592*x1^6*x2^3 - 17922451008*x1^7*x2^3 + 
      22588067040*x1^8*x2^3 - 16926481658*x1^9*x2^3 + 7728439268*x1^10*x2^3 - 
      2080295024*x1^11*x2^3 + 290283732*x1^12*x2^3 - 14260862*x1^13*x2^3 - 
      2312069760*x1^4*x2^4 + 19087908840*x1^5*x2^4 - 62146279272*x1^6*x2^4 + 
      108299737392*x1^7*x2^4 - 113463050787*x1^8*x2^4 + 
      74947987895*x1^9*x2^4 - 31219287031*x1^10*x2^4 + 
      7728439268*x1^11*x2^4 - 961563568*x1^12*x2^4 + 38161200*x1^13*x2^4 - 
      1368647280*x1^3*x2^5 + 19087908840*x1^4*x2^5 - 92880313680*x1^5*x2^5 + 
      230423396280*x1^6*x2^5 - 338790567432*x1^7*x2^5 + 
      316939961547*x1^8*x2^5 - 193185803446*x1^9*x2^5 + 
      74947987895*x1^10*x2^5 - 16926481658*x1^11*x2^5 + 
      1807031688*x1^12*x2^5 - 54111288*x1^13*x2^5 - 257729472*x1^2*x2^6 + 
      7705289592*x1^3*x2^6 - 62146279272*x1^4*x2^6 + 230423396280*x1^5*x2^6 - 
      484378618656*x1^6*x2^6 + 639276670824*x1^7*x2^6 - 
      554788950087*x1^8*x2^6 + 316939961547*x1^9*x2^6 - 
      113463050787*x1^10*x2^6 + 22588067040*x1^11*x2^6 - 
      1938494712*x1^12*x2^6 + 38846808*x1^13*x2^6 - 11099088*x1*x2^7 + 
      1103061960*x1^2*x2^7 - 17922451008*x1^3*x2^7 + 108299737392*x1^4*x2^7 - 
      338790567432*x1^5*x2^7 + 639276670824*x1^6*x2^7 - 
      783909544416*x1^7*x2^7 + 639276670824*x1^8*x2^7 - 
      338790567432*x1^9*x2^7 + 108299737392*x1^10*x2^7 - 
      17922451008*x1^11*x2^7 + 1103061960*x1^12*x2^7 - 11099088*x1^13*x2^7 + 
      38846808*x1*x2^8 - 1938494712*x1^2*x2^8 + 22588067040*x1^3*x2^8 - 
      113463050787*x1^4*x2^8 + 316939961547*x1^5*x2^8 - 
      554788950087*x1^6*x2^8 + 639276670824*x1^7*x2^8 - 
      484378618656*x1^8*x2^8 + 230423396280*x1^9*x2^8 - 
      62146279272*x1^10*x2^8 + 7705289592*x1^11*x2^8 - 257729472*x1^12*x2^8 - 
      54111288*x1*x2^9 + 1807031688*x1^2*x2^9 - 16926481658*x1^3*x2^9 + 
      74947987895*x1^4*x2^9 - 193185803446*x1^5*x2^9 + 
      316939961547*x1^6*x2^9 - 338790567432*x1^7*x2^9 + 
      230423396280*x1^8*x2^9 - 92880313680*x1^9*x2^9 + 
      19087908840*x1^10*x2^9 - 1368647280*x1^11*x2^9 + 38161200*x1*x2^10 - 
      961563568*x1^2*x2^10 + 7728439268*x1^3*x2^10 - 31219287031*x1^4*x2^10 + 
      74947987895*x1^5*x2^10 - 113463050787*x1^6*x2^10 + 
      108299737392*x1^7*x2^10 - 62146279272*x1^8*x2^10 + 
      19087908840*x1^9*x2^10 - 2312069760*x1^10*x2^10 - 14260862*x1*x2^11 + 
      290283732*x1^2*x2^11 - 2080295024*x1^3*x2^11 + 7728439268*x1^4*x2^11 - 
      16926481658*x1^5*x2^11 + 22588067040*x1^6*x2^11 - 
      17922451008*x1^7*x2^11 + 7705289592*x1^8*x2^11 - 
      1368647280*x1^9*x2^11 + 35*x2^12 + 2644609*x1*x2^12 - 
      45209737*x1^2*x2^12 + 290283732*x1^3*x2^12 - 961563568*x1^4*x2^12 + 
      1807031688*x1^5*x2^12 - 1938494712*x1^6*x2^12 + 1103061960*x1^7*x2^12 - 
      257729472*x1^8*x2^12 - 35*x2^13 - 184874*x1*x2^13 + 
      2644609*x1^2*x2^13 - 14260862*x1^3*x2^13 + 38161200*x1^4*x2^13 - 
      54111288*x1^5*x2^13 + 38846808*x1^6*x2^13 - 11099088*x1^7*x2^13 + 
      7*x2^14 - 35*x1*x2^14 + 35*x1^2*x2^14)
 
h[8] = (36288*x1^2*x2^2*(175*x1^12 - 350*x1^13 + 210*x1^14 - 35*x1^15 + 
       297038*x1^11*x2 - 787210*x1^12*x2 + 724960*x1^13*x2 - 
       264475*x1^14*x2 + 29722*x1^15*x2 + 19655860*x1^10*x2^2 - 
       67947300*x1^11*x2^2 + 88537310*x1^12*x2^2 - 53067685*x1^13*x2^2 + 
       14010310*x1^14*x2^2 - 1188810*x1^15*x2^2 + 339887090*x1^9*x2^3 - 
       1525787660*x1^10*x2^3 + 2703355960*x1^11*x2^3 - 
       2381516685*x1^12*x2^3 + 1071149830*x1^13*x2^3 - 221959650*x1^14*x2^3 + 
       14872200*x1^15*x2^3 + 2243616225*x1^8*x2^4 - 13174463710*x1^9*x2^4 + 
       31215898910*x1^10*x2^4 - 38349985595*x1^11*x2^4 + 
       25952356670*x1^12*x2^4 - 9390531000*x1^13*x2^4 + 
       1588421700*x1^14*x2^4 - 85314390*x1^15*x2^4 + 6635597280*x1^7*x2^5 - 
       51834096810*x1^8*x2^5 + 163811647800*x1^9*x2^5 - 
       273615016235*x1^10*x2^5 + 262180171262*x1^11*x2^5 - 
       145014707640*x1^12*x2^5 + 43701925200*x1^13*x2^5 - 
       6127931670*x1^14*x2^5 + 262407348*x1^15*x2^5 + 9456999864*x1^6*x2^6 - 
       101007560160*x1^7*x2^6 + 429407562450*x1^8*x2^6 - 
       966274096645*x1^9*x2^6 + 1270936123466*x1^10*x2^6 - 
       1005492410670*x1^11*x2^6 + 469026502680*x1^12*x2^6 - 
       119450946090*x1^13*x2^6 + 13859204100*x1^14*x2^6 - 
       461362440*x1^15*x2^6 + 6635597280*x1^5*x2^7 - 101007560160*x1^6*x2^7 + 
       589261620000*x1^7*x2^7 - 1792187844645*x1^8*x2^7 + 
       3192587092770*x1^9*x2^7 - 3488080893990*x1^10*x2^7 + 
       2345129135040*x1^11*x2^7 - 935042027010*x1^12*x2^7 + 
       201182749740*x1^13*x2^7 - 18942693000*x1^14*x2^7 + 
       464790480*x1^15*x2^7 + 2243616225*x1^4*x2^8 - 51834096810*x1^5*x2^8 + 
       429407562450*x1^6*x2^8 - 1792187844645*x1^7*x2^8 + 
       4322396195940*x1^8*x2^8 - 6414100759440*x1^9*x2^8 + 
       5980088410020*x1^10*x2^8 - 3458931896280*x1^11*x2^8 + 
       1178667487200*x1^12*x2^8 - 210900921000*x1^13*x2^8 + 
       15402017400*x1^14*x2^8 - 249729480*x1^15*x2^8 + 339887090*x1^3*x2^9 - 
       13174463710*x1^4*x2^9 + 163811647800*x1^5*x2^9 - 
       966274096645*x1^6*x2^9 + 3192587092770*x1^7*x2^9 - 
       6414100759440*x1^8*x2^9 + 8132940519120*x1^9*x2^9 - 
       6542664335760*x1^10*x2^9 + 3253394874240*x1^11*x2^9 - 
       933710454600*x1^12*x2^9 + 133654012800*x1^13*x2^9 - 
       6859452600*x1^14*x2^9 + 55495440*x1^15*x2^9 + 19655860*x1^2*x2^10 - 
       1525787660*x1^3*x2^10 + 31215898910*x1^4*x2^10 - 
       273615016235*x1^5*x2^10 + 1270936123466*x1^6*x2^10 - 
       3488080893990*x1^7*x2^10 + 5980088410020*x1^8*x2^10 - 
       6542664335760*x1^9*x2^10 + 4533144618744*x1^10*x2^10 - 
       1908846360960*x1^11*x2^10 + 444697388520*x1^12*x2^10 - 
       46658331720*x1^13*x2^10 + 1288647360*x1^14*x2^10 + 297038*x1*x2^11 - 
       67947300*x1^2*x2^11 + 2703355960*x1^3*x2^11 - 38349985595*x1^4*x2^11 + 
       262180171262*x1^5*x2^11 - 1005492410670*x1^6*x2^11 + 
       2345129135040*x1^7*x2^11 - 3458931896280*x1^8*x2^11 + 
       3253394874240*x1^9*x2^11 - 1908846360960*x1^10*x2^11 + 
       655280656800*x1^11*x2^11 - 113843129400*x1^12*x2^11 + 
       6843236400*x1^13*x2^11 + 175*x2^12 - 787210*x1*x2^12 + 
       88537310*x1^2*x2^12 - 2381516685*x1^3*x2^12 + 25952356670*x1^4*x2^12 - 
       145014707640*x1^5*x2^12 + 469026502680*x1^6*x2^12 - 
       935042027010*x1^7*x2^12 + 1178667487200*x1^8*x2^12 - 
       933710454600*x1^9*x2^12 + 444697388520*x1^10*x2^12 - 
       113843129400*x1^11*x2^12 + 11560348800*x1^12*x2^12 - 350*x2^13 + 
       724960*x1*x2^13 - 53067685*x1^2*x2^13 + 1071149830*x1^3*x2^13 - 
       9390531000*x1^4*x2^13 + 43701925200*x1^5*x2^13 - 
       119450946090*x1^6*x2^13 + 201182749740*x1^7*x2^13 - 
       210900921000*x1^8*x2^13 + 133654012800*x1^9*x2^13 - 
       46658331720*x1^10*x2^13 + 6843236400*x1^11*x2^13 + 210*x2^14 - 
       264475*x1*x2^14 + 14010310*x1^2*x2^14 - 221959650*x1^3*x2^14 + 
       1588421700*x1^4*x2^14 - 6127931670*x1^5*x2^14 + 
       13859204100*x1^6*x2^14 - 18942693000*x1^7*x2^14 + 
       15402017400*x1^8*x2^14 - 6859452600*x1^9*x2^14 + 
       1288647360*x1^10*x2^14 - 35*x2^15 + 29722*x1*x2^15 - 
       1188810*x1^2*x2^15 + 14872200*x1^3*x2^15 - 85314390*x1^4*x2^15 + 
       262407348*x1^5*x2^15 - 461362440*x1^6*x2^15 + 464790480*x1^7*x2^15 - 
       249729480*x1^8*x2^15 + 55495440*x1^9*x2^15))/5
 
h[9] = 504*(-1 + x1)*x1^3*(-1 + x2)*x2^3*(33297264*x1^7 - 99891792*x1^8 + 
      113499540*x1^9 - 60512760*x1^10 + 15302310*x1^11 - 1686384*x1^12 + 
      67764*x1^13 + 253*x1^14 + 806485680*x1^6*x2 - 3039132096*x1^7*x2 + 
      4472813268*x1^8*x2 - 3239788860*x1^9*x2 + 1212967626*x1^10*x2 - 
      238437354*x1^11*x2 + 27523432*x1^12*x2 - 1711999*x1^13*x2 - 
      7745*x1^14*x2 + 4879130256*x1^5*x2^2 - 24355435104*x1^6*x2^2 + 
      47630666160*x1^7*x2^2 - 46716676776*x1^8*x2^2 + 24783451530*x1^9*x2^2 - 
      7665597552*x1^10*x2^2 + 1739990208*x1^11*x2^2 - 318279995*x1^12*x2^2 + 
      23529217*x1^13*x2^2 + 37985*x1^14*x2^2 + 11042151120*x1^4*x2^3 - 
      76524896448*x1^5*x2^3 + 203172509232*x1^6*x2^3 - 
      269964392544*x1^7*x2^3 + 198078072150*x1^8*x2^3 - 
      90198678930*x1^9*x2^3 + 34061207360*x1^10*x2^3 - 
      11938838794*x1^11*x2^3 + 2400764196*x1^12*x2^3 - 145080176*x1^13*x2^3 - 
      60480*x1^14*x2^3 + 11042151120*x1^3*x2^4 - 110421511200*x1^4*x2^4 + 
      406672552440*x1^5*x2^4 - 736433580960*x1^6*x2^4 + 
      738645991140*x1^7*x2^4 - 476172791520*x1^8*x2^4 + 
      273267738000*x1^9*x2^4 - 155127493997*x1^10*x2^4 + 
      57628433780*x1^11*x2^4 - 9498900430*x1^12*x2^4 + 427329360*x1^13*x2^4 + 
      30240*x1^14*x2^4 + 4879130256*x1^2*x2^5 - 76524896448*x1^3*x2^5 + 
      406672552440*x1^4*x2^5 - 1021489124040*x1^5*x2^5 + 
      1400574284364*x1^6*x2^5 - 1249842180804*x1^7*x2^5 + 
      1032858695796*x1^8*x2^5 - 872623392721*x1^9*x2^5 + 
      514262188115*x1^10*x2^5 - 158101111088*x1^11*x2^5 + 
      19992233664*x1^12*x2^5 - 637178112*x1^13*x2^5 + 806485680*x1*x2^6 - 
      24355435104*x1^2*x2^6 + 203172509232*x1^3*x2^6 - 
      736433580960*x1^4*x2^6 + 1400574284364*x1^5*x2^6 - 
      1715301837312*x1^6*x2^6 + 1976735512800*x1^7*x2^6 - 
      2373874726677*x1^8*x2^6 + 2057690336685*x1^9*x2^6 - 
      1010195580897*x1^10*x2^6 + 243353180880*x1^11*x2^6 - 
      22746426768*x1^12*x2^6 + 466161696*x1^13*x2^6 + 33297264*x2^7 - 
      3039132096*x1*x2^7 + 47630666160*x1^2*x2^7 - 269964392544*x1^3*x2^7 + 
      738645991140*x1^4*x2^7 - 1249842180804*x1^5*x2^7 + 
      1976735512800*x1^6*x2^7 - 3295913961420*x1^7*x2^7 + 
      4038898355112*x1^8*x2^7 - 2927078113440*x1^9*x2^7 + 
      1139399161776*x1^10*x2^7 - 208498671072*x1^11*x2^7 + 
      13236743520*x1^12*x2^7 - 133189056*x1^13*x2^7 - 99891792*x2^8 + 
      4472813268*x1*x2^8 - 46716676776*x1^2*x2^8 + 198078072150*x1^3*x2^8 - 
      476172791520*x1^4*x2^8 + 1032858695796*x1^5*x2^8 - 
      2373874726677*x1^6*x2^8 + 4038898355112*x1^7*x2^8 - 
      4142866907748*x1^8*x2^8 + 2393209223280*x1^9*x2^8 - 
      717180263568*x1^10*x2^8 + 92463475104*x1^11*x2^8 - 
      3092753664*x1^12*x2^8 + 113499540*x2^9 - 3239788860*x1*x2^9 + 
      24783451530*x1^2*x2^9 - 90198678930*x1^3*x2^9 + 
      273267738000*x1^4*x2^9 - 872623392721*x1^5*x2^9 + 
      2057690336685*x1^6*x2^9 - 2927078113440*x1^7*x2^9 + 
      2393209223280*x1^8*x2^9 - 1068583366080*x1^9*x2^9 + 
      229054906080*x1^10*x2^9 - 16423767360*x1^11*x2^9 - 60512760*x2^10 + 
      1212967626*x1*x2^10 - 7665597552*x1^2*x2^10 + 34061207360*x1^3*x2^10 - 
      155127493997*x1^4*x2^10 + 514262188115*x1^5*x2^10 - 
      1010195580897*x1^6*x2^10 + 1139399161776*x1^7*x2^10 - 
      717180263568*x1^8*x2^10 + 229054906080*x1^9*x2^10 - 
      27744837120*x1^10*x2^10 + 15302310*x2^11 - 238437354*x1*x2^11 + 
      1739990208*x1^2*x2^11 - 11938838794*x1^3*x2^11 + 
      57628433780*x1^4*x2^11 - 158101111088*x1^5*x2^11 + 
      243353180880*x1^6*x2^11 - 208498671072*x1^7*x2^11 + 
      92463475104*x1^8*x2^11 - 16423767360*x1^9*x2^11 - 1686384*x2^12 + 
      27523432*x1*x2^12 - 318279995*x1^2*x2^12 + 2400764196*x1^3*x2^12 - 
      9498900430*x1^4*x2^12 + 19992233664*x1^5*x2^12 - 
      22746426768*x1^6*x2^12 + 13236743520*x1^7*x2^12 - 
      3092753664*x1^8*x2^12 + 67764*x2^13 - 1711999*x1*x2^13 + 
      23529217*x1^2*x2^13 - 145080176*x1^3*x2^13 + 427329360*x1^4*x2^13 - 
      637178112*x1^5*x2^13 + 466161696*x1^6*x2^13 - 133189056*x1^7*x2^13 + 
      253*x2^14 - 7745*x1*x2^14 + 37985*x1^2*x2^14 - 60480*x1^3*x2^14 + 
      30240*x1^4*x2^14)
 
h[10] = -252*(-1 + x1)*x1^2*(-1 + x2)*x2^2*(30240*x1^10 - 60480*x1^11 + 
      37985*x1^12 - 7745*x1^13 + 253*x1^14 - 133189056*x1^7*x2 + 
      499458960*x1^8*x2 - 737069904*x1^9*x2 + 540828900*x1^10*x2 - 
      205592936*x1^11*x2 + 38831527*x1^12*x2 - 3398383*x1^13*x2 + 
      135528*x1^14*x2 + 253*x1^15*x2 - 3092753664*x1^6*x2^2 + 
      14043229200*x1^7*x2^2 - 25785558864*x1^8*x2^2 + 24465046932*x1^9*x2^2 - 
      12738689290*x1^10*x2^2 + 3613731822*x1^11*x2^2 - 556717349*x1^12*x2^2 + 
      55046864*x1^13*x2^2 - 3398383*x1^14*x2^2 - 7745*x1^15*x2^2 - 
      16423767360*x1^5*x2^3 + 97342605360*x1^6*x2^3 - 
      232854106176*x1^7*x2^3 + 290983847040*x1^8*x2^3 - 
      204817787864*x1^9*x2^3 + 82411885310*x1^10*x2^3 - 
      19604436346*x1^11*x2^3 + 3479980416*x1^12*x2^3 - 556717349*x1^13*x2^3 + 
      38831527*x1^14*x2^3 + 37985*x1^15*x2^3 - 27744837120*x1^4*x2^4 + 
      240097057200*x1^5*x2^4 - 793705160016*x1^6*x2^4 + 
      1342571671008*x1^7*x2^4 - 1280159973441*x1^8*x2^4 + 
      712340260265*x1^9*x2^4 - 245326172927*x1^10*x2^4 + 
      68122414720*x1^11*x2^4 - 19604436346*x1^12*x2^4 + 
      3613731822*x1^13*x2^4 - 205592936*x1^14*x2^4 - 60480*x1^15*x2^4 - 
      16423767360*x1^3*x2^5 + 240097057200*x1^4*x2^5 - 
      1179004877280*x1^5*x2^5 + 2799881775720*x1^6*x2^5 - 
      3663511694400*x1^7*x2^5 + 2796336327825*x1^8*x2^5 - 
      1348796184241*x1^9*x2^5 + 546535476000*x1^10*x2^5 - 
      245326172927*x1^11*x2^5 + 82411885310*x1^12*x2^5 - 
      12738689290*x1^13*x2^5 + 540828900*x1^14*x2^5 + 30240*x1^15*x2^5 - 
      3092753664*x1^2*x2^6 + 97342605360*x1^3*x2^6 - 793705160016*x1^4*x2^6 + 
      2799881775720*x1^5*x2^6 - 5164356031788*x1^6*x2^6 + 
      5439472639476*x1^7*x2^6 - 3623716907481*x1^8*x2^6 + 
      2065717391592*x1^9*x2^6 - 1348796184241*x1^10*x2^6 + 
      712340260265*x1^11*x2^6 - 204817787864*x1^12*x2^6 + 
      24465046932*x1^13*x2^6 - 737069904*x1^14*x2^6 - 133189056*x1*x2^7 + 
      14043229200*x1^2*x2^7 - 232854106176*x1^3*x2^7 + 
      1342571671008*x1^4*x2^7 - 3663511694400*x1^5*x2^7 + 
      5439472639476*x1^6*x2^7 - 5011215798732*x1^7*x2^7 + 
      3953471025600*x1^8*x2^7 - 3623716907481*x1^9*x2^7 + 
      2796336327825*x1^10*x2^7 - 1280159973441*x1^11*x2^7 + 
      290983847040*x1^12*x2^7 - 25785558864*x1^13*x2^7 + 
      499458960*x1^14*x2^7 + 499458960*x1*x2^8 - 25785558864*x1^2*x2^8 + 
      290983847040*x1^3*x2^8 - 1280159973441*x1^4*x2^8 + 
      2796336327825*x1^5*x2^8 - 3623716907481*x1^6*x2^8 + 
      3953471025600*x1^7*x2^8 - 5011215798732*x1^8*x2^8 + 
      5439472639476*x1^9*x2^8 - 3663511694400*x1^10*x2^8 + 
      1342571671008*x1^11*x2^8 - 232854106176*x1^12*x2^8 + 
      14043229200*x1^13*x2^8 - 133189056*x1^14*x2^8 - 737069904*x1*x2^9 + 
      24465046932*x1^2*x2^9 - 204817787864*x1^3*x2^9 + 
      712340260265*x1^4*x2^9 - 1348796184241*x1^5*x2^9 + 
      2065717391592*x1^6*x2^9 - 3623716907481*x1^7*x2^9 + 
      5439472639476*x1^8*x2^9 - 5164356031788*x1^9*x2^9 + 
      2799881775720*x1^10*x2^9 - 793705160016*x1^11*x2^9 + 
      97342605360*x1^12*x2^9 - 3092753664*x1^13*x2^9 + 30240*x2^10 + 
      540828900*x1*x2^10 - 12738689290*x1^2*x2^10 + 82411885310*x1^3*x2^10 - 
      245326172927*x1^4*x2^10 + 546535476000*x1^5*x2^10 - 
      1348796184241*x1^6*x2^10 + 2796336327825*x1^7*x2^10 - 
      3663511694400*x1^8*x2^10 + 2799881775720*x1^9*x2^10 - 
      1179004877280*x1^10*x2^10 + 240097057200*x1^11*x2^10 - 
      16423767360*x1^12*x2^10 - 60480*x2^11 - 205592936*x1*x2^11 + 
      3613731822*x1^2*x2^11 - 19604436346*x1^3*x2^11 + 
      68122414720*x1^4*x2^11 - 245326172927*x1^5*x2^11 + 
      712340260265*x1^6*x2^11 - 1280159973441*x1^7*x2^11 + 
      1342571671008*x1^8*x2^11 - 793705160016*x1^9*x2^11 + 
      240097057200*x1^10*x2^11 - 27744837120*x1^11*x2^11 + 37985*x2^12 + 
      38831527*x1*x2^12 - 556717349*x1^2*x2^12 + 3479980416*x1^3*x2^12 - 
      19604436346*x1^4*x2^12 + 82411885310*x1^5*x2^12 - 
      204817787864*x1^6*x2^12 + 290983847040*x1^7*x2^12 - 
      232854106176*x1^8*x2^12 + 97342605360*x1^9*x2^12 - 
      16423767360*x1^10*x2^12 - 7745*x2^13 - 3398383*x1*x2^13 + 
      55046864*x1^2*x2^13 - 556717349*x1^3*x2^13 + 3613731822*x1^4*x2^13 - 
      12738689290*x1^5*x2^13 + 24465046932*x1^6*x2^13 - 
      25785558864*x1^7*x2^13 + 14043229200*x1^8*x2^13 - 
      3092753664*x1^9*x2^13 + 253*x2^14 + 135528*x1*x2^14 - 
      3398383*x1^2*x2^14 + 38831527*x1^3*x2^14 - 205592936*x1^4*x2^14 + 
      540828900*x1^5*x2^14 - 737069904*x1^6*x2^14 + 499458960*x1^7*x2^14 - 
      133189056*x1^8*x2^14 + 253*x1*x2^15 - 7745*x1^2*x2^15 + 
      37985*x1^3*x2^15 - 60480*x1^4*x2^15 + 30240*x1^5*x2^15)
 
h[11] = -252*x1^3*x2^3*(16356*x1^12 - 24534*x1^13 + 8684*x1^14 - 253*x1^15 - 
      424440*x1^11*x2 + 726210*x1^12*x2 - 298648*x1^13*x2 - 6917*x1^14*x2 + 
      7998*x1^15*x2 - 124151616*x1^10*x2^2 + 313350120*x1^11*x2^2 - 
      269823388*x1^12*x2^2 + 88821373*x1^13*x2^2 - 8190436*x1^14*x2^2 - 
      45730*x1^15*x2^2 - 2614001880*x1^9*x2^3 + 8648991144*x1^10*x2^3 - 
      10621039508*x1^11*x2^3 + 5854230573*x1^12*x2^3 - 
      1360857974*x1^13*x2^3 + 92695858*x1^14*x2^3 + 98465*x1^15*x2^3 - 
      18440442180*x1^8*x2^4 + 80225558910*x1^9*x2^4 - 
      135238861172*x1^10*x2^4 + 110696029703*x1^11*x2^4 - 
      44689283248*x1^12*x2^4 + 7845305376*x1^13*x2^4 - 398306516*x1^14*x2^4 - 
      90720*x1^15*x2^4 - 55976151600*x1^7*x2^5 + 325327038390*x1^8*x2^5 - 
      743413346552*x1^9*x2^5 + 857789091143*x1^10*x2^5 - 
      527956349474*x1^11*x2^5 + 166007948528*x1^12*x2^5 - 
      22629648106*x1^13*x2^5 + 851085900*x1^14*x2^5 + 30240*x1^15*x2^5 - 
      80344589760*x1^6*x2^6 + 641431411920*x1^7*x2^6 - 
      1992004988124*x1^8*x2^6 + 3164854531009*x1^9*x2^6 - 
      2790350693244*x1^10*x2^6 + 1363522253350*x1^11*x2^6 - 
      342333664100*x1^12*x2^6 + 36196865820*x1^13*x2^6 - 
      970150752*x1^14*x2^6 - 55976151600*x1^5*x2^7 + 641431411920*x1^6*x2^7 - 
      2751523977144*x1^7*x2^7 + 5984400152649*x1^8*x2^7 - 
      7328021646246*x1^9*x2^7 + 5186146718922*x1^10*x2^7 - 
      2056323591585*x1^11*x2^7 + 412003303200*x1^12*x2^7 - 
      32703606000*x1^13*x2^7 + 566053488*x1^14*x2^7 - 18440442180*x1^4*x2^8 + 
      325327038390*x1^5*x2^8 - 1992004988124*x1^6*x2^8 + 
      5984400152649*x1^7*x2^8 - 10058982639072*x1^8*x2^8 + 
      9936883057776*x1^9*x2^8 - 5754063222984*x1^10*x2^8 + 
      1848609600480*x1^11*x2^8 - 287250592320*x1^12*x2^8 + 
      15656200560*x1^13*x2^8 - 133189056*x1^14*x2^8 - 2614001880*x1^3*x2^9 + 
      80225558910*x1^4*x2^9 - 743413346552*x1^5*x2^9 + 
      3164854531009*x1^6*x2^9 - 7328021646246*x1^7*x2^9 + 
      9936883057776*x1^8*x2^9 - 8052612980268*x1^9*x2^9 + 
      3803366647800*x1^10*x2^9 - 962676234288*x1^11*x2^9 + 
      107100865872*x1^12*x2^9 - 3092753664*x1^13*x2^9 - 
      124151616*x1^2*x2^10 + 8648991144*x1^3*x2^10 - 
      135238861172*x1^4*x2^10 + 857789091143*x1^5*x2^10 - 
      2790350693244*x1^6*x2^10 + 5186146718922*x1^7*x2^10 - 
      5754063222984*x1^8*x2^10 + 3803366647800*x1^9*x2^10 - 
      1421932201920*x1^10*x2^10 + 262181359440*x1^11*x2^10 - 
      16423767360*x1^12*x2^10 - 424440*x1*x2^11 + 313350120*x1^2*x2^11 - 
      10621039508*x1^3*x2^11 + 110696029703*x1^4*x2^11 - 
      527956349474*x1^5*x2^11 + 1363522253350*x1^6*x2^11 - 
      2056323591585*x1^7*x2^11 + 1848609600480*x1^8*x2^11 - 
      962676234288*x1^9*x2^11 + 262181359440*x1^10*x2^11 - 
      27744837120*x1^11*x2^11 + 16356*x2^12 + 726210*x1*x2^12 - 
      269823388*x1^2*x2^12 + 5854230573*x1^3*x2^12 - 44689283248*x1^4*x2^12 + 
      166007948528*x1^5*x2^12 - 342333664100*x1^6*x2^12 + 
      412003303200*x1^7*x2^12 - 287250592320*x1^8*x2^12 + 
      107100865872*x1^9*x2^12 - 16423767360*x1^10*x2^12 - 24534*x2^13 - 
      298648*x1*x2^13 + 88821373*x1^2*x2^13 - 1360857974*x1^3*x2^13 + 
      7845305376*x1^4*x2^13 - 22629648106*x1^5*x2^13 + 
      36196865820*x1^6*x2^13 - 32703606000*x1^7*x2^13 + 
      15656200560*x1^8*x2^13 - 3092753664*x1^9*x2^13 + 8684*x2^14 - 
      6917*x1*x2^14 - 8190436*x1^2*x2^14 + 92695858*x1^3*x2^14 - 
      398306516*x1^4*x2^14 + 851085900*x1^5*x2^14 - 970150752*x1^6*x2^14 + 
      566053488*x1^7*x2^14 - 133189056*x1^8*x2^14 - 253*x2^15 + 
      7998*x1*x2^15 - 45730*x1^2*x2^15 + 98465*x1^3*x2^15 - 
      90720*x1^4*x2^15 + 30240*x1^5*x2^15)
 
h[12] = (72*x1^2*x2^2*(13580*x1^14 - 20370*x1^15 + 7462*x1^16 - 336*x1^17 - 
       1631565936*x1^9*x2 + 6526263744*x1^10*x2 + 17925526542*x1^11*x2 - 
       76618502730*x1^12*x2 + 90891286745*x1^13*x2 - 46471210002*x1^14*x2 + 
       10050534961*x1^15*x2 - 672339036*x1^16*x2 + 7462*x1^17*x2 - 
       31359968640*x1^8*x2^2 + 154172386368*x1^9*x2^2 + 
       655889294676*x1^10*x2^2 - 3280311469974*x1^11*x2^2 + 
       5060324576510*x1^12*x2^2 - 3674023865820*x1^13*x2^2 + 
       1312703596988*x1^14*x2^2 - 207445118025*x1^15*x2^2 + 
       10050534961*x1^16*x2^2 - 20370*x1^17*x2^2 - 51277786560*x1^7*x2^3 + 
       491588697600*x1^8*x2^3 + 5970196380918*x1^9*x2^3 - 
       34963460421582*x1^10*x2^3 + 71556150289750*x1^11*x2^3 - 
       72582026110608*x1^12*x2^3 + 39104022342525*x1^13*x2^3 - 
       10791425417619*x1^14*x2^3 + 1312703596988*x1^15*x2^3 - 
       46471210002*x1^16*x2^3 + 13580*x1^17*x2^3 + 427004113536*x1^6*x2^4 - 
       1989578118528*x1^7*x2^4 + 18656086918392*x1^8*x2^4 - 
       123843309321270*x1^9*x2^4 + 354202198707742*x1^10*x2^4 - 
       512885110619532*x1^11*x2^4 + 406352630334756*x1^12*x2^4 - 
       176440813208856*x1^13*x2^4 + 39104022342525*x1^14*x2^4 - 
       3674023865820*x1^15*x2^4 + 90891286745*x1^16*x2^4 + 
       957114718560*x1^5*x2^5 - 8518215049344*x1^6*x2^5 + 
       22190232506904*x1^7*x2^5 - 118480325563908*x1^8*x2^5 + 
       580852511015623*x1^9*x2^5 - 1362320636698560*x1^10*x2^5 + 
       1665300957172783*x1^11*x2^5 - 1118735944930884*x1^12*x2^5 + 
       406352630334756*x1^13*x2^5 - 72582026110608*x1^14*x2^5 + 
       5060324576510*x1^15*x2^5 - 76618502730*x1^16*x2^5 + 
       427004113536*x1^4*x2^6 - 8518215049344*x1^5*x2^6 + 
       16715071373616*x1^6*x2^6 + 81891324572904*x1^7*x2^6 - 
       105751141876380*x1^8*x2^6 - 755648032700946*x1^9*x2^6 + 
       2306751498452324*x1^10*x2^6 - 2756577125359029*x1^11*x2^6 + 
       1665300957172783*x1^12*x2^6 - 512885110619532*x1^13*x2^6 + 
       71556150289750*x1^14*x2^6 - 3280311469974*x1^15*x2^6 + 
       17925526542*x1^16*x2^6 - 51277786560*x1^3*x2^7 - 
       1989578118528*x1^4*x2^7 + 22190232506904*x1^5*x2^7 + 
       81891324572904*x1^6*x2^7 - 816615780190980*x1^7*x2^7 + 
       1777453585524078*x1^8*x2^7 - 1022520257322949*x1^9*x2^7 - 
       1304690259139575*x1^10*x2^7 + 2306751498452324*x1^11*x2^7 - 
       1362320636698560*x1^12*x2^7 + 354202198707742*x1^13*x2^7 - 
       34963460421582*x1^14*x2^7 + 655889294676*x1^15*x2^7 + 
       6526263744*x1^16*x2^7 - 31359968640*x1^2*x2^8 + 
       491588697600*x1^3*x2^8 + 18656086918392*x1^4*x2^8 - 
       118480325563908*x1^5*x2^8 - 105751141876380*x1^6*x2^8 + 
       1777453585524078*x1^7*x2^8 - 4116853380064260*x1^8*x2^8 + 
       3859551295028880*x1^9*x2^8 - 1022520257322949*x1^10*x2^8 - 
       755648032700946*x1^11*x2^8 + 580852511015623*x1^12*x2^8 - 
       123843309321270*x1^13*x2^8 + 5970196380918*x1^14*x2^8 + 
       154172386368*x1^15*x2^8 - 1631565936*x1^16*x2^8 - 1631565936*x1*x2^9 + 
       154172386368*x1^2*x2^9 + 5970196380918*x1^3*x2^9 - 
       123843309321270*x1^4*x2^9 + 580852511015623*x1^5*x2^9 - 
       755648032700946*x1^6*x2^9 - 1022520257322949*x1^7*x2^9 + 
       3859551295028880*x1^8*x2^9 - 4116853380064260*x1^9*x2^9 + 
       1777453585524078*x1^10*x2^9 - 105751141876380*x1^11*x2^9 - 
       118480325563908*x1^12*x2^9 + 18656086918392*x1^13*x2^9 + 
       491588697600*x1^14*x2^9 - 31359968640*x1^15*x2^9 + 
       6526263744*x1*x2^10 + 655889294676*x1^2*x2^10 - 
       34963460421582*x1^3*x2^10 + 354202198707742*x1^4*x2^10 - 
       1362320636698560*x1^5*x2^10 + 2306751498452324*x1^6*x2^10 - 
       1304690259139575*x1^7*x2^10 - 1022520257322949*x1^8*x2^10 + 
       1777453585524078*x1^9*x2^10 - 816615780190980*x1^10*x2^10 + 
       81891324572904*x1^11*x2^10 + 22190232506904*x1^12*x2^10 - 
       1989578118528*x1^13*x2^10 - 51277786560*x1^14*x2^10 + 
       17925526542*x1*x2^11 - 3280311469974*x1^2*x2^11 + 
       71556150289750*x1^3*x2^11 - 512885110619532*x1^4*x2^11 + 
       1665300957172783*x1^5*x2^11 - 2756577125359029*x1^6*x2^11 + 
       2306751498452324*x1^7*x2^11 - 755648032700946*x1^8*x2^11 - 
       105751141876380*x1^9*x2^11 + 81891324572904*x1^10*x2^11 + 
       16715071373616*x1^11*x2^11 - 8518215049344*x1^12*x2^11 + 
       427004113536*x1^13*x2^11 - 76618502730*x1*x2^12 + 
       5060324576510*x1^2*x2^12 - 72582026110608*x1^3*x2^12 + 
       406352630334756*x1^4*x2^12 - 1118735944930884*x1^5*x2^12 + 
       1665300957172783*x1^6*x2^12 - 1362320636698560*x1^7*x2^12 + 
       580852511015623*x1^8*x2^12 - 118480325563908*x1^9*x2^12 + 
       22190232506904*x1^10*x2^12 - 8518215049344*x1^11*x2^12 + 
       957114718560*x1^12*x2^12 + 90891286745*x1*x2^13 - 
       3674023865820*x1^2*x2^13 + 39104022342525*x1^3*x2^13 - 
       176440813208856*x1^4*x2^13 + 406352630334756*x1^5*x2^13 - 
       512885110619532*x1^6*x2^13 + 354202198707742*x1^7*x2^13 - 
       123843309321270*x1^8*x2^13 + 18656086918392*x1^9*x2^13 - 
       1989578118528*x1^10*x2^13 + 427004113536*x1^11*x2^13 + 13580*x2^14 - 
       46471210002*x1*x2^14 + 1312703596988*x1^2*x2^14 - 
       10791425417619*x1^3*x2^14 + 39104022342525*x1^4*x2^14 - 
       72582026110608*x1^5*x2^14 + 71556150289750*x1^6*x2^14 - 
       34963460421582*x1^7*x2^14 + 5970196380918*x1^8*x2^14 + 
       491588697600*x1^9*x2^14 - 51277786560*x1^10*x2^14 - 20370*x2^15 + 
       10050534961*x1*x2^15 - 207445118025*x1^2*x2^15 + 
       1312703596988*x1^3*x2^15 - 3674023865820*x1^4*x2^15 + 
       5060324576510*x1^5*x2^15 - 3280311469974*x1^6*x2^15 + 
       655889294676*x1^7*x2^15 + 154172386368*x1^8*x2^15 - 
       31359968640*x1^9*x2^15 + 7462*x2^16 - 672339036*x1*x2^16 + 
       10050534961*x1^2*x2^16 - 46471210002*x1^3*x2^16 + 
       90891286745*x1^4*x2^16 - 76618502730*x1^5*x2^16 + 
       17925526542*x1^6*x2^16 + 6526263744*x1^7*x2^16 - 
       1631565936*x1^8*x2^16 - 336*x2^17 + 7462*x1*x2^17 - 20370*x1^2*x2^17 + 
       13580*x1^3*x2^17))/7
 
h[13] = (-12*x1^2*x2^2*(-19740*x1^14 + 19740*x1^15 - 3619*x1^16 - 
       170779191660*x1^11*x2 + 426947979150*x1^12*x2 - 
       370008045288*x1^13*x2 + 128064246702*x1^14*x2 - 14495468626*x1^15*x2 + 
       135268813*x1^16*x2 - 19578791232*x1^8*x2^2 + 78315164928*x1^9*x2^2 - 
       5940279293256*x1^10*x2^2 + 18827578739970*x1^11*x2^2 - 
       22558024327272*x1^12*x2^2 + 12333698995170*x1^13*x2^2 - 
       2954309216873*x1^14*x2^2 + 234627326480*x1^15*x2^2 - 
       1351726855*x1^16*x2^2 - 454634788608*x1^7*x2^3 + 
       2182908087360*x1^8*x2^3 - 49788289757052*x1^9*x2^3 + 
       204374917100970*x1^10*x2^3 - 340153407833064*x1^11*x2^3 + 
       276598322084028*x1^12*x2^3 - 111759200908782*x1^13*x2^3 + 
       20155548533540*x1^14*x2^3 - 1159548078427*x1^15*x2^3 + 
       4054268640*x1^16*x2^3 - 2414293801920*x1^6*x2^4 + 
       15026595135552*x1^7*x2^4 - 132398601139728*x1^8*x2^4 + 
       724033863650790*x1^9*x2^4 - 1757629827381204*x1^10*x2^4 + 
       2128414855573776*x1^11*x2^4 - 1348450218556056*x1^12*x2^4 + 
       430861615430715*x1^13*x2^4 - 59887333519069*x1^14*x2^4 + 
       2434583678994*x1^15*x2^4 - 4729666235*x1^16*x2^4 - 
       4078491056640*x1^5*x2^5 + 36917463623040*x1^6*x2^5 - 
       92583966492864*x1^7*x2^5 + 635281961307840*x1^8*x2^5 - 
       2932418768967156*x1^9*x2^5 + 5980130608162200*x1^10*x2^5 - 
       6098463523056268*x1^11*x2^5 + 3224581472404705*x1^12*x2^5 - 
       834742464986570*x1^13*x2^5 + 87722000101995*x1^14*x2^5 - 
       2302149279103*x1^15*x2^5 + 1891866494*x1^16*x2^5 - 
       2414293801920*x1^4*x2^6 + 36917463623040*x1^5*x2^6 - 
       671310980413920*x1^7*x2^6 + 714276939692232*x1^8*x2^6 + 
       3406883160495612*x1^9*x2^6 - 9047746160514887*x1^10*x2^6 + 
       8870947259598802*x1^11*x2^6 - 4100312489571851*x1^12*x2^6 + 
       854850124023609*x1^13*x2^6 - 63006230217656*x1^14*x2^6 + 
       836485160535*x1^15*x2^6 - 454634788608*x1^3*x2^7 + 
       15026595135552*x1^4*x2^7 - 92583966492864*x1^5*x2^7 - 
       671310980413920*x1^6*x2^7 + 4528538243475624*x1^7*x2^7 - 
       8300856390510348*x1^8*x2^7 + 3878204182605004*x1^9*x2^7 + 
       4768614300363830*x1^10*x2^7 - 6475472353656089*x1^11*x2^7 + 
       2778362707016610*x1^12*x2^7 - 446696783373577*x1^13*x2^7 + 
       18735088214185*x1^14*x2^7 - 39157582464*x1^15*x2^7 - 
       19578791232*x1^2*x2^8 + 2182908087360*x1^3*x2^8 - 
       132398601139728*x1^4*x2^8 + 635281961307840*x1^5*x2^8 + 
       714276939692232*x1^6*x2^8 - 8300856390510348*x1^7*x2^8 + 
       16415013107333334*x1^8*x2^8 - 12791717787473445*x1^9*x2^8 + 
       2349390753150207*x1^10*x2^8 + 1946632369435896*x1^11*x2^8 - 
       939357506689173*x1^12*x2^8 + 102692637242010*x1^13*x2^8 - 
       1130611626144*x1^14*x2^8 + 9789395616*x1^15*x2^8 + 
       78315164928*x1^2*x2^9 - 49788289757052*x1^3*x2^9 + 
       724033863650790*x1^4*x2^9 - 2932418768967156*x1^5*x2^9 + 
       3406883160495612*x1^6*x2^9 + 3878204182605004*x1^7*x2^9 - 
       12791717787473445*x1^8*x2^9 + 11237104938643548*x1^9*x2^9 - 
       3595421863382064*x1^10*x2^9 - 22104854879184*x1^11*x2^9 + 
       153447916605480*x1^12*x2^9 - 8604751611456*x1^13*x2^9 + 
       237106789920*x1^14*x2^9 - 5940279293256*x1^2*x2^10 + 
       204374917100970*x1^3*x2^10 - 1757629827381204*x1^4*x2^10 + 
       5980130608162200*x1^5*x2^10 - 9047746160514887*x1^6*x2^10 + 
       4768614300363830*x1^7*x2^10 + 2349390753150207*x1^8*x2^10 - 
       3595421863382064*x1^9*x2^10 + 1123675931480256*x1^10*x2^10 + 
       5167896785856*x1^11*x2^10 - 25972029379296*x1^12*x2^10 + 
       1434464295264*x1^13*x2^10 - 170779191660*x1*x2^11 + 
       18827578739970*x1^2*x2^11 - 340153407833064*x1^3*x2^11 + 
       2128414855573776*x1^4*x2^11 - 6098463523056268*x1^5*x2^11 + 
       8870947259598802*x1^6*x2^11 - 6475472353656089*x1^7*x2^11 + 
       1946632369435896*x1^8*x2^11 - 22104854879184*x1^9*x2^11 + 
       5167896785856*x1^10*x2^11 - 36917463623040*x1^11*x2^11 + 
       3246392429280*x1^12*x2^11 + 426947979150*x1*x2^12 - 
       22558024327272*x1^2*x2^12 + 276598322084028*x1^3*x2^12 - 
       1348450218556056*x1^4*x2^12 + 3224581472404705*x1^5*x2^12 - 
       4100312489571851*x1^6*x2^12 + 2778362707016610*x1^7*x2^12 - 
       939357506689173*x1^8*x2^12 + 153447916605480*x1^9*x2^12 - 
       25972029379296*x1^10*x2^12 + 3246392429280*x1^11*x2^12 - 
       370008045288*x1*x2^13 + 12333698995170*x1^2*x2^13 - 
       111759200908782*x1^3*x2^13 + 430861615430715*x1^4*x2^13 - 
       834742464986570*x1^5*x2^13 + 854850124023609*x1^6*x2^13 - 
       446696783373577*x1^7*x2^13 + 102692637242010*x1^8*x2^13 - 
       8604751611456*x1^9*x2^13 + 1434464295264*x1^10*x2^13 - 19740*x2^14 + 
       128064246702*x1*x2^14 - 2954309216873*x1^2*x2^14 + 
       20155548533540*x1^3*x2^14 - 59887333519069*x1^4*x2^14 + 
       87722000101995*x1^5*x2^14 - 63006230217656*x1^6*x2^14 + 
       18735088214185*x1^7*x2^14 - 1130611626144*x1^8*x2^14 + 
       237106789920*x1^9*x2^14 + 19740*x2^15 - 14495468626*x1*x2^15 + 
       234627326480*x1^2*x2^15 - 1159548078427*x1^3*x2^15 + 
       2434583678994*x1^4*x2^15 - 2302149279103*x1^5*x2^15 + 
       836485160535*x1^6*x2^15 - 39157582464*x1^7*x2^15 + 
       9789395616*x1^8*x2^15 - 3619*x2^16 + 135268813*x1*x2^16 - 
       1351726855*x1^2*x2^16 + 4054268640*x1^3*x2^16 - 
       4729666235*x1^4*x2^16 + 1891866494*x1^5*x2^16))/7
 
h[14] = (12*x1^2*x2^2*(1891866494*x1^11 - 4729666235*x1^12 + 
       4054268640*x1^13 - 1351746595*x1^14 + 135288553*x1^15 - 7238*x1^16 + 
       9789395616*x1^8*x2 - 39157582464*x1^9*x2 + 836485160535*x1^10*x2 - 
       2472928470763*x1^11*x2 + 2861531658144*x1^12*x2 - 
       1529556123715*x1^13*x2 + 362691573182*x1^14*x2 - 
       28990937252*x1^15*x2 + 135288553*x1^16*x2 + 237106789920*x1^7*x2^2 - 
       1150190417376*x1^8*x2^2 + 18813403379113*x1^9*x2^2 - 
       68946509510912*x1^10*x2^2 + 106549578841965*x1^11*x2^2 - 
       82445357846341*x1^12*x2^2 + 32489247528710*x1^13*x2^2 - 
       5908618433746*x1^14*x2^2 + 362691573182*x1^15*x2^2 - 
       1351746595*x1^16*x2^2 + 1434464295264*x1^6*x2^3 - 
       9059386400064*x1^7*x2^3 + 104875545329370*x1^8*x2^3 - 
       496485073130629*x1^9*x2^3 + 1059225041124579*x1^10*x2^3 - 
       1174895872819634*x1^11*x2^3 + 707459937514743*x1^12*x2^3 - 
       223518401817564*x1^13*x2^3 + 32489247528710*x1^14*x2^3 - 
       1529556123715*x1^15*x2^3 + 4054268640*x1^16*x2^3 + 
       3246392429280*x1^5*x2^4 - 28386323181216*x1^6*x2^4 + 
       168474511741032*x1^7*x2^4 - 1071756107828901*x1^8*x2^4 + 
       3502396570667400*x1^9*x2^4 - 5857942316953055*x1^10*x2^4 + 
       5352996327978481*x1^11*x2^4 - 2696900437112112*x1^12*x2^4 + 
       707459937514743*x1^13*x2^4 - 82445357846341*x1^14*x2^4 + 
       2861531658144*x1^15*x2^4 - 4729666235*x1^16*x2^4 + 
       3246392429280*x1^4*x2^5 - 40995954679680*x1^5*x2^5 + 
       42085360408896*x1^6*x2^5 - 114688821372048*x1^7*x2^5 + 
       2581914330743736*x1^8*x2^5 - 9407891122623245*x1^9*x2^5 + 
       14851077867761002*x1^10*x2^5 - 12196927046112536*x1^11*x2^5 + 
       5352996327978481*x1^12*x2^5 - 1174895872819634*x1^13*x2^5 + 
       106549578841965*x1^14*x2^5 - 2472928470763*x1^15*x2^5 + 
       1891866494*x1^16*x2^5 + 1434464295264*x1^3*x2^6 - 
       28386323181216*x1^4*x2^6 + 42085360408896*x1^5*x2^6 + 
       1123675931480256*x1^6*x2^6 - 4266732843795984*x1^7*x2^6 + 
       3063667692842439*x1^8*x2^6 + 8175497460859442*x1^9*x2^6 - 
       18095492321029774*x1^10*x2^6 + 14851077867761002*x1^11*x2^6 - 
       5857942316953055*x1^12*x2^6 + 1059225041124579*x1^13*x2^6 - 
       68946509510912*x1^14*x2^6 + 836485160535*x1^15*x2^6 + 
       237106789920*x1^2*x2^7 - 9059386400064*x1^3*x2^7 + 
       168474511741032*x1^4*x2^7 - 114688821372048*x1^5*x2^7 - 
       4266732843795984*x1^6*x2^7 + 15765643182119172*x1^7*x2^7 - 
       21092574177983793*x1^8*x2^7 + 7756408365210008*x1^9*x2^7 + 
       8175497460859442*x1^10*x2^7 - 9407891122623245*x1^11*x2^7 + 
       3502396570667400*x1^12*x2^7 - 496485073130629*x1^13*x2^7 + 
       18813403379113*x1^14*x2^7 - 39157582464*x1^15*x2^7 + 
       9789395616*x1*x2^8 - 1150190417376*x1^2*x2^8 + 
       104875545329370*x1^3*x2^8 - 1071756107828901*x1^4*x2^8 + 
       2581914330743736*x1^5*x2^8 + 3063667692842439*x1^6*x2^8 - 
       21092574177983793*x1^7*x2^8 + 32830026214666668*x1^8*x2^8 - 
       21092574177983793*x1^9*x2^8 + 3063667692842439*x1^10*x2^8 + 
       2581914330743736*x1^11*x2^8 - 1071756107828901*x1^12*x2^8 + 
       104875545329370*x1^13*x2^8 - 1150190417376*x1^14*x2^8 + 
       9789395616*x1^15*x2^8 - 39157582464*x1*x2^9 + 18813403379113*x1^2*
        x2^9 - 496485073130629*x1^3*x2^9 + 3502396570667400*x1^4*x2^9 - 
       9407891122623245*x1^5*x2^9 + 8175497460859442*x1^6*x2^9 + 
       7756408365210008*x1^7*x2^9 - 21092574177983793*x1^8*x2^9 + 
       15765643182119172*x1^9*x2^9 - 4266732843795984*x1^10*x2^9 - 
       114688821372048*x1^11*x2^9 + 168474511741032*x1^12*x2^9 - 
       9059386400064*x1^13*x2^9 + 237106789920*x1^14*x2^9 + 
       836485160535*x1*x2^10 - 68946509510912*x1^2*x2^10 + 
       1059225041124579*x1^3*x2^10 - 5857942316953055*x1^4*x2^10 + 
       14851077867761002*x1^5*x2^10 - 18095492321029774*x1^6*x2^10 + 
       8175497460859442*x1^7*x2^10 + 3063667692842439*x1^8*x2^10 - 
       4266732843795984*x1^9*x2^10 + 1123675931480256*x1^10*x2^10 + 
       42085360408896*x1^11*x2^10 - 28386323181216*x1^12*x2^10 + 
       1434464295264*x1^13*x2^10 + 1891866494*x2^11 - 
       2472928470763*x1*x2^11 + 106549578841965*x1^2*x2^11 - 
       1174895872819634*x1^3*x2^11 + 5352996327978481*x1^4*x2^11 - 
       12196927046112536*x1^5*x2^11 + 14851077867761002*x1^6*x2^11 - 
       9407891122623245*x1^7*x2^11 + 2581914330743736*x1^8*x2^11 - 
       114688821372048*x1^9*x2^11 + 42085360408896*x1^10*x2^11 - 
       40995954679680*x1^11*x2^11 + 3246392429280*x1^12*x2^11 - 
       4729666235*x2^12 + 2861531658144*x1*x2^12 - 82445357846341*x1^2*
        x2^12 + 707459937514743*x1^3*x2^12 - 2696900437112112*x1^4*x2^12 + 
       5352996327978481*x1^5*x2^12 - 5857942316953055*x1^6*x2^12 + 
       3502396570667400*x1^7*x2^12 - 1071756107828901*x1^8*x2^12 + 
       168474511741032*x1^9*x2^12 - 28386323181216*x1^10*x2^12 + 
       3246392429280*x1^11*x2^12 + 4054268640*x2^13 - 
       1529556123715*x1*x2^13 + 32489247528710*x1^2*x2^13 - 
       223518401817564*x1^3*x2^13 + 707459937514743*x1^4*x2^13 - 
       1174895872819634*x1^5*x2^13 + 1059225041124579*x1^6*x2^13 - 
       496485073130629*x1^7*x2^13 + 104875545329370*x1^8*x2^13 - 
       9059386400064*x1^9*x2^13 + 1434464295264*x1^10*x2^13 - 
       1351746595*x2^14 + 362691573182*x1*x2^14 - 5908618433746*x1^2*x2^14 + 
       32489247528710*x1^3*x2^14 - 82445357846341*x1^4*x2^14 + 
       106549578841965*x1^5*x2^14 - 68946509510912*x1^6*x2^14 + 
       18813403379113*x1^7*x2^14 - 1150190417376*x1^8*x2^14 + 
       237106789920*x1^9*x2^14 + 135288553*x2^15 - 28990937252*x1*x2^15 + 
       362691573182*x1^2*x2^15 - 1529556123715*x1^3*x2^15 + 
       2861531658144*x1^4*x2^15 - 2472928470763*x1^5*x2^15 + 
       836485160535*x1^6*x2^15 - 39157582464*x1^7*x2^15 + 
       9789395616*x1^8*x2^15 - 7238*x2^16 + 135288553*x1*x2^16 - 
       1351746595*x1^2*x2^16 + 4054268640*x1^3*x2^16 - 
       4729666235*x1^4*x2^16 + 1891866494*x1^5*x2^16))/7
 
h[15] = (x1^2*x2^2*(113778706440*x1^10 - 227557412880*x1^11 + 
       139515745930*x1^12 - 25737039490*x1^13 + 406589123*x1^14 + 
       195787912320*x1^7*x2 - 685257693120*x1^8*x2 + 27269562646044*x1^9*x2 - 
       67257213327390*x1^10*x2 + 58829101851830*x1^11*x2 - 
       20712776628265*x1^12*x2 + 2406577069839*x1^13*x2 - 
       25737039490*x1^14*x2 + 4546347886080*x1^6*x2^2 - 
       19458012974400*x1^7*x2^2 + 427048612369968*x1^8*x2^2 - 
       1381386598888230*x1^9*x2^2 + 1738723266032780*x1^10*x2^2 - 
       999817474833185*x1^11*x2^2 + 250759055132075*x1^12*x2^2 - 
       20712776628265*x1^13*x2^2 + 139515745930*x1^14*x2^2 + 
       24142938019200*x1^5*x2^3 - 135921308402880*x1^6*x2^3 + 
       1489328706363672*x1^7*x2^3 - 6859322175627060*x1^8*x2^3 + 
       13055896095379170*x1^9*x2^3 - 11851851584718585*x1^10*x2^3 + 
       5219356118481886*x1^11*x2^3 - 999817474833185*x1^12*x2^3 + 
       58829101851830*x1^13*x2^3 - 227557412880*x1^14*x2^3 + 
       40784910566400*x1^4*x2^4 - 336710711937600*x1^5*x2^4 + 
       799617359805816*x1^6*x2^4 - 7161962386637220*x1^7*x2^4 + 
       27488234117281870*x1^8*x2^4 - 43700725465673385*x1^9*x2^4 + 
       33050898818714997*x1^10*x2^4 - 11851851584718585*x1^11*x2^4 + 
       1738723266032780*x1^12*x2^4 - 67257213327390*x1^13*x2^4 + 
       113778706440*x1^14*x2^4 + 24142938019200*x1^3*x2^5 - 
       336710711937600*x1^4*x2^5 - 854668304308680*x1^5*x2^5 + 
       8669856915982380*x1^6*x2^5 - 5519724184559960*x1^7*x2^5 - 
       31925465817887380*x1^8*x2^5 + 61939787969578945*x1^9*x2^5 - 
       43700725465673385*x1^10*x2^5 + 13055896095379170*x1^11*x2^5 - 
       1381386598888230*x1^12*x2^5 + 27269562646044*x1^13*x2^5 + 
       4546347886080*x1^2*x2^6 - 135921308402880*x1^3*x2^6 + 
       799617359805816*x1^4*x2^6 + 8669856915982380*x1^5*x2^6 - 
       45753114352410440*x1^6*x2^6 + 67407816401637890*x1^7*x2^6 - 
       20117880062730435*x1^8*x2^6 - 31925465817887380*x1^9*x2^6 + 
       27488234117281870*x1^10*x2^6 - 6859322175627060*x1^11*x2^6 + 
       427048612369968*x1^12*x2^6 - 685257693120*x1^13*x2^6 + 
       195787912320*x1*x2^7 - 19458012974400*x1^2*x2^7 + 
       1489328706363672*x1^3*x2^7 - 7161962386637220*x1^4*x2^7 - 
       5519724184559960*x1^5*x2^7 + 67407816401637890*x1^6*x2^7 - 
       112398679246888860*x1^7*x2^7 + 67407816401637890*x1^8*x2^7 - 
       5519724184559960*x1^9*x2^7 - 7161962386637220*x1^10*x2^7 + 
       1489328706363672*x1^11*x2^7 - 19458012974400*x1^12*x2^7 + 
       195787912320*x1^13*x2^7 - 685257693120*x1*x2^8 + 
       427048612369968*x1^2*x2^8 - 6859322175627060*x1^3*x2^8 + 
       27488234117281870*x1^4*x2^8 - 31925465817887380*x1^5*x2^8 - 
       20117880062730435*x1^6*x2^8 + 67407816401637890*x1^7*x2^8 - 
       45753114352410440*x1^8*x2^8 + 8669856915982380*x1^9*x2^8 + 
       799617359805816*x1^10*x2^8 - 135921308402880*x1^11*x2^8 + 
       4546347886080*x1^12*x2^8 + 27269562646044*x1*x2^9 - 
       1381386598888230*x1^2*x2^9 + 13055896095379170*x1^3*x2^9 - 
       43700725465673385*x1^4*x2^9 + 61939787969578945*x1^5*x2^9 - 
       31925465817887380*x1^6*x2^9 - 5519724184559960*x1^7*x2^9 + 
       8669856915982380*x1^8*x2^9 - 854668304308680*x1^9*x2^9 - 
       336710711937600*x1^10*x2^9 + 24142938019200*x1^11*x2^9 + 
       113778706440*x2^10 - 67257213327390*x1*x2^10 + 1738723266032780*x1^2*
        x2^10 - 11851851584718585*x1^3*x2^10 + 33050898818714997*x1^4*x2^10 - 
       43700725465673385*x1^5*x2^10 + 27488234117281870*x1^6*x2^10 - 
       7161962386637220*x1^7*x2^10 + 799617359805816*x1^8*x2^10 - 
       336710711937600*x1^9*x2^10 + 40784910566400*x1^10*x2^10 - 
       227557412880*x2^11 + 58829101851830*x1*x2^11 - 
       999817474833185*x1^2*x2^11 + 5219356118481886*x1^3*x2^11 - 
       11851851584718585*x1^4*x2^11 + 13055896095379170*x1^5*x2^11 - 
       6859322175627060*x1^6*x2^11 + 1489328706363672*x1^7*x2^11 - 
       135921308402880*x1^8*x2^11 + 24142938019200*x1^9*x2^11 + 
       139515745930*x2^12 - 20712776628265*x1*x2^12 + 
       250759055132075*x1^2*x2^12 - 999817474833185*x1^3*x2^12 + 
       1738723266032780*x1^4*x2^12 - 1381386598888230*x1^5*x2^12 + 
       427048612369968*x1^6*x2^12 - 19458012974400*x1^7*x2^12 + 
       4546347886080*x1^8*x2^12 - 25737039490*x2^13 + 
       2406577069839*x1*x2^13 - 20712776628265*x1^2*x2^13 + 
       58829101851830*x1^3*x2^13 - 67257213327390*x1^4*x2^13 + 
       27269562646044*x1^5*x2^13 - 685257693120*x1^6*x2^13 + 
       195787912320*x1^7*x2^13 + 406589123*x2^14 - 25737039490*x1*x2^14 + 
       139515745930*x1^2*x2^14 - 227557412880*x1^3*x2^14 + 
       113778706440*x1^4*x2^14))/35


==> Ancillary4444.nb <==
h4444[1] = 73728*x1^4*x2^4*(-149352*x1^13 + 351624*x1^14 - 276619*x1^15 + 
      79627*x1^16 - 5608*x1^17 - 27799464*x1^12*x2 + 85038912*x1^13*x2 - 
      95795819*x1^14*x2 + 47738134*x1^15*x2 - 9688643*x1^16*x2 + 
      504328*x1^17*x2 - 1073965536*x1^11*x2^2 + 4191434520*x1^12*x2^2 - 
      6378761543*x1^13*x2^2 + 4728563786*x1^14*x2^2 - 1724848887*x1^15*x2^2 + 
      268376180*x1^16*x2^2 - 10754016*x1^17*x2^2 - 15194470368*x1^10*x2^3 + 
      75114822048*x1^11*x2^3 - 149834204247*x1^12*x2^3 + 
      153847071630*x1^13*x2^3 - 85542376403*x1^14*x2^3 + 
      24571523976*x1^15*x2^3 - 3058498548*x1^16*x2^3 + 95927776*x1^17*x2^3 - 
      98392315560*x1^9*x2^4 + 616334568696*x1^10*x2^4 - 
      1586780218681*x1^11*x2^4 + 2171809253544*x1^12*x2^4 - 
      1699933722627*x1^13*x2^4 + 757375707760*x1^14*x2^4 - 
      178049539206*x1^15*x2^4 + 18080730178*x1^16*x2^4 - 
      444102288*x1^17*x2^4 - 326015723880*x1^8*x2^5 + 
      2605077552000*x1^9*x2^5 - 8606813693401*x1^10*x2^5 + 
      15377835362386*x1^11*x2^5 - 16220516822293*x1^12*x2^5 + 
      10291376023208*x1^13*x2^5 - 3806350496382*x1^14*x2^5 + 
      746306419348*x1^15*x2^5 - 62076248850*x1^16*x2^5 + 
      1177925616*x1^17*x2^5 - 585910765440*x1^7*x2^6 + 
      6051585050280*x1^8*x2^6 - 25705915825205*x1^9*x2^6 + 
      59373348497078*x1^10*x2^6 - 82344928578717*x1^11*x2^6 + 
      70947132639768*x1^12*x2^6 - 37713327693846*x1^13*x2^6 + 
      11786599838300*x1^14*x2^6 - 1937434220862*x1^15*x2^6 + 
      130706916396*x1^16*x2^6 - 1858888416*x1^17*x2^6 - 
      585910765440*x1^6*x2^7 + 7987217293440*x1^7*x2^7 - 
      44020166013285*x1^8*x2^7 + 131263016308490*x1^9*x2^7 - 
      236377553497657*x1^10*x2^7 + 269095952934424*x1^11*x2^7 - 
      195402344508294*x1^12*x2^7 + 88486574990660*x1^13*x2^7 - 
      23491408911894*x1^14*x2^7 + 3214213210824*x1^15*x2^7 - 
      171308699100*x1^16*x2^7 + 1725374112*x1^17*x2^7 - 
      326015723880*x1^5*x2^8 + 6051585050280*x1^6*x2^8 - 
      44020166013285*x1^7*x2^8 + 170534622701850*x1^8*x2^8 - 
      397299651023165*x1^9*x2^8 + 588878392556036*x1^10*x2^8 - 
      567021671558496*x1^11*x2^8 + 352512169106174*x1^12*x2^8 - 
      136661356909770*x1^13*x2^8 + 30628811088876*x1^14*x2^8 - 
      3412193134812*x1^15*x2^8 + 136331907096*x1^16*x2^8 - 
      869620752*x1^17*x2^8 - 98392315560*x1^4*x2^9 + 
      2605077552000*x1^5*x2^9 - 25705915825205*x1^6*x2^9 + 
      131263016308490*x1^7*x2^9 - 397299651023165*x1^8*x2^9 + 
      762517357499040*x1^9*x2^9 - 957546852304812*x1^10*x2^9 + 
      791528534373192*x1^11*x2^9 - 423161468219028*x1^12*x2^9 + 
      139600874911344*x1^13*x2^9 - 25884198906720*x1^14*x2^9 + 
      2241766229472*x1^15*x2^9 - 60320516256*x1^16*x2^9 + 
      183639456*x1^17*x2^9 - 15194470368*x1^3*x2^10 + 
      616334568696*x1^4*x2^10 - 8606813693401*x1^5*x2^10 + 
      59373348497078*x1^6*x2^10 - 236377553497657*x1^7*x2^10 + 
      588878392556036*x1^8*x2^10 - 957546852304812*x1^9*x2^10 + 
      1033186607935944*x1^10*x2^10 - 735939560402508*x1^11*x2^10 + 
      336196064330280*x1^12*x2^10 - 92540515259808*x1^13*x2^10 + 
      13593987599808*x1^14*x2^10 - 829638810000*x1^15*x2^10 + 
      11385646272*x1^16*x2^10 - 1073965536*x1^2*x2^11 + 
      75114822048*x1^3*x2^11 - 1586780218681*x1^4*x2^11 + 
      15377835362386*x1^5*x2^11 - 82344928578717*x1^6*x2^11 + 
      269095952934424*x1^7*x2^11 - 567021671558496*x1^8*x2^11 + 
      791528534373192*x1^9*x2^11 - 735939560402508*x1^10*x2^11 + 
      448516024361328*x1^11*x2^11 - 171601869336744*x1^12*x2^11 + 
      37774409253504*x1^13*x2^11 - 4004120103984*x1^14*x2^11 + 
      132135651648*x1^15*x2^11 - 27799464*x1*x2^12 + 4191434520*x1^2*x2^12 - 
      149834204247*x1^3*x2^12 + 2171809253544*x1^4*x2^12 - 
      16220516822293*x1^5*x2^12 + 70947132639768*x1^6*x2^12 - 
      195402344508294*x1^7*x2^12 + 352512169106174*x1^8*x2^12 - 
      423161468219028*x1^9*x2^12 + 336196064330280*x1^10*x2^12 - 
      171601869336744*x1^11*x2^12 + 52655528849616*x1^12*x2^12 - 
      8451048413808*x1^13*x2^12 + 500213697984*x1^14*x2^12 - 149352*x2^13 + 
      85038912*x1*x2^13 - 6378761543*x1^2*x2^13 + 153847071630*x1^3*x2^13 - 
      1699933722627*x1^4*x2^13 + 10291376023208*x1^5*x2^13 - 
      37713327693846*x1^6*x2^13 + 88486574990660*x1^7*x2^13 - 
      136661356909770*x1^8*x2^13 + 139600874911344*x1^9*x2^13 - 
      92540515259808*x1^10*x2^13 + 37774409253504*x1^11*x2^13 - 
      8451048413808*x1^12*x2^13 + 765393108480*x1^13*x2^13 + 351624*x2^14 - 
      95795819*x1*x2^14 + 4728563786*x1^2*x2^14 - 85542376403*x1^3*x2^14 + 
      757375707760*x1^4*x2^14 - 3806350496382*x1^5*x2^14 + 
      11786599838300*x1^6*x2^14 - 23491408911894*x1^7*x2^14 + 
      30628811088876*x1^8*x2^14 - 25884198906720*x1^9*x2^14 + 
      13593987599808*x1^10*x2^14 - 4004120103984*x1^11*x2^14 + 
      500213697984*x1^12*x2^14 - 276619*x2^15 + 47738134*x1*x2^15 - 
      1724848887*x1^2*x2^15 + 24571523976*x1^3*x2^15 - 
      178049539206*x1^4*x2^15 + 746306419348*x1^5*x2^15 - 
      1937434220862*x1^6*x2^15 + 3214213210824*x1^7*x2^15 - 
      3412193134812*x1^8*x2^15 + 2241766229472*x1^9*x2^15 - 
      829638810000*x1^10*x2^15 + 132135651648*x1^11*x2^15 + 79627*x2^16 - 
      9688643*x1*x2^16 + 268376180*x1^2*x2^16 - 3058498548*x1^3*x2^16 + 
      18080730178*x1^4*x2^16 - 62076248850*x1^5*x2^16 + 
      130706916396*x1^6*x2^16 - 171308699100*x1^7*x2^16 + 
      136331907096*x1^8*x2^16 - 60320516256*x1^9*x2^16 + 
      11385646272*x1^10*x2^16 - 5608*x2^17 + 504328*x1*x2^17 - 
      10754016*x1^2*x2^17 + 95927776*x1^3*x2^17 - 444102288*x1^4*x2^17 + 
      1177925616*x1^5*x2^17 - 1858888416*x1^6*x2^17 + 1725374112*x1^7*x2^17 - 
      869620752*x1^8*x2^17 + 183639456*x1^9*x2^17 - 329280*x1^13*\[Sigma] + 
      713440*x1^14*\[Sigma] - 505120*x1^15*\[Sigma] + 127075*x1^16*\[Sigma] - 
      7787*x1^17*\[Sigma] - 76581120*x1^12*x2*\[Sigma] + 
      220931200*x1^13*x2*\[Sigma] - 231071624*x1^14*x2*\[Sigma] + 
      104504518*x1^15*x2*\[Sigma] - 18614257*x1^16*x2*\[Sigma] + 
      822315*x1^17*x2*\[Sigma] - 3432885120*x1^11*x2^2*\[Sigma] + 
      12817608160*x1^12*x2^2*\[Sigma] - 18459861728*x1^13*x2^2*\[Sigma] + 
      12750078674*x1^14*x2^2*\[Sigma] - 4234043328*x1^15*x2^2*\[Sigma] + 
      578812338*x1^16*x2^2*\[Sigma] - 19507740*x1^17*x2^2*\[Sigma] - 
      53845841280*x1^10*x2^3*\[Sigma] + 257333323520*x1^11*x2^3*\[Sigma] - 
      492454947432*x1^12*x2^3*\[Sigma] + 479910274830*x1^13*x2^3*\[Sigma] - 
      249321749512*x1^14*x2^3*\[Sigma] + 65339643114*x1^15*x2^3*\[Sigma] - 
      7149861684*x1^16*x2^3*\[Sigma] + 188089300*x1^17*x2^3*\[Sigma] - 
      374134992000*x1^9*x2^4*\[Sigma] + 2285809914080*x1^10*x2^4*\[Sigma] - 
      5708137540336*x1^11*x2^4*\[Sigma] + 7520278755696*x1^12*x2^4*\[Sigma] - 
      5604711974358*x1^13*x2^4*\[Sigma] + 2339662828230*x1^14*x2^4*\[Sigma] - 
      502725717648*x1^15*x2^4*\[Sigma] + 44886354730*x1^16*x2^4*\[Sigma] - 
      924922530*x1^17*x2^4*\[Sigma] - 1295785149120*x1^8*x2^5*\[Sigma] + 
      10185088538240*x1^9*x2^5*\[Sigma] - 32956114751560*x1^10*x2^5*
       \[Sigma] + 57340289015842*x1^11*x2^5*\[Sigma] - 
      58439573192042*x1^12*x2^5*\[Sigma] + 35427172325496*x1^13*x2^5*
       \[Sigma] - 12311612815152*x1^14*x2^5*\[Sigma] + 
      2209470740260*x1^15*x2^5*\[Sigma] - 161513594550*x1^16*x2^5*\[Sigma] + 
      2576095074*x1^17*x2^5*\[Sigma] - 2379184980480*x1^7*x2^6*\[Sigma] + 
      24388185692640*x1^8*x2^6*\[Sigma] - 102393335198000*x1^9*x2^6*
       \[Sigma] + 232664458936910*x1^10*x2^6*\[Sigma] - 
      315583085492808*x1^11*x2^6*\[Sigma] + 263796161824482*x1^12*x2^6*
       \[Sigma] - 134481278858136*x1^13*x2^6*\[Sigma] + 
      39603282311348*x1^14*x2^6*\[Sigma] - 5964170994096*x1^15*x2^6*
       \[Sigma] + 353198406624*x1^16*x2^6*\[Sigma] - 
      4234936860*x1^17*x2^6*\[Sigma] - 2379184980480*x1^6*x2^7*\[Sigma] + 
      32509066275840*x1^7*x2^7*\[Sigma] - 178735205279400*x1^8*x2^7*
       \[Sigma] + 529336805075210*x1^9*x2^7*\[Sigma] - 
      942159400947248*x1^10*x2^7*\[Sigma] + 1053767133787830*x1^11*x2^7*
       \[Sigma] - 745654848920520*x1^12*x2^7*\[Sigma] + 
      325130968361276*x1^13*x2^7*\[Sigma] - 81571289989728*x1^14*x2^7*
       \[Sigma] + 10229507625876*x1^15*x2^7*\[Sigma] - 
      477605508996*x1^16*x2^7*\[Sigma] + 4070945340*x1^17*x2^7*\[Sigma] - 
      1295785149120*x1^5*x2^8*\[Sigma] + 24388185692640*x1^6*x2^8*\[Sigma] - 
      178735205279400*x1^7*x2^8*\[Sigma] + 694186360267290*x1^8*x2^8*
       \[Sigma] - 1614079096234660*x1^9*x2^8*\[Sigma] + 
      2376103352902950*x1^10*x2^8*\[Sigma] - 2258774293475700*x1^11*x2^8*
       \[Sigma] + 1375030179832694*x1^12*x2^8*\[Sigma] - 
      515577888660450*x1^13*x2^8*\[Sigma] + 109548269158944*x1^14*x2^8*
       \[Sigma] - 11182196308668*x1^15*x2^8*\[Sigma] + 
      390204277848*x1^16*x2^8*\[Sigma] - 2115673560*x1^17*x2^8*\[Sigma] - 
      374134992000*x1^4*x2^9*\[Sigma] + 10185088538240*x1^5*x2^9*\[Sigma] - 
      102393335198000*x1^6*x2^9*\[Sigma] + 529336805075210*x1^7*x2^9*
       \[Sigma] - 1614079096234660*x1^8*x2^9*\[Sigma] + 
      3107031186228090*x1^9*x2^9*\[Sigma] - 3894954732257820*x1^10*x2^9*
       \[Sigma] + 3195528782969292*x1^11*x2^9*\[Sigma] - 
      1681927876130502*x1^12*x2^9*\[Sigma] + 539460421201086*x1^13*x2^9*
       \[Sigma] - 95180720873700*x1^14*x2^9*\[Sigma] + 
      7543735666236*x1^15*x2^9*\[Sigma] - 176553697320*x1^16*x2^9*\[Sigma] + 
      459098640*x1^17*x2^9*\[Sigma] - 53845841280*x1^3*x2^10*\[Sigma] + 
      2285809914080*x1^4*x2^10*\[Sigma] - 32956114751560*x1^5*x2^10*
       \[Sigma] + 232664458936910*x1^6*x2^10*\[Sigma] - 
      942159400947248*x1^7*x2^10*\[Sigma] + 2376103352902950*x1^8*x2^10*
       \[Sigma] - 3894954732257820*x1^9*x2^10*\[Sigma] + 
      4218277805511000*x1^10*x2^10*\[Sigma] - 2999811331768944*x1^11*x2^10*
       \[Sigma] + 1357759142974080*x1^12*x2^10*\[Sigma] - 
      365692374513312*x1^13*x2^10*\[Sigma] + 51364654549824*x1^14*x2^10*
       \[Sigma] - 2861416237680*x1^15*x2^10*\[Sigma] + 
      33973299360*x1^16*x2^10*\[Sigma] - 3432885120*x1^2*x2^11*\[Sigma] + 
      257333323520*x1^3*x2^11*\[Sigma] - 5708137540336*x1^4*x2^11*\[Sigma] + 
      57340289015842*x1^5*x2^11*\[Sigma] - 315583085492808*x1^6*x2^11*
       \[Sigma] + 1053767133787830*x1^7*x2^11*\[Sigma] - 
      2258774293475700*x1^8*x2^11*\[Sigma] + 3195528782969292*x1^9*x2^11*
       \[Sigma] - 2999811331768944*x1^10*x2^11*\[Sigma] + 
      1837532653588632*x1^11*x2^11*\[Sigma] - 701910644760864*x1^12*x2^11*
       \[Sigma] + 152458827109512*x1^13*x2^11*\[Sigma] - 
      15560674169040*x1^14*x2^11*\[Sigma] + 466585479360*x1^15*x2^11*
       \[Sigma] - 76581120*x1*x2^12*\[Sigma] + 12817608160*x1^2*x2^12*
       \[Sigma] - 492454947432*x1^3*x2^12*\[Sigma] + 7520278755696*x1^4*x2^12*
       \[Sigma] - 58439573192042*x1^5*x2^12*\[Sigma] + 
      263796161824482*x1^6*x2^12*\[Sigma] - 745654848920520*x1^7*x2^12*
       \[Sigma] + 1375030179832694*x1^8*x2^12*\[Sigma] - 
      1681927876130502*x1^9*x2^12*\[Sigma] + 1357759142974080*x1^10*x2^12*
       \[Sigma] - 701910644760864*x1^11*x2^12*\[Sigma] + 
      217084893212880*x1^12*x2^12*\[Sigma] - 34783230081600*x1^13*x2^12*
       \[Sigma] + 2005231868640*x1^14*x2^12*\[Sigma] - 
      329280*x2^13*\[Sigma] + 220931200*x1*x2^13*\[Sigma] - 
      18459861728*x1^2*x2^13*\[Sigma] + 479910274830*x1^3*x2^13*\[Sigma] - 
      5604711974358*x1^4*x2^13*\[Sigma] + 35427172325496*x1^5*x2^13*
       \[Sigma] - 134481278858136*x1^6*x2^13*\[Sigma] + 
      325130968361276*x1^7*x2^13*\[Sigma] - 515577888660450*x1^8*x2^13*
       \[Sigma] + 539460421201086*x1^9*x2^13*\[Sigma] - 
      365692374513312*x1^10*x2^13*\[Sigma] + 152458827109512*x1^11*x2^13*
       \[Sigma] - 34783230081600*x1^12*x2^13*\[Sigma] + 
      3200422024800*x1^13*x2^13*\[Sigma] + 713440*x2^14*\[Sigma] - 
      231071624*x1*x2^14*\[Sigma] + 12750078674*x1^2*x2^14*\[Sigma] - 
      249321749512*x1^3*x2^14*\[Sigma] + 2339662828230*x1^4*x2^14*\[Sigma] - 
      12311612815152*x1^5*x2^14*\[Sigma] + 39603282311348*x1^6*x2^14*
       \[Sigma] - 81571289989728*x1^7*x2^14*\[Sigma] + 
      109548269158944*x1^8*x2^14*\[Sigma] - 95180720873700*x1^9*x2^14*
       \[Sigma] + 51364654549824*x1^10*x2^14*\[Sigma] - 
      15560674169040*x1^11*x2^14*\[Sigma] + 2005231868640*x1^12*x2^14*
       \[Sigma] - 505120*x2^15*\[Sigma] + 104504518*x1*x2^15*\[Sigma] - 
      4234043328*x1^2*x2^15*\[Sigma] + 65339643114*x1^3*x2^15*\[Sigma] - 
      502725717648*x1^4*x2^15*\[Sigma] + 2209470740260*x1^5*x2^15*\[Sigma] - 
      5964170994096*x1^6*x2^15*\[Sigma] + 10229507625876*x1^7*x2^15*
       \[Sigma] - 11182196308668*x1^8*x2^15*\[Sigma] + 
      7543735666236*x1^9*x2^15*\[Sigma] - 2861416237680*x1^10*x2^15*
       \[Sigma] + 466585479360*x1^11*x2^15*\[Sigma] + 127075*x2^16*\[Sigma] - 
      18614257*x1*x2^16*\[Sigma] + 578812338*x1^2*x2^16*\[Sigma] - 
      7149861684*x1^3*x2^16*\[Sigma] + 44886354730*x1^4*x2^16*\[Sigma] - 
      161513594550*x1^5*x2^16*\[Sigma] + 353198406624*x1^6*x2^16*\[Sigma] - 
      477605508996*x1^7*x2^16*\[Sigma] + 390204277848*x1^8*x2^16*\[Sigma] - 
      176553697320*x1^9*x2^16*\[Sigma] + 33973299360*x1^10*x2^16*\[Sigma] - 
      7787*x2^17*\[Sigma] + 822315*x1*x2^17*\[Sigma] - 
      19507740*x1^2*x2^17*\[Sigma] + 188089300*x1^3*x2^17*\[Sigma] - 
      924922530*x1^4*x2^17*\[Sigma] + 2576095074*x1^5*x2^17*\[Sigma] - 
      4234936860*x1^6*x2^17*\[Sigma] + 4070945340*x1^7*x2^17*\[Sigma] - 
      2115673560*x1^8*x2^17*\[Sigma] + 459098640*x1^9*x2^17*\[Sigma] - 
      32928*x1^13*\[Sigma]^2 + 65856*x1^14*\[Sigma]^2 - 
      43456*x1^15*\[Sigma]^2 + 10408*x1^16*\[Sigma]^2 - 
      568*x1^17*\[Sigma]^2 - 11849376*x1^12*x2*\[Sigma]^2 + 
      31949568*x1^13*x2*\[Sigma]^2 - 30913568*x1^14*x2*\[Sigma]^2 + 
      12810520*x1^15*x2*\[Sigma]^2 - 2075723*x1^16*x2*\[Sigma]^2 + 
      79627*x1^17*x2*\[Sigma]^2 - 659728944*x1^11*x2^2*\[Sigma]^2 + 
      2338546560*x1^12*x2^2*\[Sigma]^2 - 3164503496*x1^13*x2^2*\[Sigma]^2 + 
      2027829656*x1^14*x2^2*\[Sigma]^2 - 615646947*x1^15*x2^2*\[Sigma]^2 + 
      75746534*x1^16*x2^2*\[Sigma]^2 - 2210019*x1^17*x2^2*\[Sigma]^2 - 
      11769974832*x1^10*x2^3*\[Sigma]^2 + 54107444832*x1^11*x2^3*\[Sigma]^2 - 
      98782728744*x1^12*x2^3*\[Sigma]^2 + 90858078360*x1^13*x2^3*\[Sigma]^2 - 
      43936527503*x1^14*x2^3*\[Sigma]^2 + 10533646986*x1^15*x2^3*\[Sigma]^2 - 
      1033736319*x1^16*x2^3*\[Sigma]^2 + 23573284*x1^17*x2^3*\[Sigma]^2 - 
      88588832640*x1^9*x2^4*\[Sigma]^2 + 526494475584*x1^10*x2^4*\[Sigma]^2 - 
      1270873128112*x1^11*x2^4*\[Sigma]^2 + 1604927149224*x1^12*x2^4*
       \[Sigma]^2 - 1133768176527*x1^13*x2^4*\[Sigma]^2 + 
      441953298430*x1^14*x2^4*\[Sigma]^2 - 86972020443*x1^15*x2^4*
       \[Sigma]^2 + 6952358392*x1^16*x2^4*\[Sigma]^2 - 
      124472292*x1^17*x2^4*\[Sigma]^2 - 321693482880*x1^8*x2^5*\[Sigma]^2 + 
      2484634595520*x1^9*x2^5*\[Sigma]^2 - 7860182763664*x1^10*x2^5*
       \[Sigma]^2 + 13284302752840*x1^11*x2^5*\[Sigma]^2 - 
      13038200202433*x1^12*x2^5*\[Sigma]^2 + 7522675967240*x1^13*x2^5*
       \[Sigma]^2 - 2448348549339*x1^14*x2^5*\[Sigma]^2 + 
      402768164512*x1^15*x2^5*\[Sigma]^2 - 26323062150*x1^16*x2^5*
       \[Sigma]^2 + 365665986*x1^17*x2^5*\[Sigma]^2 - 
      603891288000*x1^7*x2^6*\[Sigma]^2 + 6142362589440*x1^8*x2^6*
       \[Sigma]^2 - 25473595929320*x1^9*x2^6*\[Sigma]^2 + 
      56876946487592*x1^10*x2^6*\[Sigma]^2 - 75304755901137*x1^11*x2^6*
       \[Sigma]^2 + 60898825721538*x1^12*x2^6*\[Sigma]^2 - 
      29665577201757*x1^13*x2^6*\[Sigma]^2 + 8203288433144*x1^14*x2^6*
       \[Sigma]^2 - 1132857716046*x1^15*x2^6*\[Sigma]^2 + 
      59881638516*x1^16*x2^6*\[Sigma]^2 - 626752434*x1^17*x2^6*\[Sigma]^2 - 
      603891288000*x1^6*x2^7*\[Sigma]^2 + 8272055594880*x1^7*x2^7*
       \[Sigma]^2 - 45369354778440*x1^8*x2^7*\[Sigma]^2 + 
      133406742018440*x1^9*x2^7*\[Sigma]^2 - 234503647803997*x1^10*x2^7*
       \[Sigma]^2 + 257293137054646*x1^11*x2^7*\[Sigma]^2 - 
      176971604033301*x1^12*x2^7*\[Sigma]^2 + 74032572504968*x1^13*x2^7*
       \[Sigma]^2 - 17482923909990*x1^14*x2^7*\[Sigma]^2 + 
      2009878074204*x1^15*x2^7*\[Sigma]^2 - 83584508238*x1^16*x2^7*
       \[Sigma]^2 + 623179788*x1^17*x2^7*\[Sigma]^2 - 
      321693482880*x1^5*x2^8*\[Sigma]^2 + 6142362589440*x1^6*x2^8*
       \[Sigma]^2 - 45369354778440*x1^7*x2^8*\[Sigma]^2 + 
      176692254177120*x1^8*x2^8*\[Sigma]^2 - 410004934229165*x1^9*x2^8*
       \[Sigma]^2 + 599185036679834*x1^10*x2^8*\[Sigma]^2 - 
      561691549973169*x1^11*x2^8*\[Sigma]^2 + 334059983828648*x1^12*x2^8*
       \[Sigma]^2 - 120694685017830*x1^13*x2^8*\[Sigma]^2 + 
      24194222679396*x1^14*x2^8*\[Sigma]^2 - 2261415969582*x1^15*x2^8*
       \[Sigma]^2 + 70102468128*x1^16*x2^8*\[Sigma]^2 - 
      333080748*x1^17*x2^8*\[Sigma]^2 - 88588832640*x1^4*x2^9*\[Sigma]^2 + 
      2484634595520*x1^5*x2^9*\[Sigma]^2 - 25473595929320*x1^6*x2^9*
       \[Sigma]^2 + 133406742018440*x1^7*x2^9*\[Sigma]^2 - 
      410004934229165*x1^8*x2^9*\[Sigma]^2 + 791803021640730*x1^9*x2^9*
       \[Sigma]^2 - 990806577629253*x1^10*x2^9*\[Sigma]^2 + 
      806209716839604*x1^11*x2^9*\[Sigma]^2 - 416970119607888*x1^12*x2^9*
       \[Sigma]^2 + 129517303227774*x1^13*x2^9*\[Sigma]^2 - 
      21610134552930*x1^14*x2^9*\[Sigma]^2 + 1564891139196*x1^15*x2^9*
       \[Sigma]^2 - 32428760364*x1^16*x2^9*\[Sigma]^2 + 
      74017944*x1^17*x2^9*\[Sigma]^2 - 11769974832*x1^3*x2^10*\[Sigma]^2 + 
      526494475584*x1^4*x2^10*\[Sigma]^2 - 7860182763664*x1^5*x2^10*
       \[Sigma]^2 + 56876946487592*x1^6*x2^10*\[Sigma]^2 - 
      234503647803997*x1^7*x2^10*\[Sigma]^2 + 599185036679834*x1^8*x2^10*
       \[Sigma]^2 - 990806577629253*x1^9*x2^10*\[Sigma]^2 + 
      1077512719302096*x1^10*x2^10*\[Sigma]^2 - 764946715229004*x1^11*x2^10*
       \[Sigma]^2 + 342583211373480*x1^12*x2^10*\[Sigma]^2 - 
      89932260113388*x1^13*x2^10*\[Sigma]^2 + 11977793423904*x1^14*x2^10*
       \[Sigma]^2 - 607409843040*x1^15*x2^10*\[Sigma]^2 + 
      6359921568*x1^16*x2^10*\[Sigma]^2 - 659728944*x1^2*x2^11*\[Sigma]^2 + 
      54107444832*x1^3*x2^11*\[Sigma]^2 - 1270873128112*x1^4*x2^11*
       \[Sigma]^2 + 13284302752840*x1^5*x2^11*\[Sigma]^2 - 
      75304755901137*x1^6*x2^11*\[Sigma]^2 + 257293137054646*x1^7*x2^11*
       \[Sigma]^2 - 561691549973169*x1^8*x2^11*\[Sigma]^2 + 
      806209716839604*x1^9*x2^11*\[Sigma]^2 - 764946715229004*x1^10*x2^11*
       \[Sigma]^2 + 471329995809288*x1^11*x2^11*\[Sigma]^2 - 
      179723922329028*x1^12*x2^11*\[Sigma]^2 + 38394940674552*x1^13*x2^11*
       \[Sigma]^2 - 3728912162976*x1^14*x2^11*\[Sigma]^2 + 
      101187358272*x1^15*x2^11*\[Sigma]^2 - 11849376*x1*x2^12*\[Sigma]^2 + 
      2338546560*x1^2*x2^12*\[Sigma]^2 - 98782728744*x1^3*x2^12*\[Sigma]^2 + 
      1604927149224*x1^4*x2^12*\[Sigma]^2 - 13038200202433*x1^5*x2^12*
       \[Sigma]^2 + 60898825721538*x1^6*x2^12*\[Sigma]^2 - 
      176971604033301*x1^7*x2^12*\[Sigma]^2 + 334059983828648*x1^8*x2^12*
       \[Sigma]^2 - 416970119607888*x1^9*x2^12*\[Sigma]^2 + 
      342583211373480*x1^10*x2^12*\[Sigma]^2 - 179723922329028*x1^11*x2^12*
       \[Sigma]^2 + 56135267806464*x1^12*x2^12*\[Sigma]^2 - 
      8976913617672*x1^13*x2^12*\[Sigma]^2 + 495001162656*x1^14*x2^12*
       \[Sigma]^2 - 32928*x2^13*\[Sigma]^2 + 31949568*x1*x2^13*\[Sigma]^2 - 
      3164503496*x1^2*x2^13*\[Sigma]^2 + 90858078360*x1^3*x2^13*\[Sigma]^2 - 
      1133768176527*x1^4*x2^13*\[Sigma]^2 + 7522675967240*x1^5*x2^13*
       \[Sigma]^2 - 29665577201757*x1^6*x2^13*\[Sigma]^2 + 
      74032572504968*x1^7*x2^13*\[Sigma]^2 - 120694685017830*x1^8*x2^13*
       \[Sigma]^2 + 129517303227774*x1^9*x2^13*\[Sigma]^2 - 
      89932260113388*x1^10*x2^13*\[Sigma]^2 + 38394940674552*x1^11*x2^13*
       \[Sigma]^2 - 8976913617672*x1^12*x2^13*\[Sigma]^2 + 
      847985458320*x1^13*x2^13*\[Sigma]^2 + 65856*x2^14*\[Sigma]^2 - 
      30913568*x1*x2^14*\[Sigma]^2 + 2027829656*x1^2*x2^14*\[Sigma]^2 - 
      43936527503*x1^3*x2^14*\[Sigma]^2 + 441953298430*x1^4*x2^14*
       \[Sigma]^2 - 2448348549339*x1^5*x2^14*\[Sigma]^2 + 
      8203288433144*x1^6*x2^14*\[Sigma]^2 - 17482923909990*x1^7*x2^14*
       \[Sigma]^2 + 24194222679396*x1^8*x2^14*\[Sigma]^2 - 
      21610134552930*x1^9*x2^14*\[Sigma]^2 + 11977793423904*x1^10*x2^14*
       \[Sigma]^2 - 3728912162976*x1^11*x2^14*\[Sigma]^2 + 
      495001162656*x1^12*x2^14*\[Sigma]^2 - 43456*x2^15*\[Sigma]^2 + 
      12810520*x1*x2^15*\[Sigma]^2 - 615646947*x1^2*x2^15*\[Sigma]^2 + 
      10533646986*x1^3*x2^15*\[Sigma]^2 - 86972020443*x1^4*x2^15*\[Sigma]^2 + 
      402768164512*x1^5*x2^15*\[Sigma]^2 - 1132857716046*x1^6*x2^15*
       \[Sigma]^2 + 2009878074204*x1^7*x2^15*\[Sigma]^2 - 
      2261415969582*x1^8*x2^15*\[Sigma]^2 + 1564891139196*x1^9*x2^15*
       \[Sigma]^2 - 607409843040*x1^10*x2^15*\[Sigma]^2 + 
      101187358272*x1^11*x2^15*\[Sigma]^2 + 10408*x2^16*\[Sigma]^2 - 
      2075723*x1*x2^16*\[Sigma]^2 + 75746534*x1^2*x2^16*\[Sigma]^2 - 
      1033736319*x1^3*x2^16*\[Sigma]^2 + 6952358392*x1^4*x2^16*\[Sigma]^2 - 
      26323062150*x1^5*x2^16*\[Sigma]^2 + 59881638516*x1^6*x2^16*\[Sigma]^2 - 
      83584508238*x1^7*x2^16*\[Sigma]^2 + 70102468128*x1^8*x2^16*\[Sigma]^2 - 
      32428760364*x1^9*x2^16*\[Sigma]^2 + 6359921568*x1^10*x2^16*\[Sigma]^2 - 
      568*x2^17*\[Sigma]^2 + 79627*x1*x2^17*\[Sigma]^2 - 
      2210019*x1^2*x2^17*\[Sigma]^2 + 23573284*x1^3*x2^17*\[Sigma]^2 - 
      124472292*x1^4*x2^17*\[Sigma]^2 + 365665986*x1^5*x2^17*\[Sigma]^2 - 
      626752434*x1^6*x2^17*\[Sigma]^2 + 623179788*x1^7*x2^17*\[Sigma]^2 - 
      333080748*x1^8*x2^17*\[Sigma]^2 + 74017944*x1^9*x2^17*\[Sigma]^2 - 
      329280*x1^13*\[Tau] + 727160*x1^14*\[Tau] - 526960*x1^15*\[Tau] + 
      135405*x1^16*\[Tau] - 8072*x1^17*\[Tau] - 76581120*x1^12*x2*\[Tau] + 
      224126000*x1^13*x2*\[Tau] - 239534624*x1^14*x2*\[Tau] + 
      111798434*x1^15*x2*\[Tau] - 20788298*x1^16*x2*\[Tau] + 
      955152*x1^17*x2*\[Tau] - 3432885120*x1^11*x2^2*\[Tau] + 
      12941983880*x1^12*x2^2*\[Tau] - 18937329488*x1^13*x2^2*\[Tau] + 
      13410136142*x1^14*x2^2*\[Tau] - 4627279418*x1^15*x2^2*\[Tau] + 
      670054836*x1^16*x2^2*\[Tau] - 24373104*x1^17*x2^2*\[Tau] - 
      53845841280*x1^10*x2^3*\[Tau] + 258833562400*x1^11*x2^3*\[Tau] - 
      500559592512*x1^12*x2^3*\[Tau] + 496398636650*x1^13*x2^3*\[Tau] - 
      265202061762*x1^14*x2^3*\[Tau] + 72646726392*x1^15*x2^3*\[Tau] - 
      8520681792*x1^16*x2^3*\[Tau] + 248168704*x1^17*x2^3*\[Tau] - 
      374134992000*x1^9*x2^4*\[Tau] + 2292476761960*x1^10*x2^4*\[Tau] - 
      5760255461296*x1^11*x2^4*\[Tau] + 7674022890688*x1^12*x2^4*\[Tau] - 
      5827614538578*x1^13*x2^4*\[Tau] + 2508481469760*x1^14*x2^4*\[Tau] - 
      566506863384*x1^15*x2^4*\[Tau] + 54806501302*x1^16*x2^4*\[Tau] - 
      1275391152*x1^17*x2^4*\[Tau] - 1295785149120*x1^8*x2^5*\[Tau] + 
      10194291424240*x1^9*x2^5*\[Tau] - 33082392555520*x1^10*x2^5*\[Tau] + 
      57919716436246*x1^11*x2^5*\[Tau] - 59710356480222*x1^12*x2^5*\[Tau] + 
      36918751366728*x1^13*x2^5*\[Tau] - 13261516740696*x1^14*x2^5*\[Tau] + 
      2514963096940*x1^15*x2^5*\[Tau] - 201349811124*x1^16*x2^5*\[Tau] + 
      3687382944*x1^17*x2^5*\[Tau] - 2379184980480*x1^7*x2^6*\[Tau] + 
      24381471067800*x1^8*x2^6*\[Tau] - 102434699610320*x1^9*x2^6*\[Tau] + 
      233365937845810*x1^10*x2^6*\[Tau] - 318414390897022*x1^11*x2^6*\[Tau] + 
      269204518751784*x1^12*x2^6*\[Tau] - 140049951500088*x1^13*x2^6*\[Tau] + 
      42720328611716*x1^14*x2^6*\[Tau] - 6836153215164*x1^15*x2^6*\[Tau] + 
      448351901676*x1^16*x2^6*\[Tau] - 6262369344*x1^17*x2^6*\[Tau] - 
      2379184980480*x1^6*x2^7*\[Tau] + 32487500411520*x1^7*x2^7*\[Tau] - 
      178506854544480*x1^8*x2^7*\[Tau] + 528744623067870*x1^9*x2^7*\[Tau] - 
      942924265127878*x1^10*x2^7*\[Tau] + 1060095778768488*x1^11*x2^7*
       \[Tau] - 758245894406616*x1^12*x2^7*\[Tau] + 337397681734652*x1^13*
       x2^7*\[Tau] - 87831220658412*x1^14*x2^7*\[Tau] + 
      11771736432456*x1^15*x2^7*\[Tau] - 616028922432*x1^16*x2^7*\[Tau] + 
      6196595328*x1^17*x2^7*\[Tau] - 1295785149120*x1^5*x2^8*\[Tau] + 
      24381471067800*x1^6*x2^8*\[Tau] - 178506854544480*x1^7*x2^8*\[Tau] + 
      692467111910310*x1^8*x2^8*\[Tau] - 1608972965074750*x1^9*x2^8*\[Tau] + 
      2370555442002660*x1^10*x2^8*\[Tau] - 2262284170146000*x1^11*x2^8*
       \[Tau] + 1390290155106314*x1^12*x2^8*\[Tau] - 
      531593771695140*x1^13*x2^8*\[Tau] + 117332945767884*x1^14*x2^8*\[Tau] - 
      12880864103184*x1^15*x2^8*\[Tau] + 510505690464*x1^16*x2^8*\[Tau] - 
      3305510208*x1^17*x2^8*\[Tau] - 374134992000*x1^4*x2^9*\[Tau] + 
      10194291424240*x1^5*x2^9*\[Tau] - 102434699610320*x1^6*x2^9*\[Tau] + 
      528744623067870*x1^7*x2^9*\[Tau] - 1608972965074750*x1^8*x2^9*\[Tau] + 
      3091317411930000*x1^9*x2^9*\[Tau] - 3872270076702720*x1^10*x2^9*
       \[Tau] + 3183039470667672*x1^11*x2^9*\[Tau] - 
      1687662870019896*x1^12*x2^9*\[Tau] + 550994187692256*x1^13*x2^9*
       \[Tau] - 101013427782960*x1^14*x2^9*\[Tau] + 8671475802528*x1^15*x2^9*
       \[Tau] - 233956666944*x1^16*x2^9*\[Tau] + 734557824*x1^17*x2^9*
       \[Tau] - 53845841280*x1^3*x2^10*\[Tau] + 2292476761960*x1^4*x2^10*
       \[Tau] - 33082392555520*x1^5*x2^10*\[Tau] + 233365937845810*x1^6*x2^10*
       \[Tau] - 942924265127878*x1^7*x2^10*\[Tau] + 2370555442002660*x1^8*
       x2^10*\[Tau] - 3872270076702720*x1^9*x2^10*\[Tau] + 
      4181338015054200*x1^10*x2^10*\[Tau] - 2970888355269912*x1^11*x2^10*
       \[Tau] + 1349980687911240*x1^12*x2^10*\[Tau] - 
      368852650212816*x1^13*x2^10*\[Tau] + 53764787157312*x1^14*x2^10*
       \[Tau] - 3271325016960*x1^15*x2^10*\[Tau] + 45542585088*x1^16*x2^10*
       \[Tau] - 3432885120*x1^2*x2^11*\[Tau] + 258833562400*x1^3*x2^11*
       \[Tau] - 5760255461296*x1^4*x2^11*\[Tau] + 57919716436246*x1^5*x2^11*
       \[Tau] - 318414390897022*x1^6*x2^11*\[Tau] + 1060095778768488*x1^7*
       x2^11*\[Tau] - 2262284170146000*x1^8*x2^11*\[Tau] + 
      3183039470667672*x1^9*x2^11*\[Tau] - 2970888355269912*x1^10*x2^11*
       \[Tau] + 1811175690335088*x1^11*x2^11*\[Tau] - 
      691078543511664*x1^12*x2^11*\[Tau] + 151380302843616*x1^13*x2^11*
       \[Tau] - 15969198301056*x1^14*x2^11*\[Tau] + 528542606592*x1^15*x2^11*
       \[Tau] - 76581120*x1*x2^12*\[Tau] + 12941983880*x1^2*x2^12*\[Tau] - 
      500559592512*x1^3*x2^12*\[Tau] + 7674022890688*x1^4*x2^12*\[Tau] - 
      59710356480222*x1^5*x2^12*\[Tau] + 269204518751784*x1^6*x2^12*\[Tau] - 
      758245894406616*x1^7*x2^12*\[Tau] + 1390290155106314*x1^8*x2^12*
       \[Tau] - 1687662870019896*x1^9*x2^12*\[Tau] + 
      1349980687911240*x1^10*x2^12*\[Tau] - 691078543511664*x1^11*x2^12*
       \[Tau] + 211941342131904*x1^12*x2^12*\[Tau] - 
      33906204364032*x1^13*x2^12*\[Tau] + 2000854791936*x1^14*x2^12*\[Tau] - 
      329280*x2^13*\[Tau] + 224126000*x1*x2^13*\[Tau] - 
      18937329488*x1^2*x2^13*\[Tau] + 496398636650*x1^3*x2^13*\[Tau] - 
      5827614538578*x1^4*x2^13*\[Tau] + 36918751366728*x1^5*x2^13*\[Tau] - 
      140049951500088*x1^6*x2^13*\[Tau] + 337397681734652*x1^7*x2^13*\[Tau] - 
      531593771695140*x1^8*x2^13*\[Tau] + 550994187692256*x1^9*x2^13*\[Tau] - 
      368852650212816*x1^10*x2^13*\[Tau] + 151380302843616*x1^11*x2^13*
       \[Tau] - 33906204364032*x1^12*x2^13*\[Tau] + 3061572433920*x1^13*x2^13*
       \[Tau] + 727160*x2^14*\[Tau] - 239534624*x1*x2^14*\[Tau] + 
      13410136142*x1^2*x2^14*\[Tau] - 265202061762*x1^3*x2^14*\[Tau] + 
      2508481469760*x1^4*x2^14*\[Tau] - 13261516740696*x1^5*x2^14*\[Tau] + 
      42720328611716*x1^6*x2^14*\[Tau] - 87831220658412*x1^7*x2^14*\[Tau] + 
      117332945767884*x1^8*x2^14*\[Tau] - 101013427782960*x1^9*x2^14*\[Tau] + 
      53764787157312*x1^10*x2^14*\[Tau] - 15969198301056*x1^11*x2^14*\[Tau] + 
      2000854791936*x1^12*x2^14*\[Tau] - 526960*x2^15*\[Tau] + 
      111798434*x1*x2^15*\[Tau] - 4627279418*x1^2*x2^15*\[Tau] + 
      72646726392*x1^3*x2^15*\[Tau] - 566506863384*x1^4*x2^15*\[Tau] + 
      2514963096940*x1^5*x2^15*\[Tau] - 6836153215164*x1^6*x2^15*\[Tau] + 
      11771736432456*x1^7*x2^15*\[Tau] - 12880864103184*x1^8*x2^15*\[Tau] + 
      8671475802528*x1^9*x2^15*\[Tau] - 3271325016960*x1^10*x2^15*\[Tau] + 
      528542606592*x1^11*x2^15*\[Tau] + 135405*x2^16*\[Tau] - 
      20788298*x1*x2^16*\[Tau] + 670054836*x1^2*x2^16*\[Tau] - 
      8520681792*x1^3*x2^16*\[Tau] + 54806501302*x1^4*x2^16*\[Tau] - 
      201349811124*x1^5*x2^16*\[Tau] + 448351901676*x1^6*x2^16*\[Tau] - 
      616028922432*x1^7*x2^16*\[Tau] + 510505690464*x1^8*x2^16*\[Tau] - 
      233956666944*x1^9*x2^16*\[Tau] + 45542585088*x1^10*x2^16*\[Tau] - 
      8072*x2^17*\[Tau] + 955152*x1*x2^17*\[Tau] - 24373104*x1^2*x2^17*
       \[Tau] + 248168704*x1^3*x2^17*\[Tau] - 1275391152*x1^4*x2^17*\[Tau] + 
      3687382944*x1^5*x2^17*\[Tau] - 6262369344*x1^6*x2^17*\[Tau] + 
      6196595328*x1^7*x2^17*\[Tau] - 3305510208*x1^8*x2^17*\[Tau] + 
      734557824*x1^9*x2^17*\[Tau] - 131712*x1^13*\[Sigma]*\[Tau] + 
      263424*x1^14*\[Sigma]*\[Tau] - 169624*x1^15*\[Sigma]*\[Tau] + 
      38432*x1^16*\[Sigma]*\[Tau] - 2192*x1^17*\[Sigma]*\[Tau] - 
      47397504*x1^12*x2*\[Sigma]*\[Tau] + 129491712*x1^13*x2*\[Sigma]*
       \[Tau] - 127133552*x1^14*x2*\[Sigma]*\[Tau] + 
      53384376*x1^15*x2*\[Sigma]*\[Tau] - 8732058*x1^16*x2*\[Sigma]*\[Tau] + 
      355485*x1^17*x2*\[Sigma]*\[Tau] - 2638915776*x1^11*x2^2*\[Sigma]*
       \[Tau] + 9450288960*x1^12*x2^2*\[Sigma]*\[Tau] - 
      12985230104*x1^13*x2^2*\[Sigma]*\[Tau] + 8499953072*x1^14*x2^2*\[Sigma]*
       \[Tau] - 2653333738*x1^15*x2^2*\[Sigma]*\[Tau] + 
      338295474*x1^16*x2^2*\[Sigma]*\[Tau] - 10666320*x1^17*x2^2*\[Sigma]*
       \[Tau] - 47079899328*x1^10*x2^3*\[Sigma]*\[Tau] + 
      217798925568*x1^11*x2^3*\[Sigma]*\[Tau] - 402037292496*x1^12*x2^3*
       \[Sigma]*\[Tau] + 376277581960*x1^13*x2^3*\[Sigma]*\[Tau] - 
      186739800962*x1^14*x2^3*\[Sigma]*\[Tau] + 46463023422*x1^15*x2^3*
       \[Sigma]*\[Tau] - 4804359504*x1^16*x2^3*\[Sigma]*\[Tau] + 
      120266020*x1^17*x2^3*\[Sigma]*\[Tau] - 354355330560*x1^9*x2^4*\[Sigma]*
       \[Tau] + 2112660639936*x1^10*x2^4*\[Sigma]*\[Tau] - 
      5133721359928*x1^11*x2^4*\[Sigma]*\[Tau] + 6560006239808*x1^12*x2^4*
       \[Sigma]*\[Tau] - 4723883619378*x1^13*x2^4*\[Sigma]*\[Tau] + 
      1896961736250*x1^14*x2^4*\[Sigma]*\[Tau] - 390316312848*x1^15*x2^4*
       \[Sigma]*\[Tau] + 33313845880*x1^16*x2^4*\[Sigma]*\[Tau] - 
      663866280*x1^17*x2^4*\[Sigma]*\[Tau] - 1286773931520*x1^8*x2^5*\[Sigma]*
       \[Tau] + 9948411137280*x1^9*x2^5*\[Sigma]*\[Tau] - 
      31572594170656*x1^10*x2^5*\[Sigma]*\[Tau] + 53722155913384*x1^11*x2^5*
       \[Sigma]*\[Tau] - 53377407434302*x1^12*x2^5*\[Sigma]*\[Tau] + 
      31437421006992*x1^13*x2^5*\[Sigma]*\[Tau] - 10575210817920*x1^14*x2^5*
       \[Sigma]*\[Tau] + 1831310628448*x1^15*x2^5*\[Sigma]*\[Tau] - 
      129331892844*x1^16*x2^5*\[Sigma]*\[Tau] + 2025035334*x1^17*x2^5*
       \[Sigma]*\[Tau] - 2415565152000*x1^7*x2^6*\[Sigma]*\[Tau] + 
      24562772277120*x1^8*x2^6*\[Sigma]*\[Tau] - 101944668471800*x1^9*x2^6*
       \[Sigma]*\[Tau] + 228275957865648*x1^10*x2^6*\[Sigma]*\[Tau] - 
      304206121957262*x1^11*x2^6*\[Sigma]*\[Tau] + 249065460191814*x1^12*x2^6*
       \[Sigma]*\[Tau] - 123972801965040*x1^13*x2^6*\[Sigma]*\[Tau] + 
      35538582509864*x1^14*x2^6*\[Sigma]*\[Tau] - 5200600383132*x1^15*x2^6*
       \[Sigma]*\[Tau] + 300542726316*x1^16*x2^6*\[Sigma]*\[Tau] - 
      3587106600*x1^17*x2^6*\[Sigma]*\[Tau] - 2415565152000*x1^6*x2^7*
       \[Sigma]*\[Tau] + 33065533670400*x1^7*x2^7*\[Sigma]*\[Tau] - 
      181237805327040*x1^8*x2^7*\[Sigma]*\[Tau] + 533034602308120*x1^9*x2^7*
       \[Sigma]*\[Tau] - 939007653524358*x1^10*x2^7*\[Sigma]*\[Tau] + 
      1036218134430402*x1^11*x2^7*\[Sigma]*\[Tau] - 721257922012320*x1^12*
       x2^7*\[Sigma]*\[Tau] + 308455445016488*x1^13*x2^7*\[Sigma]*\[Tau] - 
      75718531498764*x1^14*x2^7*\[Sigma]*\[Tau] + 9287488018116*x1^15*x2^7*
       \[Sigma]*\[Tau] - 427334367768*x1^16*x2^7*\[Sigma]*\[Tau] + 
      3673107900*x1^17*x2^7*\[Sigma]*\[Tau] - 1286773931520*x1^5*x2^8*
       \[Sigma]*\[Tau] + 24562772277120*x1^6*x2^8*\[Sigma]*\[Tau] - 
      181237805327040*x1^7*x2^8*\[Sigma]*\[Tau] + 704940447235200*x1^8*x2^8*
       \[Sigma]*\[Tau] - 1634614973851750*x1^9*x2^8*\[Sigma]*\[Tau] + 
      2391187788596046*x1^10*x2^8*\[Sigma]*\[Tau] - 2251499753676096*x1^11*
       x2^8*\[Sigma]*\[Tau] + 1353484537289192*x1^12*x2^8*\[Sigma]*\[Tau] - 
      499807395193260*x1^13*x2^8*\[Sigma]*\[Tau] + 104397606852924*x1^14*x2^8*
       \[Sigma]*\[Tau] - 10488814788144*x1^15*x2^8*\[Sigma]*\[Tau] + 
      364295114568*x1^16*x2^8*\[Sigma]*\[Tau] - 2016214200*x1^17*x2^8*
       \[Sigma]*\[Tau] - 354355330560*x1^4*x2^9*\[Sigma]*\[Tau] + 
      9948411137280*x1^5*x2^9*\[Sigma]*\[Tau] - 101944668471800*x1^6*x2^9*
       \[Sigma]*\[Tau] + 533034602308120*x1^7*x2^9*\[Sigma]*\[Tau] - 
      1634614973851750*x1^8*x2^9*\[Sigma]*\[Tau] + 3150324856849830*x1^9*x2^9*
       \[Sigma]*\[Tau] - 3938985841604352*x1^10*x2^9*\[Sigma]*\[Tau] + 
      3212442951322836*x1^11*x2^9*\[Sigma]*\[Tau] - 1675684674846336*x1^12*
       x2^9*\[Sigma]*\[Tau] + 531289286239866*x1^13*x2^9*\[Sigma]*\[Tau] - 
      92550078870480*x1^14*x2^9*\[Sigma]*\[Tau] + 7265080809756*x1^15*x2^9*
       \[Sigma]*\[Tau] - 170983973160*x1^16*x2^9*\[Sigma]*\[Tau] + 
      459098640*x1^17*x2^9*\[Sigma]*\[Tau] - 47079899328*x1^3*x2^10*\[Sigma]*
       \[Tau] + 2112660639936*x1^4*x2^10*\[Sigma]*\[Tau] - 
      31572594170656*x1^5*x2^10*\[Sigma]*\[Tau] + 228275957865648*x1^6*x2^10*
       \[Sigma]*\[Tau] - 939007653524358*x1^7*x2^10*\[Sigma]*\[Tau] + 
      2391187788596046*x1^8*x2^10*\[Sigma]*\[Tau] - 3938985841604352*x1^9*
       x2^10*\[Sigma]*\[Tau] + 4269800801071344*x1^10*x2^10*\[Sigma]*\[Tau] - 
      3028473798380184*x1^11*x2^10*\[Sigma]*\[Tau] + 
      1362866050770840*x1^12*x2^10*\[Sigma]*\[Tau] - 
      364060397033256*x1^13*x2^10*\[Sigma]*\[Tau] + 50684698473024*x1^14*
       x2^10*\[Sigma]*\[Tau] - 2814596825040*x1^15*x2^10*\[Sigma]*\[Tau] + 
      33973299360*x1^16*x2^10*\[Sigma]*\[Tau] - 2638915776*x1^2*x2^11*
       \[Sigma]*\[Tau] + 217798925568*x1^3*x2^11*\[Sigma]*\[Tau] - 
      5133721359928*x1^4*x2^11*\[Sigma]*\[Tau] + 53722155913384*x1^5*x2^11*
       \[Sigma]*\[Tau] - 304206121957262*x1^6*x2^11*\[Sigma]*\[Tau] + 
      1036218134430402*x1^7*x2^11*\[Sigma]*\[Tau] - 2251499753676096*x1^8*
       x2^11*\[Sigma]*\[Tau] + 3212442951322836*x1^9*x2^11*\[Sigma]*\[Tau] - 
      3028473798380184*x1^10*x2^11*\[Sigma]*\[Tau] + 
      1855952885225208*x1^11*x2^11*\[Sigma]*\[Tau] - 
      706917564736152*x1^12*x2^11*\[Sigma]*\[Tau] + 152713974962472*x1^13*
       x2^11*\[Sigma]*\[Tau] - 15500890445040*x1^14*x2^11*\[Sigma]*\[Tau] + 
      466585479360*x1^15*x2^11*\[Sigma]*\[Tau] - 47397504*x1*x2^12*\[Sigma]*
       \[Tau] + 9450288960*x1^2*x2^12*\[Sigma]*\[Tau] - 
      402037292496*x1^3*x2^12*\[Sigma]*\[Tau] + 6560006239808*x1^4*x2^12*
       \[Sigma]*\[Tau] - 53377407434302*x1^5*x2^12*\[Sigma]*\[Tau] + 
      249065460191814*x1^6*x2^12*\[Sigma]*\[Tau] - 721257922012320*x1^7*x2^12*
       \[Sigma]*\[Tau] + 1353484537289192*x1^8*x2^12*\[Sigma]*\[Tau] - 
      1675684674846336*x1^9*x2^12*\[Sigma]*\[Tau] + 1362866050770840*x1^10*
       x2^12*\[Sigma]*\[Tau] - 706917564736152*x1^11*x2^12*\[Sigma]*\[Tau] + 
      218544433374960*x1^12*x2^12*\[Sigma]*\[Tau] - 34895502401760*x1^13*
       x2^12*\[Sigma]*\[Tau] + 2005231868640*x1^14*x2^12*\[Sigma]*\[Tau] - 
      131712*x2^13*\[Sigma]*\[Tau] + 129491712*x1*x2^13*\[Sigma]*\[Tau] - 
      12985230104*x1^2*x2^13*\[Sigma]*\[Tau] + 376277581960*x1^3*x2^13*
       \[Sigma]*\[Tau] - 4723883619378*x1^4*x2^13*\[Sigma]*\[Tau] + 
      31437421006992*x1^5*x2^13*\[Sigma]*\[Tau] - 123972801965040*x1^6*x2^13*
       \[Sigma]*\[Tau] + 308455445016488*x1^7*x2^13*\[Sigma]*\[Tau] - 
      499807395193260*x1^8*x2^13*\[Sigma]*\[Tau] + 531289286239866*x1^9*x2^13*
       \[Sigma]*\[Tau] - 364060397033256*x1^10*x2^13*\[Sigma]*\[Tau] + 
      152713974962472*x1^11*x2^13*\[Sigma]*\[Tau] - 34895502401760*x1^12*
       x2^13*\[Sigma]*\[Tau] + 3200422024800*x1^13*x2^13*\[Sigma]*\[Tau] + 
      263424*x2^14*\[Sigma]*\[Tau] - 127133552*x1*x2^14*\[Sigma]*\[Tau] + 
      8499953072*x1^2*x2^14*\[Sigma]*\[Tau] - 186739800962*x1^3*x2^14*
       \[Sigma]*\[Tau] + 1896961736250*x1^4*x2^14*\[Sigma]*\[Tau] - 
      10575210817920*x1^5*x2^14*\[Sigma]*\[Tau] + 35538582509864*x1^6*x2^14*
       \[Sigma]*\[Tau] - 75718531498764*x1^7*x2^14*\[Sigma]*\[Tau] + 
      104397606852924*x1^8*x2^14*\[Sigma]*\[Tau] - 92550078870480*x1^9*x2^14*
       \[Sigma]*\[Tau] + 50684698473024*x1^10*x2^14*\[Sigma]*\[Tau] - 
      15500890445040*x1^11*x2^14*\[Sigma]*\[Tau] + 2005231868640*x1^12*x2^14*
       \[Sigma]*\[Tau] - 169624*x2^15*\[Sigma]*\[Tau] + 
      53384376*x1*x2^15*\[Sigma]*\[Tau] - 2653333738*x1^2*x2^15*\[Sigma]*
       \[Tau] + 46463023422*x1^3*x2^15*\[Sigma]*\[Tau] - 
      390316312848*x1^4*x2^15*\[Sigma]*\[Tau] + 1831310628448*x1^5*x2^15*
       \[Sigma]*\[Tau] - 5200600383132*x1^6*x2^15*\[Sigma]*\[Tau] + 
      9287488018116*x1^7*x2^15*\[Sigma]*\[Tau] - 10488814788144*x1^8*x2^15*
       \[Sigma]*\[Tau] + 7265080809756*x1^9*x2^15*\[Sigma]*\[Tau] - 
      2814596825040*x1^10*x2^15*\[Sigma]*\[Tau] + 466585479360*x1^11*x2^15*
       \[Sigma]*\[Tau] + 38432*x2^16*\[Sigma]*\[Tau] - 
      8732058*x1*x2^16*\[Sigma]*\[Tau] + 338295474*x1^2*x2^16*\[Sigma]*
       \[Tau] - 4804359504*x1^3*x2^16*\[Sigma]*\[Tau] + 
      33313845880*x1^4*x2^16*\[Sigma]*\[Tau] - 129331892844*x1^5*x2^16*
       \[Sigma]*\[Tau] + 300542726316*x1^6*x2^16*\[Sigma]*\[Tau] - 
      427334367768*x1^7*x2^16*\[Sigma]*\[Tau] + 364295114568*x1^8*x2^16*
       \[Sigma]*\[Tau] - 170983973160*x1^9*x2^16*\[Sigma]*\[Tau] + 
      33973299360*x1^10*x2^16*\[Sigma]*\[Tau] - 2192*x2^17*\[Sigma]*\[Tau] + 
      355485*x1*x2^17*\[Sigma]*\[Tau] - 10666320*x1^2*x2^17*\[Sigma]*\[Tau] + 
      120266020*x1^3*x2^17*\[Sigma]*\[Tau] - 663866280*x1^4*x2^17*\[Sigma]*
       \[Tau] + 2025035334*x1^5*x2^17*\[Sigma]*\[Tau] - 
      3587106600*x1^6*x2^17*\[Sigma]*\[Tau] + 3673107900*x1^7*x2^17*\[Sigma]*
       \[Tau] - 2016214200*x1^8*x2^17*\[Sigma]*\[Tau] + 
      459098640*x1^9*x2^17*\[Sigma]*\[Tau] - 32928*x1^13*\[Tau]^2 + 
      65856*x1^14*\[Tau]^2 - 40936*x1^15*\[Tau]^2 + 7888*x1^16*\[Tau]^2 - 
      208*x1^17*\[Tau]^2 - 11849376*x1^12*x2*\[Tau]^2 + 
      32796288*x1^13*x2*\[Tau]^2 - 32662448*x1^14*x2*\[Tau]^2 + 
      13842208*x1^15*x2*\[Tau]^2 - 2213171*x1^16*x2*\[Tau]^2 + 
      75928*x1^17*x2*\[Tau]^2 - 659728944*x1^11*x2^2*\[Tau]^2 + 
      2386597920*x1^12*x2^2*\[Tau]^2 - 3329631536*x1^13*x2^2*\[Tau]^2 + 
      2226481760*x1^14*x2^2*\[Tau]^2 - 713816427*x1^15*x2^2*\[Tau]^2 + 
      93034328*x1^16*x2^2*\[Tau]^2 - 2841216*x1^17*x2^2*\[Tau]^2 - 
      11769974832*x1^10*x2^3*\[Tau]^2 + 54792017952*x1^11*x2^3*\[Tau]^2 - 
      102253963224*x1^12*x2^3*\[Tau]^2 + 97384331520*x1^13*x2^3*\[Tau]^2 - 
      49619147303*x1^14*x2^3*\[Tau]^2 + 12820162200*x1^15*x2^3*\[Tau]^2 - 
      1389671388*x1^16*x2^3*\[Tau]^2 + 36052576*x1^17*x2^3*\[Tau]^2 - 
      88588832640*x1^9*x2^4*\[Tau]^2 + 529835844384*x1^10*x2^4*\[Tau]^2 - 
      1296026092312*x1^11*x2^4*\[Tau]^2 + 1675579995600*x1^12*x2^4*\[Tau]^2 - 
      1229963778687*x1^13*x2^4*\[Tau]^2 + 509077494520*x1^14*x2^4*\[Tau]^2 - 
      109694978316*x1^15*x2^4*\[Tau]^2 + 9994937848*x1^16*x2^4*\[Tau]^2 - 
      215412288*x1^17*x2^4*\[Tau]^2 - 321693482880*x1^8*x2^5*\[Tau]^2 + 
      2489570973120*x1^9*x2^5*\[Tau]^2 - 7926025968784*x1^10*x2^5*\[Tau]^2 + 
      13576727732512*x1^11*x2^5*\[Tau]^2 - 13653728810113*x1^12*x2^5*
       \[Tau]^2 + 8207714760056*x1^13*x2^5*\[Tau]^2 - 
      2854837156836*x1^14*x2^5*\[Tau]^2 + 521501147272*x1^15*x2^5*\[Tau]^2 - 
      39920611962*x1^16*x2^5*\[Tau]^2 + 697260816*x1^17*x2^5*\[Tau]^2 - 
      603891288000*x1^7*x2^6*\[Tau]^2 + 6139023549120*x1^8*x2^6*\[Tau]^2 - 
      25498568683280*x1^9*x2^6*\[Tau]^2 + 57258473562752*x1^10*x2^6*
       \[Tau]^2 - 76789805873529*x1^11*x2^6*\[Tau]^2 + 
      63632000835144*x1^12*x2^6*\[Tau]^2 - 32350761159108*x1^13*x2^6*
       \[Tau]^2 + 9613981412168*x1^14*x2^6*\[Tau]^2 - 
      1494091736970*x1^15*x2^6*\[Tau]^2 + 94917854472*x1^16*x2^6*\[Tau]^2 - 
      1295063616*x1^17*x2^6*\[Tau]^2 - 603891288000*x1^6*x2^7*\[Tau]^2 + 
      8260711240320*x1^7*x2^7*\[Tau]^2 - 45249747746280*x1^8*x2^7*\[Tau]^2 + 
      133110412973120*x1^9*x2^7*\[Tau]^2 - 234985580172277*x1^10*x2^7*
       \[Tau]^2 + 260757099313480*x1^11*x2^7*\[Tau]^2 - 
      183582494533284*x1^12*x2^7*\[Tau]^2 + 80198066946536*x1^13*x2^7*
       \[Tau]^2 - 20449723579362*x1^14*x2^7*\[Tau]^2 + 
      2681330916264*x1^15*x2^7*\[Tau]^2 - 137535809796*x1^16*x2^7*\[Tau]^2 + 
      1379428512*x1^17*x2^7*\[Tau]^2 - 321693482880*x1^5*x2^8*\[Tau]^2 + 
      6139023549120*x1^6*x2^8*\[Tau]^2 - 45249747746280*x1^7*x2^8*\[Tau]^2 + 
      175782250596480*x1^8*x2^8*\[Tau]^2 - 407320446752285*x1^9*x2^8*
       \[Tau]^2 + 596406297845864*x1^10*x2^8*\[Tau]^2 - 
      563924416413204*x1^11*x2^8*\[Tau]^2 + 342432834000488*x1^12*x2^8*
       \[Tau]^2 - 129070998013650*x1^13*x2^8*\[Tau]^2 + 
      28040203823016*x1^14*x2^8*\[Tau]^2 - 3031666762740*x1^15*x2^8*
       \[Tau]^2 + 119114627016*x1^16*x2^8*\[Tau]^2 - 
      783134352*x1^17*x2^8*\[Tau]^2 - 88588832640*x1^4*x2^9*\[Tau]^2 + 
      2489570973120*x1^5*x2^9*\[Tau]^2 - 25498568683280*x1^6*x2^9*\[Tau]^2 + 
      133110412973120*x1^7*x2^9*\[Tau]^2 - 407320446752285*x1^8*x2^9*
       \[Tau]^2 + 783457290987360*x1^9*x2^9*\[Tau]^2 - 
      978848068600248*x1^10*x2^9*\[Tau]^2 + 799989873620784*x1^11*x2^9*
       \[Tau]^2 - 420555645560820*x1^12*x2^9*\[Tau]^2 + 
      135844125570384*x1^13*x2^9*\[Tau]^2 - 24617857886160*x1^14*x2^9*
       \[Tau]^2 + 2094389079552*x1^15*x2^9*\[Tau]^2 - 
      56657817216*x1^16*x2^9*\[Tau]^2 + 183639456*x1^17*x2^9*\[Tau]^2 - 
      11769974832*x1^3*x2^10*\[Tau]^2 + 529835844384*x1^4*x2^10*\[Tau]^2 - 
      7926025968784*x1^5*x2^10*\[Tau]^2 + 57258473562752*x1^6*x2^10*
       \[Tau]^2 - 234985580172277*x1^7*x2^10*\[Tau]^2 + 
      596406297845864*x1^8*x2^10*\[Tau]^2 - 978848068600248*x1^9*x2^10*
       \[Tau]^2 + 1057810754471856*x1^10*x2^10*\[Tau]^2 - 
      749643154100148*x1^11*x2^10*\[Tau]^2 + 338787605938320*x1^12*x2^10*
       \[Tau]^2 - 91870572079440*x1^13*x2^10*\[Tau]^2 + 
      13286848447488*x1^14*x2^10*\[Tau]^2 - 806023698480*x1^15*x2^10*
       \[Tau]^2 + 11385646272*x1^16*x2^10*\[Tau]^2 - 
      659728944*x1^2*x2^11*\[Tau]^2 + 54792017952*x1^3*x2^11*\[Tau]^2 - 
      1296026092312*x1^4*x2^11*\[Tau]^2 + 13576727732512*x1^5*x2^11*
       \[Tau]^2 - 76789805873529*x1^6*x2^11*\[Tau]^2 + 
      260757099313480*x1^7*x2^11*\[Tau]^2 - 563924416413204*x1^8*x2^11*
       \[Tau]^2 + 799989873620784*x1^9*x2^11*\[Tau]^2 - 
      749643154100148*x1^10*x2^11*\[Tau]^2 + 457161958401456*x1^11*x2^11*
       \[Tau]^2 - 173953016623848*x1^12*x2^11*\[Tau]^2 + 
      37914953977824*x1^13*x2^11*\[Tau]^2 - 3980479046544*x1^14*x2^11*
       \[Tau]^2 + 132135651648*x1^15*x2^11*\[Tau]^2 - 
      11849376*x1*x2^12*\[Tau]^2 + 2386597920*x1^2*x2^12*\[Tau]^2 - 
      102253963224*x1^3*x2^12*\[Tau]^2 + 1675579995600*x1^4*x2^12*\[Tau]^2 - 
      13653728810113*x1^5*x2^12*\[Tau]^2 + 63632000835144*x1^6*x2^12*
       \[Tau]^2 - 183582494533284*x1^7*x2^12*\[Tau]^2 + 
      342432834000488*x1^8*x2^12*\[Tau]^2 - 420555645560820*x1^9*x2^12*
       \[Tau]^2 + 338787605938320*x1^10*x2^12*\[Tau]^2 - 
      173953016623848*x1^11*x2^12*\[Tau]^2 + 53318598456816*x1^12*x2^12*
       \[Tau]^2 - 8502053768208*x1^13*x2^12*\[Tau]^2 + 
      500213697984*x1^14*x2^12*\[Tau]^2 - 32928*x2^13*\[Tau]^2 + 
      32796288*x1*x2^13*\[Tau]^2 - 3329631536*x1^2*x2^13*\[Tau]^2 + 
      97384331520*x1^3*x2^13*\[Tau]^2 - 1229963778687*x1^4*x2^13*\[Tau]^2 + 
      8207714760056*x1^5*x2^13*\[Tau]^2 - 32350761159108*x1^6*x2^13*
       \[Tau]^2 + 80198066946536*x1^7*x2^13*\[Tau]^2 - 
      129070998013650*x1^8*x2^13*\[Tau]^2 + 135844125570384*x1^9*x2^13*
       \[Tau]^2 - 91870572079440*x1^10*x2^13*\[Tau]^2 + 
      37914953977824*x1^11*x2^13*\[Tau]^2 - 8502053768208*x1^12*x2^13*
       \[Tau]^2 + 765393108480*x1^13*x2^13*\[Tau]^2 + 65856*x2^14*\[Tau]^2 - 
      32662448*x1*x2^14*\[Tau]^2 + 2226481760*x1^2*x2^14*\[Tau]^2 - 
      49619147303*x1^3*x2^14*\[Tau]^2 + 509077494520*x1^4*x2^14*\[Tau]^2 - 
      2854837156836*x1^5*x2^14*\[Tau]^2 + 9613981412168*x1^6*x2^14*\[Tau]^2 - 
      20449723579362*x1^7*x2^14*\[Tau]^2 + 28040203823016*x1^8*x2^14*
       \[Tau]^2 - 24617857886160*x1^9*x2^14*\[Tau]^2 + 
      13286848447488*x1^10*x2^14*\[Tau]^2 - 3980479046544*x1^11*x2^14*
       \[Tau]^2 + 500213697984*x1^12*x2^14*\[Tau]^2 - 40936*x2^15*\[Tau]^2 + 
      13842208*x1*x2^15*\[Tau]^2 - 713816427*x1^2*x2^15*\[Tau]^2 + 
      12820162200*x1^3*x2^15*\[Tau]^2 - 109694978316*x1^4*x2^15*\[Tau]^2 + 
      521501147272*x1^5*x2^15*\[Tau]^2 - 1494091736970*x1^6*x2^15*\[Tau]^2 + 
      2681330916264*x1^7*x2^15*\[Tau]^2 - 3031666762740*x1^8*x2^15*\[Tau]^2 + 
      2094389079552*x1^9*x2^15*\[Tau]^2 - 806023698480*x1^10*x2^15*\[Tau]^2 + 
      132135651648*x1^11*x2^15*\[Tau]^2 + 7888*x2^16*\[Tau]^2 - 
      2213171*x1*x2^16*\[Tau]^2 + 93034328*x1^2*x2^16*\[Tau]^2 - 
      1389671388*x1^3*x2^16*\[Tau]^2 + 9994937848*x1^4*x2^16*\[Tau]^2 - 
      39920611962*x1^5*x2^16*\[Tau]^2 + 94917854472*x1^6*x2^16*\[Tau]^2 - 
      137535809796*x1^7*x2^16*\[Tau]^2 + 119114627016*x1^8*x2^16*\[Tau]^2 - 
      56657817216*x1^9*x2^16*\[Tau]^2 + 11385646272*x1^10*x2^16*\[Tau]^2 - 
      208*x2^17*\[Tau]^2 + 75928*x1*x2^17*\[Tau]^2 - 
      2841216*x1^2*x2^17*\[Tau]^2 + 36052576*x1^3*x2^17*\[Tau]^2 - 
      215412288*x1^4*x2^17*\[Tau]^2 + 697260816*x1^5*x2^17*\[Tau]^2 - 
      1295063616*x1^6*x2^17*\[Tau]^2 + 1379428512*x1^7*x2^17*\[Tau]^2 - 
      783134352*x1^8*x2^17*\[Tau]^2 + 183639456*x1^9*x2^17*\[Tau]^2)
 
h4444[2] = -73728*x1^4*x2^4*(149352*x1^13 - 245784*x1^14 + 117859*x1^15 - 
      16147*x1^16 + 328*x1^17 + 27799464*x1^12*x2 - 56497392*x1^13*x2 + 
      37813139*x1^14*x2 - 9414094*x1^15*x2 + 716003*x1^16*x2 - 
      8128*x1^17*x2 + 1073965536*x1^11*x2^2 - 2697150120*x1^12*x2^2 + 
      2414718383*x1^13*x2^2 - 923031506*x1^14*x2^2 + 141461307*x1^15*x2^2 - 
      6557080*x1^16*x2^2 + 40936*x1^17*x2^2 + 15194470368*x1^10*x2^3 - 
      47355953568*x1^11*x2^3 + 55350465807*x1^12*x2^3 - 
      29950729830*x1^13*x2^3 + 7481183303*x1^14*x2^3 - 749137376*x1^15*x2^3 + 
      21090608*x1^16*x2^3 - 65856*x1^17*x2^3 + 98392315560*x1^9*x2^4 - 
      383526540936*x1^10*x2^4 + 577640042161*x1^11*x2^4 - 
      423089245824*x1^12*x2^4 + 155390789127*x1^13*x2^4 - 
      26539437960*x1^14*x2^4 + 1720263776*x1^15*x2^4 - 27010368*x1^16*x2^4 + 
      32928*x1^17*x2^4 + 326015723880*x1^8*x2^5 - 1608164065200*x1^9*x2^5 + 
      3105907565761*x1^10*x2^5 - 3001592933626*x1^11*x2^5 + 
      1530106593673*x1^12*x2^5 - 396069135504*x1^13*x2^5 + 
      45669888264*x1^14*x2^5 - 1761365760*x1^15*x2^5 + 11849376*x1^16*x2^5 + 
      585910765440*x1^7*x2^6 - 3719711290680*x1^8*x2^6 + 
      9231002986205*x1^9*x2^6 - 11612815957358*x1^10*x2^6 + 
      7940044780857*x1^11*x2^6 - 2910908809480*x1^12*x2^6 + 
      523303316872*x1^13*x2^6 - 37493740032*x1^14*x2^6 + 
      659728944*x1^15*x2^6 + 585910765440*x1^6*x2^7 - 
      4902819546240*x1^7*x2^7 + 15772871599485*x1^8*x2^7 - 
      25711382699090*x1^9*x2^7 + 23113878950437*x1^10*x2^7 - 
      11513772049472*x1^11*x2^7 + 2986863894784*x1^12*x2^7 - 
      343654464384*x1^13*x2^7 + 11769974832*x1^14*x2^7 + 
      326015723880*x1^5*x2^8 - 3719711290680*x1^6*x2^8 + 
      15772871599485*x1^7*x2^8 - 33421373180250*x1^8*x2^8 + 
      39116018796965*x1^9*x2^8 - 25805135902040*x1^10*x2^8 + 
      9200438120720*x1^11*x2^8 - 1557325197120*x1^12*x2^8 + 
      88588832640*x1^13*x2^8 + 98392315560*x1^4*x2^9 - 
      1608164065200*x1^5*x2^9 + 9231002986205*x1^6*x2^9 - 
      25711382699090*x1^7*x2^9 + 39116018796965*x1^8*x2^9 - 
      33674539161120*x1^9*x2^9 + 15987208692840*x1^10*x2^9 - 
      3760211125440*x1^11*x2^9 + 321693482880*x1^12*x2^9 + 
      15194470368*x1^3*x2^10 - 383526540936*x1^4*x2^10 + 
      3105907565761*x1^5*x2^10 - 11612815957358*x1^6*x2^10 + 
      23113878950437*x1^7*x2^10 - 25805135902040*x1^8*x2^10 + 
      15987208692840*x1^9*x2^10 - 5024897095680*x1^10*x2^10 + 
      603891288000*x1^11*x2^10 + 1073965536*x1^2*x2^11 - 
      47355953568*x1^3*x2^11 + 577640042161*x1^4*x2^11 - 
      3001592933626*x1^5*x2^11 + 7940044780857*x1^6*x2^11 - 
      11513772049472*x1^7*x2^11 + 9200438120720*x1^8*x2^11 - 
      3760211125440*x1^9*x2^11 + 603891288000*x1^10*x2^11 + 
      27799464*x1*x2^12 - 2697150120*x1^2*x2^12 + 55350465807*x1^3*x2^12 - 
      423089245824*x1^4*x2^12 + 1530106593673*x1^5*x2^12 - 
      2910908809480*x1^6*x2^12 + 2986863894784*x1^7*x2^12 - 
      1557325197120*x1^8*x2^12 + 321693482880*x1^9*x2^12 + 149352*x2^13 - 
      56497392*x1*x2^13 + 2414718383*x1^2*x2^13 - 29950729830*x1^3*x2^13 + 
      155390789127*x1^4*x2^13 - 396069135504*x1^5*x2^13 + 
      523303316872*x1^6*x2^13 - 343654464384*x1^7*x2^13 + 
      88588832640*x1^8*x2^13 - 245784*x2^14 + 37813139*x1*x2^14 - 
      923031506*x1^2*x2^14 + 7481183303*x1^3*x2^14 - 26539437960*x1^4*x2^14 + 
      45669888264*x1^5*x2^14 - 37493740032*x1^6*x2^14 + 
      11769974832*x1^7*x2^14 + 117859*x2^15 - 9414094*x1*x2^15 + 
      141461307*x1^2*x2^15 - 749137376*x1^3*x2^15 + 1720263776*x1^4*x2^15 - 
      1761365760*x1^5*x2^15 + 659728944*x1^6*x2^15 - 16147*x2^16 + 
      716003*x1*x2^16 - 6557080*x1^2*x2^16 + 21090608*x1^3*x2^16 - 
      27010368*x1^4*x2^16 + 11849376*x1^5*x2^16 + 328*x2^17 - 8128*x1*x2^17 + 
      40936*x1^2*x2^17 - 65856*x1^3*x2^17 + 32928*x1^4*x2^17 + 
      329280*x1^13*\[Sigma] - 589960*x1^14*\[Sigma] + 321160*x1^15*\[Sigma] - 
      54155*x1^16*\[Sigma] + 1747*x1^17*\[Sigma] + 76581120*x1^12*x2*
       \[Sigma] - 164377360*x1^13*x2*\[Sigma] + 118871144*x1^14*x2*\[Sigma] - 
      33320358*x1^15*x2*\[Sigma] + 3117537*x1^16*x2*\[Sigma] - 
      54155*x1^17*x2*\[Sigma] + 3432885120*x1^11*x2^2*\[Sigma] - 
      8880624760*x1^12*x2^2*\[Sigma] + 8305942568*x1^13*x2^2*\[Sigma] - 
      3398749154*x1^14*x2^2*\[Sigma] + 583733888*x1^15*x2^2*\[Sigma] - 
      33320358*x1^16*x2^2*\[Sigma] + 321160*x1^17*x2^2*\[Sigma] + 
      53845841280*x1^10*x2^3*\[Sigma] - 169580603360*x1^11*x2^3*\[Sigma] + 
      202340521992*x1^12*x2^3*\[Sigma] - 113588100430*x1^13*x2^3*\[Sigma] + 
      30254509912*x1^14*x2^3*\[Sigma] - 3398749154*x1^15*x2^3*\[Sigma] + 
      118871144*x1^16*x2^3*\[Sigma] - 589960*x1^17*x2^3*\[Sigma] + 
      374134992000*x1^9*x2^4*\[Sigma] - 1454444951960*x1^10*x2^4*\[Sigma] + 
      2202373413016*x1^11*x2^4*\[Sigma] - 1640244563216*x1^12*x2^4*\[Sigma] + 
      623471847558*x1^13*x2^4*\[Sigma] - 113588100430*x1^14*x2^4*\[Sigma] + 
      8305942568*x1^15*x2^4*\[Sigma] - 164377360*x1^16*x2^4*\[Sigma] + 
      329280*x1^17*x2^4*\[Sigma] + 1295785149120*x1^8*x2^5*\[Sigma] - 
      6331529813840*x1^9*x2^5*\[Sigma] + 12184139348920*x1^10*x2^5*\[Sigma] - 
      11823806292802*x1^11*x2^5*\[Sigma] + 6122409008282*x1^12*x2^5*
       \[Sigma] - 1640244563216*x1^13*x2^5*\[Sigma] + 
      202340521992*x1^14*x2^5*\[Sigma] - 8880624760*x1^15*x2^5*\[Sigma] + 
      76581120*x1^16*x2^5*\[Sigma] + 2379184980480*x1^7*x2^6*\[Sigma] - 
      14959800526440*x1^8*x2^6*\[Sigma] + 36860612511800*x1^9*x2^6*\[Sigma] - 
      46243750413630*x1^10*x2^6*\[Sigma] + 31751692003528*x1^11*x2^6*
       \[Sigma] - 11823806292802*x1^12*x2^6*\[Sigma] + 
      2202373413016*x1^13*x2^6*\[Sigma] - 169580603360*x1^14*x2^6*\[Sigma] + 
      3432885120*x1^15*x2^6*\[Sigma] + 2379184980480*x1^6*x2^7*\[Sigma] - 
      19854569159040*x1^7*x2^7*\[Sigma] + 63523010304600*x1^8*x2^7*\[Sigma] - 
      103033448721610*x1^9*x2^7*\[Sigma] + 92444665022688*x1^10*x2^7*
       \[Sigma] - 46243750413630*x1^11*x2^7*\[Sigma] + 
      12184139348920*x1^12*x2^7*\[Sigma] - 1454444951960*x1^13*x2^7*
       \[Sigma] + 53845841280*x1^14*x2^7*\[Sigma] + 1295785149120*x1^5*x2^8*
       \[Sigma] - 14959800526440*x1^6*x2^8*\[Sigma] + 
      63523010304600*x1^7*x2^8*\[Sigma] - 134207064510090*x1^8*x2^8*
       \[Sigma] + 156479173842860*x1^9*x2^8*\[Sigma] - 
      103033448721610*x1^10*x2^8*\[Sigma] + 36860612511800*x1^11*x2^8*
       \[Sigma] - 6331529813840*x1^12*x2^8*\[Sigma] + 
      374134992000*x1^13*x2^8*\[Sigma] + 374134992000*x1^4*x2^9*\[Sigma] - 
      6331529813840*x1^5*x2^9*\[Sigma] + 36860612511800*x1^6*x2^9*\[Sigma] - 
      103033448721610*x1^7*x2^9*\[Sigma] + 156479173842860*x1^8*x2^9*
       \[Sigma] - 134207064510090*x1^9*x2^9*\[Sigma] + 
      63523010304600*x1^10*x2^9*\[Sigma] - 14959800526440*x1^11*x2^9*
       \[Sigma] + 1295785149120*x1^12*x2^9*\[Sigma] + 
      53845841280*x1^3*x2^10*\[Sigma] - 1454444951960*x1^4*x2^10*\[Sigma] + 
      12184139348920*x1^5*x2^10*\[Sigma] - 46243750413630*x1^6*x2^10*
       \[Sigma] + 92444665022688*x1^7*x2^10*\[Sigma] - 
      103033448721610*x1^8*x2^10*\[Sigma] + 63523010304600*x1^9*x2^10*
       \[Sigma] - 19854569159040*x1^10*x2^10*\[Sigma] + 
      2379184980480*x1^11*x2^10*\[Sigma] + 3432885120*x1^2*x2^11*\[Sigma] - 
      169580603360*x1^3*x2^11*\[Sigma] + 2202373413016*x1^4*x2^11*\[Sigma] - 
      11823806292802*x1^5*x2^11*\[Sigma] + 31751692003528*x1^6*x2^11*
       \[Sigma] - 46243750413630*x1^7*x2^11*\[Sigma] + 
      36860612511800*x1^8*x2^11*\[Sigma] - 14959800526440*x1^9*x2^11*
       \[Sigma] + 2379184980480*x1^10*x2^11*\[Sigma] + 
      76581120*x1*x2^12*\[Sigma] - 8880624760*x1^2*x2^12*\[Sigma] + 
      202340521992*x1^3*x2^12*\[Sigma] - 1640244563216*x1^4*x2^12*\[Sigma] + 
      6122409008282*x1^5*x2^12*\[Sigma] - 11823806292802*x1^6*x2^12*
       \[Sigma] + 12184139348920*x1^7*x2^12*\[Sigma] - 
      6331529813840*x1^8*x2^12*\[Sigma] + 1295785149120*x1^9*x2^12*\[Sigma] + 
      329280*x2^13*\[Sigma] - 164377360*x1*x2^13*\[Sigma] + 
      8305942568*x1^2*x2^13*\[Sigma] - 113588100430*x1^3*x2^13*\[Sigma] + 
      623471847558*x1^4*x2^13*\[Sigma] - 1640244563216*x1^5*x2^13*\[Sigma] + 
      2202373413016*x1^6*x2^13*\[Sigma] - 1454444951960*x1^7*x2^13*\[Sigma] + 
      374134992000*x1^8*x2^13*\[Sigma] - 589960*x2^14*\[Sigma] + 
      118871144*x1*x2^14*\[Sigma] - 3398749154*x1^2*x2^14*\[Sigma] + 
      30254509912*x1^3*x2^14*\[Sigma] - 113588100430*x1^4*x2^14*\[Sigma] + 
      202340521992*x1^5*x2^14*\[Sigma] - 169580603360*x1^6*x2^14*\[Sigma] + 
      53845841280*x1^7*x2^14*\[Sigma] + 321160*x2^15*\[Sigma] - 
      33320358*x1*x2^15*\[Sigma] + 583733888*x1^2*x2^15*\[Sigma] - 
      3398749154*x1^3*x2^15*\[Sigma] + 8305942568*x1^4*x2^15*\[Sigma] - 
      8880624760*x1^5*x2^15*\[Sigma] + 3432885120*x1^6*x2^15*\[Sigma] - 
      54155*x2^16*\[Sigma] + 3117537*x1*x2^16*\[Sigma] - 
      33320358*x1^2*x2^16*\[Sigma] + 118871144*x1^3*x2^16*\[Sigma] - 
      164377360*x1^4*x2^16*\[Sigma] + 76581120*x1^5*x2^16*\[Sigma] + 
      1747*x2^17*\[Sigma] - 54155*x1*x2^17*\[Sigma] + 
      321160*x1^2*x2^17*\[Sigma] - 589960*x1^3*x2^17*\[Sigma] + 
      329280*x1^4*x2^17*\[Sigma] + 32928*x1^13*\[Sigma]^2 - 
      65856*x1^14*\[Sigma]^2 + 40936*x1^15*\[Sigma]^2 - 
      8128*x1^16*\[Sigma]^2 + 328*x1^17*\[Sigma]^2 + 
      11849376*x1^12*x2*\[Sigma]^2 - 27010368*x1^13*x2*\[Sigma]^2 + 
      21090608*x1^14*x2*\[Sigma]^2 - 6557080*x1^15*x2*\[Sigma]^2 + 
      716003*x1^16*x2*\[Sigma]^2 - 16147*x1^17*x2*\[Sigma]^2 + 
      659728944*x1^11*x2^2*\[Sigma]^2 - 1761365760*x1^12*x2^2*\[Sigma]^2 + 
      1720263776*x1^13*x2^2*\[Sigma]^2 - 749137376*x1^14*x2^2*\[Sigma]^2 + 
      141461307*x1^15*x2^2*\[Sigma]^2 - 9414094*x1^16*x2^2*\[Sigma]^2 + 
      117859*x1^17*x2^2*\[Sigma]^2 + 11769974832*x1^10*x2^3*\[Sigma]^2 - 
      37493740032*x1^11*x2^3*\[Sigma]^2 + 45669888264*x1^12*x2^3*\[Sigma]^2 - 
      26539437960*x1^13*x2^3*\[Sigma]^2 + 7481183303*x1^14*x2^3*\[Sigma]^2 - 
      923031506*x1^15*x2^3*\[Sigma]^2 + 37813139*x1^16*x2^3*\[Sigma]^2 - 
      245784*x1^17*x2^3*\[Sigma]^2 + 88588832640*x1^9*x2^4*\[Sigma]^2 - 
      343654464384*x1^10*x2^4*\[Sigma]^2 + 523303316872*x1^11*x2^4*
       \[Sigma]^2 - 396069135504*x1^12*x2^4*\[Sigma]^2 + 
      155390789127*x1^13*x2^4*\[Sigma]^2 - 29950729830*x1^14*x2^4*
       \[Sigma]^2 + 2414718383*x1^15*x2^4*\[Sigma]^2 - 
      56497392*x1^16*x2^4*\[Sigma]^2 + 149352*x1^17*x2^4*\[Sigma]^2 + 
      321693482880*x1^8*x2^5*\[Sigma]^2 - 1557325197120*x1^9*x2^5*
       \[Sigma]^2 + 2986863894784*x1^10*x2^5*\[Sigma]^2 - 
      2910908809480*x1^11*x2^5*\[Sigma]^2 + 1530106593673*x1^12*x2^5*
       \[Sigma]^2 - 423089245824*x1^13*x2^5*\[Sigma]^2 + 
      55350465807*x1^14*x2^5*\[Sigma]^2 - 2697150120*x1^15*x2^5*\[Sigma]^2 + 
      27799464*x1^16*x2^5*\[Sigma]^2 + 603891288000*x1^7*x2^6*\[Sigma]^2 - 
      3760211125440*x1^8*x2^6*\[Sigma]^2 + 9200438120720*x1^9*x2^6*
       \[Sigma]^2 - 11513772049472*x1^10*x2^6*\[Sigma]^2 + 
      7940044780857*x1^11*x2^6*\[Sigma]^2 - 3001592933626*x1^12*x2^6*
       \[Sigma]^2 + 577640042161*x1^13*x2^6*\[Sigma]^2 - 
      47355953568*x1^14*x2^6*\[Sigma]^2 + 1073965536*x1^15*x2^6*\[Sigma]^2 + 
      603891288000*x1^6*x2^7*\[Sigma]^2 - 5024897095680*x1^7*x2^7*
       \[Sigma]^2 + 15987208692840*x1^8*x2^7*\[Sigma]^2 - 
      25805135902040*x1^9*x2^7*\[Sigma]^2 + 23113878950437*x1^10*x2^7*
       \[Sigma]^2 - 11612815957358*x1^11*x2^7*\[Sigma]^2 + 
      3105907565761*x1^12*x2^7*\[Sigma]^2 - 383526540936*x1^13*x2^7*
       \[Sigma]^2 + 15194470368*x1^14*x2^7*\[Sigma]^2 + 
      321693482880*x1^5*x2^8*\[Sigma]^2 - 3760211125440*x1^6*x2^8*
       \[Sigma]^2 + 15987208692840*x1^7*x2^8*\[Sigma]^2 - 
      33674539161120*x1^8*x2^8*\[Sigma]^2 + 39116018796965*x1^9*x2^8*
       \[Sigma]^2 - 25711382699090*x1^10*x2^8*\[Sigma]^2 + 
      9231002986205*x1^11*x2^8*\[Sigma]^2 - 1608164065200*x1^12*x2^8*
       \[Sigma]^2 + 98392315560*x1^13*x2^8*\[Sigma]^2 + 
      88588832640*x1^4*x2^9*\[Sigma]^2 - 1557325197120*x1^5*x2^9*\[Sigma]^2 + 
      9200438120720*x1^6*x2^9*\[Sigma]^2 - 25805135902040*x1^7*x2^9*
       \[Sigma]^2 + 39116018796965*x1^8*x2^9*\[Sigma]^2 - 
      33421373180250*x1^9*x2^9*\[Sigma]^2 + 15772871599485*x1^10*x2^9*
       \[Sigma]^2 - 3719711290680*x1^11*x2^9*\[Sigma]^2 + 
      326015723880*x1^12*x2^9*\[Sigma]^2 + 11769974832*x1^3*x2^10*
       \[Sigma]^2 - 343654464384*x1^4*x2^10*\[Sigma]^2 + 
      2986863894784*x1^5*x2^10*\[Sigma]^2 - 11513772049472*x1^6*x2^10*
       \[Sigma]^2 + 23113878950437*x1^7*x2^10*\[Sigma]^2 - 
      25711382699090*x1^8*x2^10*\[Sigma]^2 + 15772871599485*x1^9*x2^10*
       \[Sigma]^2 - 4902819546240*x1^10*x2^10*\[Sigma]^2 + 
      585910765440*x1^11*x2^10*\[Sigma]^2 + 659728944*x1^2*x2^11*\[Sigma]^2 - 
      37493740032*x1^3*x2^11*\[Sigma]^2 + 523303316872*x1^4*x2^11*
       \[Sigma]^2 - 2910908809480*x1^5*x2^11*\[Sigma]^2 + 
      7940044780857*x1^6*x2^11*\[Sigma]^2 - 11612815957358*x1^7*x2^11*
       \[Sigma]^2 + 9231002986205*x1^8*x2^11*\[Sigma]^2 - 
      3719711290680*x1^9*x2^11*\[Sigma]^2 + 585910765440*x1^10*x2^11*
       \[Sigma]^2 + 11849376*x1*x2^12*\[Sigma]^2 - 1761365760*x1^2*x2^12*
       \[Sigma]^2 + 45669888264*x1^3*x2^12*\[Sigma]^2 - 
      396069135504*x1^4*x2^12*\[Sigma]^2 + 1530106593673*x1^5*x2^12*
       \[Sigma]^2 - 3001592933626*x1^6*x2^12*\[Sigma]^2 + 
      3105907565761*x1^7*x2^12*\[Sigma]^2 - 1608164065200*x1^8*x2^12*
       \[Sigma]^2 + 326015723880*x1^9*x2^12*\[Sigma]^2 + 
      32928*x2^13*\[Sigma]^2 - 27010368*x1*x2^13*\[Sigma]^2 + 
      1720263776*x1^2*x2^13*\[Sigma]^2 - 26539437960*x1^3*x2^13*\[Sigma]^2 + 
      155390789127*x1^4*x2^13*\[Sigma]^2 - 423089245824*x1^5*x2^13*
       \[Sigma]^2 + 577640042161*x1^6*x2^13*\[Sigma]^2 - 
      383526540936*x1^7*x2^13*\[Sigma]^2 + 98392315560*x1^8*x2^13*
       \[Sigma]^2 - 65856*x2^14*\[Sigma]^2 + 21090608*x1*x2^14*\[Sigma]^2 - 
      749137376*x1^2*x2^14*\[Sigma]^2 + 7481183303*x1^3*x2^14*\[Sigma]^2 - 
      29950729830*x1^4*x2^14*\[Sigma]^2 + 55350465807*x1^5*x2^14*\[Sigma]^2 - 
      47355953568*x1^6*x2^14*\[Sigma]^2 + 15194470368*x1^7*x2^14*\[Sigma]^2 + 
      40936*x2^15*\[Sigma]^2 - 6557080*x1*x2^15*\[Sigma]^2 + 
      141461307*x1^2*x2^15*\[Sigma]^2 - 923031506*x1^3*x2^15*\[Sigma]^2 + 
      2414718383*x1^4*x2^15*\[Sigma]^2 - 2697150120*x1^5*x2^15*\[Sigma]^2 + 
      1073965536*x1^6*x2^15*\[Sigma]^2 - 8128*x2^16*\[Sigma]^2 + 
      716003*x1*x2^16*\[Sigma]^2 - 9414094*x1^2*x2^16*\[Sigma]^2 + 
      37813139*x1^3*x2^16*\[Sigma]^2 - 56497392*x1^4*x2^16*\[Sigma]^2 + 
      27799464*x1^5*x2^16*\[Sigma]^2 + 328*x2^17*\[Sigma]^2 - 
      16147*x1*x2^17*\[Sigma]^2 + 117859*x1^2*x2^17*\[Sigma]^2 - 
      245784*x1^3*x2^17*\[Sigma]^2 + 149352*x1^4*x2^17*\[Sigma]^2 + 
      329280*x1^13*\[Tau] - 603680*x1^14*\[Tau] + 340480*x1^15*\[Tau] - 
      59965*x1^16*\[Tau] + 1672*x1^17*\[Tau] + 76581120*x1^12*x2*\[Tau] - 
      167572160*x1^13*x2*\[Tau] + 123420584*x1^14*x2*\[Tau] - 
      34722514*x1^15*x2*\[Tau] + 3020298*x1^16*x2*\[Tau] - 
      37392*x1^17*x2*\[Tau] + 3432885120*x1^11*x2^2*\[Tau] - 
      9005000480*x1^12*x2^2*\[Tau] + 8501470208*x1^13*x2^2*\[Tau] - 
      3463617902*x1^14*x2^2*\[Tau] + 569427818*x1^15*x2^2*\[Tau] - 
      27924656*x1^16*x2^2*\[Tau] + 169624*x1^17*x2^2*\[Tau] + 
      53845841280*x1^10*x2^3*\[Tau] - 171080842240*x1^11*x2^3*\[Tau] + 
      205102945992*x1^12*x2^3*\[Tau] - 114606358650*x1^13*x2^3*\[Tau] + 
      29722399762*x1^14*x2^3*\[Tau] - 3082486832*x1^15*x2^3*\[Tau] + 
      87619952*x1^16*x2^3*\[Tau] - 263424*x1^17*x2^3*\[Tau] + 
      374134992000*x1^9*x2^4*\[Tau] - 1461111799840*x1^10*x2^4*\[Tau] + 
      2217926771536*x1^11*x2^4*\[Tau] - 1646899463328*x1^12*x2^4*\[Tau] + 
      616375120578*x1^13*x2^4*\[Tau] - 107473363760*x1^14*x2^4*\[Tau] + 
      7055367704*x1^15*x2^4*\[Tau] - 109734912*x1^16*x2^4*\[Tau] + 
      131712*x1^17*x2^4*\[Tau] + 1295785149120*x1^8*x2^5*\[Tau] - 
      6340732699840*x1^9*x2^5*\[Tau] + 12218153655400*x1^10*x2^5*\[Tau] - 
      11842641816166*x1^11*x2^5*\[Tau] + 6083442045422*x1^12*x2^5*\[Tau] - 
      1592028942448*x1^13*x2^5*\[Tau] + 185357410896*x1^14*x2^5*\[Tau] - 
      7141565760*x1^15*x2^5*\[Tau] + 47397504*x1^16*x2^5*\[Tau] + 
      2379184980480*x1^7*x2^6*\[Tau] - 14953085901600*x1^8*x2^6*\[Tau] + 
      36869251107920*x1^9*x2^6*\[Tau] - 46260745072850*x1^10*x2^6*\[Tau] + 
      31667458198222*x1^11*x2^6*\[Tau] - 11662001777104*x1^12*x2^6*\[Tau] + 
      2108777468728*x1^13*x2^6*\[Tau] - 151344106368*x1^14*x2^6*\[Tau] + 
      2638915776*x1^15*x2^6*\[Tau] + 2379184980480*x1^6*x2^7*\[Tau] - 
      19833003294720*x1^7*x2^7*\[Tau] + 63461841523080*x1^8*x2^7*\[Tau] - 
      103013593515470*x1^9*x2^7*\[Tau] + 92423783039478*x1^10*x2^7*\[Tau] - 
      46066685167888*x1^11*x2^7*\[Tau] + 11981803505056*x1^12*x2^7*\[Tau] - 
      1381300595136*x1^13*x2^7*\[Tau] + 47079899328*x1^14*x2^7*\[Tau] + 
      1295785149120*x1^5*x2^8*\[Tau] - 14953085901600*x1^6*x2^8*\[Tau] + 
      63461841523080*x1^7*x2^8*\[Tau] - 134159635687110*x1^8*x2^8*\[Tau] + 
      156630899834750*x1^9*x2^8*\[Tau] - 103200733344720*x1^10*x2^8*\[Tau] + 
      36810516558200*x1^11*x2^8*\[Tau] - 6239173543680*x1^12*x2^8*\[Tau] + 
      354355330560*x1^13*x2^8*\[Tau] + 374134992000*x1^4*x2^9*\[Tau] - 
      6340732699840*x1^5*x2^9*\[Tau] + 36869251107920*x1^6*x2^9*\[Tau] - 
      103013593515470*x1^7*x2^9*\[Tau] + 156630899834750*x1^8*x2^9*\[Tau] - 
      134659538851200*x1^9*x2^9*\[Tau] + 63887303135040*x1^10*x2^9*\[Tau] - 
      15034166421120*x1^11*x2^9*\[Tau] + 1286773931520*x1^12*x2^9*\[Tau] + 
      53845841280*x1^3*x2^10*\[Tau] - 1461111799840*x1^4*x2^10*\[Tau] + 
      12218153655400*x1^5*x2^10*\[Tau] - 46260745072850*x1^6*x2^10*\[Tau] + 
      92423783039478*x1^7*x2^10*\[Tau] - 103200733344720*x1^8*x2^10*\[Tau] + 
      63887303135040*x1^9*x2^10*\[Tau] - 20076899673600*x1^10*x2^10*\[Tau] + 
      2415565152000*x1^11*x2^10*\[Tau] + 3432885120*x1^2*x2^11*\[Tau] - 
      171080842240*x1^3*x2^11*\[Tau] + 2217926771536*x1^4*x2^11*\[Tau] - 
      11842641816166*x1^5*x2^11*\[Tau] + 31667458198222*x1^6*x2^11*\[Tau] - 
      46066685167888*x1^7*x2^11*\[Tau] + 36810516558200*x1^8*x2^11*\[Tau] - 
      15034166421120*x1^9*x2^11*\[Tau] + 2415565152000*x1^10*x2^11*\[Tau] + 
      76581120*x1*x2^12*\[Tau] - 9005000480*x1^2*x2^12*\[Tau] + 
      205102945992*x1^3*x2^12*\[Tau] - 1646899463328*x1^4*x2^12*\[Tau] + 
      6083442045422*x1^5*x2^12*\[Tau] - 11662001777104*x1^6*x2^12*\[Tau] + 
      11981803505056*x1^7*x2^12*\[Tau] - 6239173543680*x1^8*x2^12*\[Tau] + 
      1286773931520*x1^9*x2^12*\[Tau] + 329280*x2^13*\[Tau] - 
      167572160*x1*x2^13*\[Tau] + 8501470208*x1^2*x2^13*\[Tau] - 
      114606358650*x1^3*x2^13*\[Tau] + 616375120578*x1^4*x2^13*\[Tau] - 
      1592028942448*x1^5*x2^13*\[Tau] + 2108777468728*x1^6*x2^13*\[Tau] - 
      1381300595136*x1^7*x2^13*\[Tau] + 354355330560*x1^8*x2^13*\[Tau] - 
      603680*x2^14*\[Tau] + 123420584*x1*x2^14*\[Tau] - 
      3463617902*x1^2*x2^14*\[Tau] + 29722399762*x1^3*x2^14*\[Tau] - 
      107473363760*x1^4*x2^14*\[Tau] + 185357410896*x1^5*x2^14*\[Tau] - 
      151344106368*x1^6*x2^14*\[Tau] + 47079899328*x1^7*x2^14*\[Tau] + 
      340480*x2^15*\[Tau] - 34722514*x1*x2^15*\[Tau] + 
      569427818*x1^2*x2^15*\[Tau] - 3082486832*x1^3*x2^15*\[Tau] + 
      7055367704*x1^4*x2^15*\[Tau] - 7141565760*x1^5*x2^15*\[Tau] + 
      2638915776*x1^6*x2^15*\[Tau] - 59965*x2^16*\[Tau] + 
      3020298*x1*x2^16*\[Tau] - 27924656*x1^2*x2^16*\[Tau] + 
      87619952*x1^3*x2^16*\[Tau] - 109734912*x1^4*x2^16*\[Tau] + 
      47397504*x1^5*x2^16*\[Tau] + 1672*x2^17*\[Tau] - 
      37392*x1*x2^17*\[Tau] + 169624*x1^2*x2^17*\[Tau] - 
      263424*x1^3*x2^17*\[Tau] + 131712*x1^4*x2^17*\[Tau] + 
      131712*x1^13*\[Sigma]*\[Tau] - 263424*x1^14*\[Sigma]*\[Tau] + 
      169624*x1^15*\[Sigma]*\[Tau] - 37392*x1^16*\[Sigma]*\[Tau] + 
      1672*x1^17*\[Sigma]*\[Tau] + 47397504*x1^12*x2*\[Sigma]*\[Tau] - 
      109734912*x1^13*x2*\[Sigma]*\[Tau] + 87619952*x1^14*x2*\[Sigma]*
       \[Tau] - 27924656*x1^15*x2*\[Sigma]*\[Tau] + 3020298*x1^16*x2*\[Sigma]*
       \[Tau] - 59965*x1^17*x2*\[Sigma]*\[Tau] + 2638915776*x1^11*x2^2*
       \[Sigma]*\[Tau] - 7141565760*x1^12*x2^2*\[Sigma]*\[Tau] + 
      7055367704*x1^13*x2^2*\[Sigma]*\[Tau] - 3082486832*x1^14*x2^2*\[Sigma]*
       \[Tau] + 569427818*x1^15*x2^2*\[Sigma]*\[Tau] - 
      34722514*x1^16*x2^2*\[Sigma]*\[Tau] + 340480*x1^17*x2^2*\[Sigma]*
       \[Tau] + 47079899328*x1^10*x2^3*\[Sigma]*\[Tau] - 
      151344106368*x1^11*x2^3*\[Sigma]*\[Tau] + 185357410896*x1^12*x2^3*
       \[Sigma]*\[Tau] - 107473363760*x1^13*x2^3*\[Sigma]*\[Tau] + 
      29722399762*x1^14*x2^3*\[Sigma]*\[Tau] - 3463617902*x1^15*x2^3*\[Sigma]*
       \[Tau] + 123420584*x1^16*x2^3*\[Sigma]*\[Tau] - 
      603680*x1^17*x2^3*\[Sigma]*\[Tau] + 354355330560*x1^9*x2^4*\[Sigma]*
       \[Tau] - 1381300595136*x1^10*x2^4*\[Sigma]*\[Tau] + 
      2108777468728*x1^11*x2^4*\[Sigma]*\[Tau] - 1592028942448*x1^12*x2^4*
       \[Sigma]*\[Tau] + 616375120578*x1^13*x2^4*\[Sigma]*\[Tau] - 
      114606358650*x1^14*x2^4*\[Sigma]*\[Tau] + 8501470208*x1^15*x2^4*
       \[Sigma]*\[Tau] - 167572160*x1^16*x2^4*\[Sigma]*\[Tau] + 
      329280*x1^17*x2^4*\[Sigma]*\[Tau] + 1286773931520*x1^8*x2^5*\[Sigma]*
       \[Tau] - 6239173543680*x1^9*x2^5*\[Sigma]*\[Tau] + 
      11981803505056*x1^10*x2^5*\[Sigma]*\[Tau] - 11662001777104*x1^11*x2^5*
       \[Sigma]*\[Tau] + 6083442045422*x1^12*x2^5*\[Sigma]*\[Tau] - 
      1646899463328*x1^13*x2^5*\[Sigma]*\[Tau] + 205102945992*x1^14*x2^5*
       \[Sigma]*\[Tau] - 9005000480*x1^15*x2^5*\[Sigma]*\[Tau] + 
      76581120*x1^16*x2^5*\[Sigma]*\[Tau] + 2415565152000*x1^7*x2^6*\[Sigma]*
       \[Tau] - 15034166421120*x1^8*x2^6*\[Sigma]*\[Tau] + 
      36810516558200*x1^9*x2^6*\[Sigma]*\[Tau] - 46066685167888*x1^10*x2^6*
       \[Sigma]*\[Tau] + 31667458198222*x1^11*x2^6*\[Sigma]*\[Tau] - 
      11842641816166*x1^12*x2^6*\[Sigma]*\[Tau] + 2217926771536*x1^13*x2^6*
       \[Sigma]*\[Tau] - 171080842240*x1^14*x2^6*\[Sigma]*\[Tau] + 
      3432885120*x1^15*x2^6*\[Sigma]*\[Tau] + 2415565152000*x1^6*x2^7*
       \[Sigma]*\[Tau] - 20076899673600*x1^7*x2^7*\[Sigma]*\[Tau] + 
      63887303135040*x1^8*x2^7*\[Sigma]*\[Tau] - 103200733344720*x1^9*x2^7*
       \[Sigma]*\[Tau] + 92423783039478*x1^10*x2^7*\[Sigma]*\[Tau] - 
      46260745072850*x1^11*x2^7*\[Sigma]*\[Tau] + 12218153655400*x1^12*x2^7*
       \[Sigma]*\[Tau] - 1461111799840*x1^13*x2^7*\[Sigma]*\[Tau] + 
      53845841280*x1^14*x2^7*\[Sigma]*\[Tau] + 1286773931520*x1^5*x2^8*
       \[Sigma]*\[Tau] - 15034166421120*x1^6*x2^8*\[Sigma]*\[Tau] + 
      63887303135040*x1^7*x2^8*\[Sigma]*\[Tau] - 134659538851200*x1^8*x2^8*
       \[Sigma]*\[Tau] + 156630899834750*x1^9*x2^8*\[Sigma]*\[Tau] - 
      103013593515470*x1^10*x2^8*\[Sigma]*\[Tau] + 36869251107920*x1^11*x2^8*
       \[Sigma]*\[Tau] - 6340732699840*x1^12*x2^8*\[Sigma]*\[Tau] + 
      374134992000*x1^13*x2^8*\[Sigma]*\[Tau] + 354355330560*x1^4*x2^9*
       \[Sigma]*\[Tau] - 6239173543680*x1^5*x2^9*\[Sigma]*\[Tau] + 
      36810516558200*x1^6*x2^9*\[Sigma]*\[Tau] - 103200733344720*x1^7*x2^9*
       \[Sigma]*\[Tau] + 156630899834750*x1^8*x2^9*\[Sigma]*\[Tau] - 
      134159635687110*x1^9*x2^9*\[Sigma]*\[Tau] + 63461841523080*x1^10*x2^9*
       \[Sigma]*\[Tau] - 14953085901600*x1^11*x2^9*\[Sigma]*\[Tau] + 
      1295785149120*x1^12*x2^9*\[Sigma]*\[Tau] + 47079899328*x1^3*x2^10*
       \[Sigma]*\[Tau] - 1381300595136*x1^4*x2^10*\[Sigma]*\[Tau] + 
      11981803505056*x1^5*x2^10*\[Sigma]*\[Tau] - 46066685167888*x1^6*x2^10*
       \[Sigma]*\[Tau] + 92423783039478*x1^7*x2^10*\[Sigma]*\[Tau] - 
      103013593515470*x1^8*x2^10*\[Sigma]*\[Tau] + 63461841523080*x1^9*x2^10*
       \[Sigma]*\[Tau] - 19833003294720*x1^10*x2^10*\[Sigma]*\[Tau] + 
      2379184980480*x1^11*x2^10*\[Sigma]*\[Tau] + 2638915776*x1^2*x2^11*
       \[Sigma]*\[Tau] - 151344106368*x1^3*x2^11*\[Sigma]*\[Tau] + 
      2108777468728*x1^4*x2^11*\[Sigma]*\[Tau] - 11662001777104*x1^5*x2^11*
       \[Sigma]*\[Tau] + 31667458198222*x1^6*x2^11*\[Sigma]*\[Tau] - 
      46260745072850*x1^7*x2^11*\[Sigma]*\[Tau] + 36869251107920*x1^8*x2^11*
       \[Sigma]*\[Tau] - 14953085901600*x1^9*x2^11*\[Sigma]*\[Tau] + 
      2379184980480*x1^10*x2^11*\[Sigma]*\[Tau] + 47397504*x1*x2^12*\[Sigma]*
       \[Tau] - 7141565760*x1^2*x2^12*\[Sigma]*\[Tau] + 
      185357410896*x1^3*x2^12*\[Sigma]*\[Tau] - 1592028942448*x1^4*x2^12*
       \[Sigma]*\[Tau] + 6083442045422*x1^5*x2^12*\[Sigma]*\[Tau] - 
      11842641816166*x1^6*x2^12*\[Sigma]*\[Tau] + 12218153655400*x1^7*x2^12*
       \[Sigma]*\[Tau] - 6340732699840*x1^8*x2^12*\[Sigma]*\[Tau] + 
      1295785149120*x1^9*x2^12*\[Sigma]*\[Tau] + 131712*x2^13*\[Sigma]*
       \[Tau] - 109734912*x1*x2^13*\[Sigma]*\[Tau] + 
      7055367704*x1^2*x2^13*\[Sigma]*\[Tau] - 107473363760*x1^3*x2^13*
       \[Sigma]*\[Tau] + 616375120578*x1^4*x2^13*\[Sigma]*\[Tau] - 
      1646899463328*x1^5*x2^13*\[Sigma]*\[Tau] + 2217926771536*x1^6*x2^13*
       \[Sigma]*\[Tau] - 1461111799840*x1^7*x2^13*\[Sigma]*\[Tau] + 
      374134992000*x1^8*x2^13*\[Sigma]*\[Tau] - 263424*x2^14*\[Sigma]*
       \[Tau] + 87619952*x1*x2^14*\[Sigma]*\[Tau] - 3082486832*x1^2*x2^14*
       \[Sigma]*\[Tau] + 29722399762*x1^3*x2^14*\[Sigma]*\[Tau] - 
      114606358650*x1^4*x2^14*\[Sigma]*\[Tau] + 205102945992*x1^5*x2^14*
       \[Sigma]*\[Tau] - 171080842240*x1^6*x2^14*\[Sigma]*\[Tau] + 
      53845841280*x1^7*x2^14*\[Sigma]*\[Tau] + 169624*x2^15*\[Sigma]*\[Tau] - 
      27924656*x1*x2^15*\[Sigma]*\[Tau] + 569427818*x1^2*x2^15*\[Sigma]*
       \[Tau] - 3463617902*x1^3*x2^15*\[Sigma]*\[Tau] + 
      8501470208*x1^4*x2^15*\[Sigma]*\[Tau] - 9005000480*x1^5*x2^15*\[Sigma]*
       \[Tau] + 3432885120*x1^6*x2^15*\[Sigma]*\[Tau] - 
      37392*x2^16*\[Sigma]*\[Tau] + 3020298*x1*x2^16*\[Sigma]*\[Tau] - 
      34722514*x1^2*x2^16*\[Sigma]*\[Tau] + 123420584*x1^3*x2^16*\[Sigma]*
       \[Tau] - 167572160*x1^4*x2^16*\[Sigma]*\[Tau] + 
      76581120*x1^5*x2^16*\[Sigma]*\[Tau] + 1672*x2^17*\[Sigma]*\[Tau] - 
      59965*x1*x2^17*\[Sigma]*\[Tau] + 340480*x1^2*x2^17*\[Sigma]*\[Tau] - 
      603680*x1^3*x2^17*\[Sigma]*\[Tau] + 329280*x1^4*x2^17*\[Sigma]*\[Tau] + 
      32928*x1^13*\[Tau]^2 - 65856*x1^14*\[Tau]^2 + 43456*x1^15*\[Tau]^2 - 
      10648*x1^16*\[Tau]^2 + 688*x1^17*\[Tau]^2 + 11849376*x1^12*x2*
       \[Tau]^2 - 27857088*x1^13*x2*\[Tau]^2 + 22728608*x1^14*x2*\[Tau]^2 - 
      7465288*x1^15*x2*\[Tau]^2 + 825011*x1^16*x2*\[Tau]^2 - 
      10648*x1^17*x2*\[Tau]^2 + 659728944*x1^11*x2^2*\[Tau]^2 - 
      1809417120*x1^12*x2^2*\[Tau]^2 + 1808940056*x1^13*x2^2*\[Tau]^2 - 
      793998920*x1^14*x2^2*\[Tau]^2 + 143182107*x1^15*x2^2*\[Tau]^2 - 
      7465288*x1^16*x2^2*\[Tau]^2 + 43456*x1^17*x2^2*\[Tau]^2 + 
      11769974832*x1^10*x2^3*\[Tau]^2 - 38178313152*x1^11*x2^3*\[Tau]^2 + 
      47026862904*x1^12*x2^3*\[Tau]^2 - 27206653320*x1^13*x2^3*\[Tau]^2 + 
      7359056903*x1^14*x2^3*\[Tau]^2 - 793998920*x1^15*x2^3*\[Tau]^2 + 
      22728608*x1^16*x2^3*\[Tau]^2 - 65856*x1^17*x2^3*\[Tau]^2 + 
      88588832640*x1^9*x2^4*\[Tau]^2 - 346995833184*x1^10*x2^4*\[Tau]^2 + 
      531123957952*x1^11*x2^4*\[Tau]^2 - 399925193640*x1^12*x2^4*\[Tau]^2 + 
      152617032687*x1^13*x2^4*\[Tau]^2 - 27206653320*x1^14*x2^4*\[Tau]^2 + 
      1808940056*x1^15*x2^4*\[Tau]^2 - 27857088*x1^16*x2^4*\[Tau]^2 + 
      32928*x1^17*x2^4*\[Tau]^2 + 321693482880*x1^8*x2^5*\[Tau]^2 - 
      1562261574720*x1^9*x2^5*\[Tau]^2 + 3003949504864*x1^10*x2^5*\[Tau]^2 - 
      2920022106232*x1^11*x2^5*\[Tau]^2 + 1511365134433*x1^12*x2^5*\[Tau]^2 - 
      399925193640*x1^13*x2^5*\[Tau]^2 + 47026862904*x1^14*x2^5*\[Tau]^2 - 
      1809417120*x1^15*x2^5*\[Tau]^2 + 11849376*x1^16*x2^5*\[Tau]^2 + 
      603891288000*x1^7*x2^6*\[Tau]^2 - 3756872085120*x1^8*x2^6*\[Tau]^2 + 
      9204650535080*x1^9*x2^6*\[Tau]^2 - 11519712195992*x1^10*x2^6*\[Tau]^2 + 
      7894502009289*x1^11*x2^6*\[Tau]^2 - 2920022106232*x1^12*x2^6*\[Tau]^2 + 
      531123957952*x1^13*x2^6*\[Tau]^2 - 38178313152*x1^14*x2^6*\[Tau]^2 + 
      659728944*x1^15*x2^6*\[Tau]^2 + 603891288000*x1^6*x2^7*\[Tau]^2 - 
      5013552741120*x1^7*x2^7*\[Tau]^2 + 15956642735880*x1^8*x2^7*\[Tau]^2 - 
      25795309827320*x1^9*x2^7*\[Tau]^2 + 23099167653397*x1^10*x2^7*
       \[Tau]^2 - 11519712195992*x1^11*x2^7*\[Tau]^2 + 
      3003949504864*x1^12*x2^7*\[Tau]^2 - 346995833184*x1^13*x2^7*\[Tau]^2 + 
      11769974832*x1^14*x2^7*\[Tau]^2 + 321693482880*x1^5*x2^8*\[Tau]^2 - 
      3756872085120*x1^6*x2^8*\[Tau]^2 + 15956642735880*x1^7*x2^8*\[Tau]^2 - 
      33654946332480*x1^8*x2^8*\[Tau]^2 + 39197908377485*x1^9*x2^8*\[Tau]^2 - 
      25795309827320*x1^10*x2^8*\[Tau]^2 + 9204650535080*x1^11*x2^8*
       \[Tau]^2 - 1562261574720*x1^12*x2^8*\[Tau]^2 + 
      88588832640*x1^13*x2^8*\[Tau]^2 + 88588832640*x1^4*x2^9*\[Tau]^2 - 
      1562261574720*x1^5*x2^9*\[Tau]^2 + 9204650535080*x1^6*x2^9*\[Tau]^2 - 
      25795309827320*x1^7*x2^9*\[Tau]^2 + 39197908377485*x1^8*x2^9*\[Tau]^2 - 
      33654946332480*x1^9*x2^9*\[Tau]^2 + 15956642735880*x1^10*x2^9*
       \[Tau]^2 - 3756872085120*x1^11*x2^9*\[Tau]^2 + 
      321693482880*x1^12*x2^9*\[Tau]^2 + 11769974832*x1^3*x2^10*\[Tau]^2 - 
      346995833184*x1^4*x2^10*\[Tau]^2 + 3003949504864*x1^5*x2^10*\[Tau]^2 - 
      11519712195992*x1^6*x2^10*\[Tau]^2 + 23099167653397*x1^7*x2^10*
       \[Tau]^2 - 25795309827320*x1^8*x2^10*\[Tau]^2 + 
      15956642735880*x1^9*x2^10*\[Tau]^2 - 5013552741120*x1^10*x2^10*
       \[Tau]^2 + 603891288000*x1^11*x2^10*\[Tau]^2 + 
      659728944*x1^2*x2^11*\[Tau]^2 - 38178313152*x1^3*x2^11*\[Tau]^2 + 
      531123957952*x1^4*x2^11*\[Tau]^2 - 2920022106232*x1^5*x2^11*\[Tau]^2 + 
      7894502009289*x1^6*x2^11*\[Tau]^2 - 11519712195992*x1^7*x2^11*
       \[Tau]^2 + 9204650535080*x1^8*x2^11*\[Tau]^2 - 
      3756872085120*x1^9*x2^11*\[Tau]^2 + 603891288000*x1^10*x2^11*\[Tau]^2 + 
      11849376*x1*x2^12*\[Tau]^2 - 1809417120*x1^2*x2^12*\[Tau]^2 + 
      47026862904*x1^3*x2^12*\[Tau]^2 - 399925193640*x1^4*x2^12*\[Tau]^2 + 
      1511365134433*x1^5*x2^12*\[Tau]^2 - 2920022106232*x1^6*x2^12*\[Tau]^2 + 
      3003949504864*x1^7*x2^12*\[Tau]^2 - 1562261574720*x1^8*x2^12*\[Tau]^2 + 
      321693482880*x1^9*x2^12*\[Tau]^2 + 32928*x2^13*\[Tau]^2 - 
      27857088*x1*x2^13*\[Tau]^2 + 1808940056*x1^2*x2^13*\[Tau]^2 - 
      27206653320*x1^3*x2^13*\[Tau]^2 + 152617032687*x1^4*x2^13*\[Tau]^2 - 
      399925193640*x1^5*x2^13*\[Tau]^2 + 531123957952*x1^6*x2^13*\[Tau]^2 - 
      346995833184*x1^7*x2^13*\[Tau]^2 + 88588832640*x1^8*x2^13*\[Tau]^2 - 
      65856*x2^14*\[Tau]^2 + 22728608*x1*x2^14*\[Tau]^2 - 
      793998920*x1^2*x2^14*\[Tau]^2 + 7359056903*x1^3*x2^14*\[Tau]^2 - 
      27206653320*x1^4*x2^14*\[Tau]^2 + 47026862904*x1^5*x2^14*\[Tau]^2 - 
      38178313152*x1^6*x2^14*\[Tau]^2 + 11769974832*x1^7*x2^14*\[Tau]^2 + 
      43456*x2^15*\[Tau]^2 - 7465288*x1*x2^15*\[Tau]^2 + 
      143182107*x1^2*x2^15*\[Tau]^2 - 793998920*x1^3*x2^15*\[Tau]^2 + 
      1808940056*x1^4*x2^15*\[Tau]^2 - 1809417120*x1^5*x2^15*\[Tau]^2 + 
      659728944*x1^6*x2^15*\[Tau]^2 - 10648*x2^16*\[Tau]^2 + 
      825011*x1*x2^16*\[Tau]^2 - 7465288*x1^2*x2^16*\[Tau]^2 + 
      22728608*x1^3*x2^16*\[Tau]^2 - 27857088*x1^4*x2^16*\[Tau]^2 + 
      11849376*x1^5*x2^16*\[Tau]^2 + 688*x2^17*\[Tau]^2 - 
      10648*x1*x2^17*\[Tau]^2 + 43456*x1^2*x2^17*\[Tau]^2 - 
      65856*x1^3*x2^17*\[Tau]^2 + 32928*x1^4*x2^17*\[Tau]^2)
 
h4444[3] = -73728*x1^4*x2^4*(-74017944*x1^8 + 333080748*x1^9 - 
      623179788*x1^10 + 626752434*x1^11 - 365665986*x1^12 + 124472292*x1^13 - 
      23573284*x1^14 + 2210019*x1^15 - 79627*x1^16 + 568*x1^17 - 
      6359921568*x1^7*x2 + 32428760364*x1^8*x2 - 70102468128*x1^9*x2 + 
      83584508238*x1^10*x2 - 59881638516*x1^11*x2 + 26323062150*x1^12*x2 - 
      6952358392*x1^13*x2 + 1033736319*x1^14*x2 - 75746534*x1^15*x2 + 
      2075723*x1^16*x2 - 10408*x1^17*x2 - 101187358272*x1^6*x2^2 + 
      607409843040*x1^7*x2^2 - 1564891139196*x1^8*x2^2 + 
      2261415969582*x1^9*x2^2 - 2009878074204*x1^10*x2^2 + 
      1132857716046*x1^11*x2^2 - 402768164512*x1^12*x2^2 + 
      86972020443*x1^13*x2^2 - 10533646986*x1^14*x2^2 + 
      615646947*x1^15*x2^2 - 12810520*x1^16*x2^2 + 43456*x1^17*x2^2 - 
      495001162656*x1^5*x2^3 + 3728912162976*x1^6*x2^3 - 
      11977793423904*x1^7*x2^3 + 21610134552930*x1^8*x2^3 - 
      24194222679396*x1^9*x2^3 + 17482923909990*x1^10*x2^3 - 
      8203288433144*x1^11*x2^3 + 2448348549339*x1^12*x2^3 - 
      441953298430*x1^13*x2^3 + 43936527503*x1^14*x2^3 - 
      2027829656*x1^15*x2^3 + 30913568*x1^16*x2^3 - 65856*x1^17*x2^3 - 
      847985458320*x1^4*x2^4 + 8976913617672*x1^5*x2^4 - 
      38394940674552*x1^6*x2^4 + 89932260113388*x1^7*x2^4 - 
      129517303227774*x1^8*x2^4 + 120694685017830*x1^9*x2^4 - 
      74032572504968*x1^10*x2^4 + 29665577201757*x1^11*x2^4 - 
      7522675967240*x1^12*x2^4 + 1133768176527*x1^13*x2^4 - 
      90858078360*x1^14*x2^4 + 3164503496*x1^15*x2^4 - 31949568*x1^16*x2^4 + 
      32928*x1^17*x2^4 - 495001162656*x1^3*x2^5 + 8976913617672*x1^4*x2^5 - 
      56135267806464*x1^5*x2^5 + 179723922329028*x1^6*x2^5 - 
      342583211373480*x1^7*x2^5 + 416970119607888*x1^8*x2^5 - 
      334059983828648*x1^9*x2^5 + 176971604033301*x1^10*x2^5 - 
      60898825721538*x1^11*x2^5 + 13038200202433*x1^12*x2^5 - 
      1604927149224*x1^13*x2^5 + 98782728744*x1^14*x2^5 - 
      2338546560*x1^15*x2^5 + 11849376*x1^16*x2^5 - 101187358272*x1^2*x2^6 + 
      3728912162976*x1^3*x2^6 - 38394940674552*x1^4*x2^6 + 
      179723922329028*x1^5*x2^6 - 471329995809288*x1^6*x2^6 + 
      764946715229004*x1^7*x2^6 - 806209716839604*x1^8*x2^6 + 
      561691549973169*x1^9*x2^6 - 257293137054646*x1^10*x2^6 + 
      75304755901137*x1^11*x2^6 - 13284302752840*x1^12*x2^6 + 
      1270873128112*x1^13*x2^6 - 54107444832*x1^14*x2^6 + 
      659728944*x1^15*x2^6 - 6359921568*x1*x2^7 + 607409843040*x1^2*x2^7 - 
      11977793423904*x1^3*x2^7 + 89932260113388*x1^4*x2^7 - 
      342583211373480*x1^5*x2^7 + 764946715229004*x1^6*x2^7 - 
      1077512719302096*x1^7*x2^7 + 990806577629253*x1^8*x2^7 - 
      599185036679834*x1^9*x2^7 + 234503647803997*x1^10*x2^7 - 
      56876946487592*x1^11*x2^7 + 7860182763664*x1^12*x2^7 - 
      526494475584*x1^13*x2^7 + 11769974832*x1^14*x2^7 - 74017944*x2^8 + 
      32428760364*x1*x2^8 - 1564891139196*x1^2*x2^8 + 
      21610134552930*x1^3*x2^8 - 129517303227774*x1^4*x2^8 + 
      416970119607888*x1^5*x2^8 - 806209716839604*x1^6*x2^8 + 
      990806577629253*x1^7*x2^8 - 791803021640730*x1^8*x2^8 + 
      410004934229165*x1^9*x2^8 - 133406742018440*x1^10*x2^8 + 
      25473595929320*x1^11*x2^8 - 2484634595520*x1^12*x2^8 + 
      88588832640*x1^13*x2^8 + 333080748*x2^9 - 70102468128*x1*x2^9 + 
      2261415969582*x1^2*x2^9 - 24194222679396*x1^3*x2^9 + 
      120694685017830*x1^4*x2^9 - 334059983828648*x1^5*x2^9 + 
      561691549973169*x1^6*x2^9 - 599185036679834*x1^7*x2^9 + 
      410004934229165*x1^8*x2^9 - 176692254177120*x1^9*x2^9 + 
      45369354778440*x1^10*x2^9 - 6142362589440*x1^11*x2^9 + 
      321693482880*x1^12*x2^9 - 623179788*x2^10 + 83584508238*x1*x2^10 - 
      2009878074204*x1^2*x2^10 + 17482923909990*x1^3*x2^10 - 
      74032572504968*x1^4*x2^10 + 176971604033301*x1^5*x2^10 - 
      257293137054646*x1^6*x2^10 + 234503647803997*x1^7*x2^10 - 
      133406742018440*x1^8*x2^10 + 45369354778440*x1^9*x2^10 - 
      8272055594880*x1^10*x2^10 + 603891288000*x1^11*x2^10 + 
      626752434*x2^11 - 59881638516*x1*x2^11 + 1132857716046*x1^2*x2^11 - 
      8203288433144*x1^3*x2^11 + 29665577201757*x1^4*x2^11 - 
      60898825721538*x1^5*x2^11 + 75304755901137*x1^6*x2^11 - 
      56876946487592*x1^7*x2^11 + 25473595929320*x1^8*x2^11 - 
      6142362589440*x1^9*x2^11 + 603891288000*x1^10*x2^11 - 365665986*x2^12 + 
      26323062150*x1*x2^12 - 402768164512*x1^2*x2^12 + 
      2448348549339*x1^3*x2^12 - 7522675967240*x1^4*x2^12 + 
      13038200202433*x1^5*x2^12 - 13284302752840*x1^6*x2^12 + 
      7860182763664*x1^7*x2^12 - 2484634595520*x1^8*x2^12 + 
      321693482880*x1^9*x2^12 + 124472292*x2^13 - 6952358392*x1*x2^13 + 
      86972020443*x1^2*x2^13 - 441953298430*x1^3*x2^13 + 
      1133768176527*x1^4*x2^13 - 1604927149224*x1^5*x2^13 + 
      1270873128112*x1^6*x2^13 - 526494475584*x1^7*x2^13 + 
      88588832640*x1^8*x2^13 - 23573284*x2^14 + 1033736319*x1*x2^14 - 
      10533646986*x1^2*x2^14 + 43936527503*x1^3*x2^14 - 
      90858078360*x1^4*x2^14 + 98782728744*x1^5*x2^14 - 
      54107444832*x1^6*x2^14 + 11769974832*x1^7*x2^14 + 2210019*x2^15 - 
      75746534*x1*x2^15 + 615646947*x1^2*x2^15 - 2027829656*x1^3*x2^15 + 
      3164503496*x1^4*x2^15 - 2338546560*x1^5*x2^15 + 659728944*x1^6*x2^15 - 
      79627*x2^16 + 2075723*x1*x2^16 - 12810520*x1^2*x2^16 + 
      30913568*x1^3*x2^16 - 31949568*x1^4*x2^16 + 11849376*x1^5*x2^16 + 
      568*x2^17 - 10408*x1*x2^17 + 43456*x1^2*x2^17 - 65856*x1^3*x2^17 + 
      32928*x1^4*x2^17 - 459098640*x1^8*\[Sigma] + 2115673560*x1^9*\[Sigma] - 
      4070945340*x1^10*\[Sigma] + 4234936860*x1^11*\[Sigma] - 
      2576095074*x1^12*\[Sigma] + 924922530*x1^13*\[Sigma] - 
      188089300*x1^14*\[Sigma] + 19507740*x1^15*\[Sigma] - 
      822315*x1^16*\[Sigma] + 7787*x1^17*\[Sigma] - 33973299360*x1^7*x2*
       \[Sigma] + 176553697320*x1^8*x2*\[Sigma] - 390204277848*x1^9*x2*
       \[Sigma] + 477605508996*x1^10*x2*\[Sigma] - 353198406624*x1^11*x2*
       \[Sigma] + 161513594550*x1^12*x2*\[Sigma] - 44886354730*x1^13*x2*
       \[Sigma] + 7149861684*x1^14*x2*\[Sigma] - 578812338*x1^15*x2*
       \[Sigma] + 18614257*x1^16*x2*\[Sigma] - 127075*x1^17*x2*\[Sigma] - 
      466585479360*x1^6*x2^2*\[Sigma] + 2861416237680*x1^7*x2^2*\[Sigma] - 
      7543735666236*x1^8*x2^2*\[Sigma] + 11182196308668*x1^9*x2^2*\[Sigma] - 
      10229507625876*x1^10*x2^2*\[Sigma] + 5964170994096*x1^11*x2^2*
       \[Sigma] - 2209470740260*x1^12*x2^2*\[Sigma] + 
      502725717648*x1^13*x2^2*\[Sigma] - 65339643114*x1^14*x2^2*\[Sigma] + 
      4234043328*x1^15*x2^2*\[Sigma] - 104504518*x1^16*x2^2*\[Sigma] + 
      505120*x1^17*x2^2*\[Sigma] - 2005231868640*x1^5*x2^3*\[Sigma] + 
      15560674169040*x1^6*x2^3*\[Sigma] - 51364654549824*x1^7*x2^3*\[Sigma] + 
      95180720873700*x1^8*x2^3*\[Sigma] - 109548269158944*x1^9*x2^3*
       \[Sigma] + 81571289989728*x1^10*x2^3*\[Sigma] - 
      39603282311348*x1^11*x2^3*\[Sigma] + 12311612815152*x1^12*x2^3*
       \[Sigma] - 2339662828230*x1^13*x2^3*\[Sigma] + 
      249321749512*x1^14*x2^3*\[Sigma] - 12750078674*x1^15*x2^3*\[Sigma] + 
      231071624*x1^16*x2^3*\[Sigma] - 713440*x1^17*x2^3*\[Sigma] - 
      3200422024800*x1^4*x2^4*\[Sigma] + 34783230081600*x1^5*x2^4*\[Sigma] - 
      152458827109512*x1^6*x2^4*\[Sigma] + 365692374513312*x1^7*x2^4*
       \[Sigma] - 539460421201086*x1^8*x2^4*\[Sigma] + 
      515577888660450*x1^9*x2^4*\[Sigma] - 325130968361276*x1^10*x2^4*
       \[Sigma] + 134481278858136*x1^11*x2^4*\[Sigma] - 
      35427172325496*x1^12*x2^4*\[Sigma] + 5604711974358*x1^13*x2^4*
       \[Sigma] - 479910274830*x1^14*x2^4*\[Sigma] + 
      18459861728*x1^15*x2^4*\[Sigma] - 220931200*x1^16*x2^4*\[Sigma] + 
      329280*x1^17*x2^4*\[Sigma] - 2005231868640*x1^3*x2^5*\[Sigma] + 
      34783230081600*x1^4*x2^5*\[Sigma] - 217084893212880*x1^5*x2^5*
       \[Sigma] + 701910644760864*x1^6*x2^5*\[Sigma] - 
      1357759142974080*x1^7*x2^5*\[Sigma] + 1681927876130502*x1^8*x2^5*
       \[Sigma] - 1375030179832694*x1^9*x2^5*\[Sigma] + 
      745654848920520*x1^10*x2^5*\[Sigma] - 263796161824482*x1^11*x2^5*
       \[Sigma] + 58439573192042*x1^12*x2^5*\[Sigma] - 
      7520278755696*x1^13*x2^5*\[Sigma] + 492454947432*x1^14*x2^5*\[Sigma] - 
      12817608160*x1^15*x2^5*\[Sigma] + 76581120*x1^16*x2^5*\[Sigma] - 
      466585479360*x1^2*x2^6*\[Sigma] + 15560674169040*x1^3*x2^6*\[Sigma] - 
      152458827109512*x1^4*x2^6*\[Sigma] + 701910644760864*x1^5*x2^6*
       \[Sigma] - 1837532653588632*x1^6*x2^6*\[Sigma] + 
      2999811331768944*x1^7*x2^6*\[Sigma] - 3195528782969292*x1^8*x2^6*
       \[Sigma] + 2258774293475700*x1^9*x2^6*\[Sigma] - 
      1053767133787830*x1^10*x2^6*\[Sigma] + 315583085492808*x1^11*x2^6*
       \[Sigma] - 57340289015842*x1^12*x2^6*\[Sigma] + 
      5708137540336*x1^13*x2^6*\[Sigma] - 257333323520*x1^14*x2^6*\[Sigma] + 
      3432885120*x1^15*x2^6*\[Sigma] - 33973299360*x1*x2^7*\[Sigma] + 
      2861416237680*x1^2*x2^7*\[Sigma] - 51364654549824*x1^3*x2^7*\[Sigma] + 
      365692374513312*x1^4*x2^7*\[Sigma] - 1357759142974080*x1^5*x2^7*
       \[Sigma] + 2999811331768944*x1^6*x2^7*\[Sigma] - 
      4218277805511000*x1^7*x2^7*\[Sigma] + 3894954732257820*x1^8*x2^7*
       \[Sigma] - 2376103352902950*x1^9*x2^7*\[Sigma] + 
      942159400947248*x1^10*x2^7*\[Sigma] - 232664458936910*x1^11*x2^7*
       \[Sigma] + 32956114751560*x1^12*x2^7*\[Sigma] - 
      2285809914080*x1^13*x2^7*\[Sigma] + 53845841280*x1^14*x2^7*\[Sigma] - 
      459098640*x2^8*\[Sigma] + 176553697320*x1*x2^8*\[Sigma] - 
      7543735666236*x1^2*x2^8*\[Sigma] + 95180720873700*x1^3*x2^8*\[Sigma] - 
      539460421201086*x1^4*x2^8*\[Sigma] + 1681927876130502*x1^5*x2^8*
       \[Sigma] - 3195528782969292*x1^6*x2^8*\[Sigma] + 
      3894954732257820*x1^7*x2^8*\[Sigma] - 3107031186228090*x1^8*x2^8*
       \[Sigma] + 1614079096234660*x1^9*x2^8*\[Sigma] - 
      529336805075210*x1^10*x2^8*\[Sigma] + 102393335198000*x1^11*x2^8*
       \[Sigma] - 10185088538240*x1^12*x2^8*\[Sigma] + 
      374134992000*x1^13*x2^8*\[Sigma] + 2115673560*x2^9*\[Sigma] - 
      390204277848*x1*x2^9*\[Sigma] + 11182196308668*x1^2*x2^9*\[Sigma] - 
      109548269158944*x1^3*x2^9*\[Sigma] + 515577888660450*x1^4*x2^9*
       \[Sigma] - 1375030179832694*x1^5*x2^9*\[Sigma] + 
      2258774293475700*x1^6*x2^9*\[Sigma] - 2376103352902950*x1^7*x2^9*
       \[Sigma] + 1614079096234660*x1^8*x2^9*\[Sigma] - 
      694186360267290*x1^9*x2^9*\[Sigma] + 178735205279400*x1^10*x2^9*
       \[Sigma] - 24388185692640*x1^11*x2^9*\[Sigma] + 
      1295785149120*x1^12*x2^9*\[Sigma] - 4070945340*x2^10*\[Sigma] + 
      477605508996*x1*x2^10*\[Sigma] - 10229507625876*x1^2*x2^10*\[Sigma] + 
      81571289989728*x1^3*x2^10*\[Sigma] - 325130968361276*x1^4*x2^10*
       \[Sigma] + 745654848920520*x1^5*x2^10*\[Sigma] - 
      1053767133787830*x1^6*x2^10*\[Sigma] + 942159400947248*x1^7*x2^10*
       \[Sigma] - 529336805075210*x1^8*x2^10*\[Sigma] + 
      178735205279400*x1^9*x2^10*\[Sigma] - 32509066275840*x1^10*x2^10*
       \[Sigma] + 2379184980480*x1^11*x2^10*\[Sigma] + 
      4234936860*x2^11*\[Sigma] - 353198406624*x1*x2^11*\[Sigma] + 
      5964170994096*x1^2*x2^11*\[Sigma] - 39603282311348*x1^3*x2^11*
       \[Sigma] + 134481278858136*x1^4*x2^11*\[Sigma] - 
      263796161824482*x1^5*x2^11*\[Sigma] + 315583085492808*x1^6*x2^11*
       \[Sigma] - 232664458936910*x1^7*x2^11*\[Sigma] + 
      102393335198000*x1^8*x2^11*\[Sigma] - 24388185692640*x1^9*x2^11*
       \[Sigma] + 2379184980480*x1^10*x2^11*\[Sigma] - 
      2576095074*x2^12*\[Sigma] + 161513594550*x1*x2^12*\[Sigma] - 
      2209470740260*x1^2*x2^12*\[Sigma] + 12311612815152*x1^3*x2^12*
       \[Sigma] - 35427172325496*x1^4*x2^12*\[Sigma] + 
      58439573192042*x1^5*x2^12*\[Sigma] - 57340289015842*x1^6*x2^12*
       \[Sigma] + 32956114751560*x1^7*x2^12*\[Sigma] - 
      10185088538240*x1^8*x2^12*\[Sigma] + 1295785149120*x1^9*x2^12*
       \[Sigma] + 924922530*x2^13*\[Sigma] - 44886354730*x1*x2^13*\[Sigma] + 
      502725717648*x1^2*x2^13*\[Sigma] - 2339662828230*x1^3*x2^13*\[Sigma] + 
      5604711974358*x1^4*x2^13*\[Sigma] - 7520278755696*x1^5*x2^13*\[Sigma] + 
      5708137540336*x1^6*x2^13*\[Sigma] - 2285809914080*x1^7*x2^13*\[Sigma] + 
      374134992000*x1^8*x2^13*\[Sigma] - 188089300*x2^14*\[Sigma] + 
      7149861684*x1*x2^14*\[Sigma] - 65339643114*x1^2*x2^14*\[Sigma] + 
      249321749512*x1^3*x2^14*\[Sigma] - 479910274830*x1^4*x2^14*\[Sigma] + 
      492454947432*x1^5*x2^14*\[Sigma] - 257333323520*x1^6*x2^14*\[Sigma] + 
      53845841280*x1^7*x2^14*\[Sigma] + 19507740*x2^15*\[Sigma] - 
      578812338*x1*x2^15*\[Sigma] + 4234043328*x1^2*x2^15*\[Sigma] - 
      12750078674*x1^3*x2^15*\[Sigma] + 18459861728*x1^4*x2^15*\[Sigma] - 
      12817608160*x1^5*x2^15*\[Sigma] + 3432885120*x1^6*x2^15*\[Sigma] - 
      822315*x2^16*\[Sigma] + 18614257*x1*x2^16*\[Sigma] - 
      104504518*x1^2*x2^16*\[Sigma] + 231071624*x1^3*x2^16*\[Sigma] - 
      220931200*x1^4*x2^16*\[Sigma] + 76581120*x1^5*x2^16*\[Sigma] + 
      7787*x2^17*\[Sigma] - 127075*x1*x2^17*\[Sigma] + 
      505120*x1^2*x2^17*\[Sigma] - 713440*x1^3*x2^17*\[Sigma] + 
      329280*x1^4*x2^17*\[Sigma] - 183639456*x1^8*\[Sigma]^2 + 
      869620752*x1^9*\[Sigma]^2 - 1725374112*x1^10*\[Sigma]^2 + 
      1858888416*x1^11*\[Sigma]^2 - 1177925616*x1^12*\[Sigma]^2 + 
      444102288*x1^13*\[Sigma]^2 - 95927776*x1^14*\[Sigma]^2 + 
      10754016*x1^15*\[Sigma]^2 - 504328*x1^16*\[Sigma]^2 + 
      5608*x1^17*\[Sigma]^2 - 11385646272*x1^7*x2*\[Sigma]^2 + 
      60320516256*x1^8*x2*\[Sigma]^2 - 136331907096*x1^9*x2*\[Sigma]^2 + 
      171308699100*x1^10*x2*\[Sigma]^2 - 130706916396*x1^11*x2*\[Sigma]^2 + 
      62076248850*x1^12*x2*\[Sigma]^2 - 18080730178*x1^13*x2*\[Sigma]^2 + 
      3058498548*x1^14*x2*\[Sigma]^2 - 268376180*x1^15*x2*\[Sigma]^2 + 
      9688643*x1^16*x2*\[Sigma]^2 - 79627*x1^17*x2*\[Sigma]^2 - 
      132135651648*x1^6*x2^2*\[Sigma]^2 + 829638810000*x1^7*x2^2*\[Sigma]^2 - 
      2241766229472*x1^8*x2^2*\[Sigma]^2 + 3412193134812*x1^9*x2^2*
       \[Sigma]^2 - 3214213210824*x1^10*x2^2*\[Sigma]^2 + 
      1937434220862*x1^11*x2^2*\[Sigma]^2 - 746306419348*x1^12*x2^2*
       \[Sigma]^2 + 178049539206*x1^13*x2^2*\[Sigma]^2 - 
      24571523976*x1^14*x2^2*\[Sigma]^2 + 1724848887*x1^15*x2^2*\[Sigma]^2 - 
      47738134*x1^16*x2^2*\[Sigma]^2 + 276619*x1^17*x2^2*\[Sigma]^2 - 
      500213697984*x1^5*x2^3*\[Sigma]^2 + 4004120103984*x1^6*x2^3*
       \[Sigma]^2 - 13593987599808*x1^7*x2^3*\[Sigma]^2 + 
      25884198906720*x1^8*x2^3*\[Sigma]^2 - 30628811088876*x1^9*x2^3*
       \[Sigma]^2 + 23491408911894*x1^10*x2^3*\[Sigma]^2 - 
      11786599838300*x1^11*x2^3*\[Sigma]^2 + 3806350496382*x1^12*x2^3*
       \[Sigma]^2 - 757375707760*x1^13*x2^3*\[Sigma]^2 + 
      85542376403*x1^14*x2^3*\[Sigma]^2 - 4728563786*x1^15*x2^3*\[Sigma]^2 + 
      95795819*x1^16*x2^3*\[Sigma]^2 - 351624*x1^17*x2^3*\[Sigma]^2 - 
      765393108480*x1^4*x2^4*\[Sigma]^2 + 8451048413808*x1^5*x2^4*
       \[Sigma]^2 - 37774409253504*x1^6*x2^4*\[Sigma]^2 + 
      92540515259808*x1^7*x2^4*\[Sigma]^2 - 139600874911344*x1^8*x2^4*
       \[Sigma]^2 + 136661356909770*x1^9*x2^4*\[Sigma]^2 - 
      88486574990660*x1^10*x2^4*\[Sigma]^2 + 37713327693846*x1^11*x2^4*
       \[Sigma]^2 - 10291376023208*x1^12*x2^4*\[Sigma]^2 + 
      1699933722627*x1^13*x2^4*\[Sigma]^2 - 153847071630*x1^14*x2^4*
       \[Sigma]^2 + 6378761543*x1^15*x2^4*\[Sigma]^2 - 
      85038912*x1^16*x2^4*\[Sigma]^2 + 149352*x1^17*x2^4*\[Sigma]^2 - 
      500213697984*x1^3*x2^5*\[Sigma]^2 + 8451048413808*x1^4*x2^5*
       \[Sigma]^2 - 52655528849616*x1^5*x2^5*\[Sigma]^2 + 
      171601869336744*x1^6*x2^5*\[Sigma]^2 - 336196064330280*x1^7*x2^5*
       \[Sigma]^2 + 423161468219028*x1^8*x2^5*\[Sigma]^2 - 
      352512169106174*x1^9*x2^5*\[Sigma]^2 + 195402344508294*x1^10*x2^5*
       \[Sigma]^2 - 70947132639768*x1^11*x2^5*\[Sigma]^2 + 
      16220516822293*x1^12*x2^5*\[Sigma]^2 - 2171809253544*x1^13*x2^5*
       \[Sigma]^2 + 149834204247*x1^14*x2^5*\[Sigma]^2 - 
      4191434520*x1^15*x2^5*\[Sigma]^2 + 27799464*x1^16*x2^5*\[Sigma]^2 - 
      132135651648*x1^2*x2^6*\[Sigma]^2 + 4004120103984*x1^3*x2^6*
       \[Sigma]^2 - 37774409253504*x1^4*x2^6*\[Sigma]^2 + 
      171601869336744*x1^5*x2^6*\[Sigma]^2 - 448516024361328*x1^6*x2^6*
       \[Sigma]^2 + 735939560402508*x1^7*x2^6*\[Sigma]^2 - 
      791528534373192*x1^8*x2^6*\[Sigma]^2 + 567021671558496*x1^9*x2^6*
       \[Sigma]^2 - 269095952934424*x1^10*x2^6*\[Sigma]^2 + 
      82344928578717*x1^11*x2^6*\[Sigma]^2 - 15377835362386*x1^12*x2^6*
       \[Sigma]^2 + 1586780218681*x1^13*x2^6*\[Sigma]^2 - 
      75114822048*x1^14*x2^6*\[Sigma]^2 + 1073965536*x1^15*x2^6*\[Sigma]^2 - 
      11385646272*x1*x2^7*\[Sigma]^2 + 829638810000*x1^2*x2^7*\[Sigma]^2 - 
      13593987599808*x1^3*x2^7*\[Sigma]^2 + 92540515259808*x1^4*x2^7*
       \[Sigma]^2 - 336196064330280*x1^5*x2^7*\[Sigma]^2 + 
      735939560402508*x1^6*x2^7*\[Sigma]^2 - 1033186607935944*x1^7*x2^7*
       \[Sigma]^2 + 957546852304812*x1^8*x2^7*\[Sigma]^2 - 
      588878392556036*x1^9*x2^7*\[Sigma]^2 + 236377553497657*x1^10*x2^7*
       \[Sigma]^2 - 59373348497078*x1^11*x2^7*\[Sigma]^2 + 
      8606813693401*x1^12*x2^7*\[Sigma]^2 - 616334568696*x1^13*x2^7*
       \[Sigma]^2 + 15194470368*x1^14*x2^7*\[Sigma]^2 - 
      183639456*x2^8*\[Sigma]^2 + 60320516256*x1*x2^8*\[Sigma]^2 - 
      2241766229472*x1^2*x2^8*\[Sigma]^2 + 25884198906720*x1^3*x2^8*
       \[Sigma]^2 - 139600874911344*x1^4*x2^8*\[Sigma]^2 + 
      423161468219028*x1^5*x2^8*\[Sigma]^2 - 791528534373192*x1^6*x2^8*
       \[Sigma]^2 + 957546852304812*x1^7*x2^8*\[Sigma]^2 - 
      762517357499040*x1^8*x2^8*\[Sigma]^2 + 397299651023165*x1^9*x2^8*
       \[Sigma]^2 - 131263016308490*x1^10*x2^8*\[Sigma]^2 + 
      25705915825205*x1^11*x2^8*\[Sigma]^2 - 2605077552000*x1^12*x2^8*
       \[Sigma]^2 + 98392315560*x1^13*x2^8*\[Sigma]^2 + 
      869620752*x2^9*\[Sigma]^2 - 136331907096*x1*x2^9*\[Sigma]^2 + 
      3412193134812*x1^2*x2^9*\[Sigma]^2 - 30628811088876*x1^3*x2^9*
       \[Sigma]^2 + 136661356909770*x1^4*x2^9*\[Sigma]^2 - 
      352512169106174*x1^5*x2^9*\[Sigma]^2 + 567021671558496*x1^6*x2^9*
       \[Sigma]^2 - 588878392556036*x1^7*x2^9*\[Sigma]^2 + 
      397299651023165*x1^8*x2^9*\[Sigma]^2 - 170534622701850*x1^9*x2^9*
       \[Sigma]^2 + 44020166013285*x1^10*x2^9*\[Sigma]^2 - 
      6051585050280*x1^11*x2^9*\[Sigma]^2 + 326015723880*x1^12*x2^9*
       \[Sigma]^2 - 1725374112*x2^10*\[Sigma]^2 + 171308699100*x1*x2^10*
       \[Sigma]^2 - 3214213210824*x1^2*x2^10*\[Sigma]^2 + 
      23491408911894*x1^3*x2^10*\[Sigma]^2 - 88486574990660*x1^4*x2^10*
       \[Sigma]^2 + 195402344508294*x1^5*x2^10*\[Sigma]^2 - 
      269095952934424*x1^6*x2^10*\[Sigma]^2 + 236377553497657*x1^7*x2^10*
       \[Sigma]^2 - 131263016308490*x1^8*x2^10*\[Sigma]^2 + 
      44020166013285*x1^9*x2^10*\[Sigma]^2 - 7987217293440*x1^10*x2^10*
       \[Sigma]^2 + 585910765440*x1^11*x2^10*\[Sigma]^2 + 
      1858888416*x2^11*\[Sigma]^2 - 130706916396*x1*x2^11*\[Sigma]^2 + 
      1937434220862*x1^2*x2^11*\[Sigma]^2 - 11786599838300*x1^3*x2^11*
       \[Sigma]^2 + 37713327693846*x1^4*x2^11*\[Sigma]^2 - 
      70947132639768*x1^5*x2^11*\[Sigma]^2 + 82344928578717*x1^6*x2^11*
       \[Sigma]^2 - 59373348497078*x1^7*x2^11*\[Sigma]^2 + 
      25705915825205*x1^8*x2^11*\[Sigma]^2 - 6051585050280*x1^9*x2^11*
       \[Sigma]^2 + 585910765440*x1^10*x2^11*\[Sigma]^2 - 
      1177925616*x2^12*\[Sigma]^2 + 62076248850*x1*x2^12*\[Sigma]^2 - 
      746306419348*x1^2*x2^12*\[Sigma]^2 + 3806350496382*x1^3*x2^12*
       \[Sigma]^2 - 10291376023208*x1^4*x2^12*\[Sigma]^2 + 
      16220516822293*x1^5*x2^12*\[Sigma]^2 - 15377835362386*x1^6*x2^12*
       \[Sigma]^2 + 8606813693401*x1^7*x2^12*\[Sigma]^2 - 
      2605077552000*x1^8*x2^12*\[Sigma]^2 + 326015723880*x1^9*x2^12*
       \[Sigma]^2 + 444102288*x2^13*\[Sigma]^2 - 18080730178*x1*x2^13*
       \[Sigma]^2 + 178049539206*x1^2*x2^13*\[Sigma]^2 - 
      757375707760*x1^3*x2^13*\[Sigma]^2 + 1699933722627*x1^4*x2^13*
       \[Sigma]^2 - 2171809253544*x1^5*x2^13*\[Sigma]^2 + 
      1586780218681*x1^6*x2^13*\[Sigma]^2 - 616334568696*x1^7*x2^13*
       \[Sigma]^2 + 98392315560*x1^8*x2^13*\[Sigma]^2 - 
      95927776*x2^14*\[Sigma]^2 + 3058498548*x1*x2^14*\[Sigma]^2 - 
      24571523976*x1^2*x2^14*\[Sigma]^2 + 85542376403*x1^3*x2^14*\[Sigma]^2 - 
      153847071630*x1^4*x2^14*\[Sigma]^2 + 149834204247*x1^5*x2^14*
       \[Sigma]^2 - 75114822048*x1^6*x2^14*\[Sigma]^2 + 
      15194470368*x1^7*x2^14*\[Sigma]^2 + 10754016*x2^15*\[Sigma]^2 - 
      268376180*x1*x2^15*\[Sigma]^2 + 1724848887*x1^2*x2^15*\[Sigma]^2 - 
      4728563786*x1^3*x2^15*\[Sigma]^2 + 6378761543*x1^4*x2^15*\[Sigma]^2 - 
      4191434520*x1^5*x2^15*\[Sigma]^2 + 1073965536*x1^6*x2^15*\[Sigma]^2 - 
      504328*x2^16*\[Sigma]^2 + 9688643*x1*x2^16*\[Sigma]^2 - 
      47738134*x1^2*x2^16*\[Sigma]^2 + 95795819*x1^3*x2^16*\[Sigma]^2 - 
      85038912*x1^4*x2^16*\[Sigma]^2 + 27799464*x1^5*x2^16*\[Sigma]^2 + 
      5608*x2^17*\[Sigma]^2 - 79627*x1*x2^17*\[Sigma]^2 + 
      276619*x1^2*x2^17*\[Sigma]^2 - 351624*x1^3*x2^17*\[Sigma]^2 + 
      149352*x1^4*x2^17*\[Sigma]^2 - 459098640*x1^8*\[Tau] + 
      2016214200*x1^9*\[Tau] - 3673107900*x1^10*\[Tau] + 
      3587106600*x1^11*\[Tau] - 2025035334*x1^12*\[Tau] + 
      663866280*x1^13*\[Tau] - 120266020*x1^14*\[Tau] + 
      10666320*x1^15*\[Tau] - 355485*x1^16*\[Tau] + 2192*x1^17*\[Tau] - 
      33973299360*x1^7*x2*\[Tau] + 170983973160*x1^8*x2*\[Tau] - 
      364295114568*x1^9*x2*\[Tau] + 427334367768*x1^10*x2*\[Tau] - 
      300542726316*x1^11*x2*\[Tau] + 129331892844*x1^12*x2*\[Tau] - 
      33313845880*x1^13*x2*\[Tau] + 4804359504*x1^14*x2*\[Tau] - 
      338295474*x1^15*x2*\[Tau] + 8732058*x1^16*x2*\[Tau] - 
      38432*x1^17*x2*\[Tau] - 466585479360*x1^6*x2^2*\[Tau] + 
      2814596825040*x1^7*x2^2*\[Tau] - 7265080809756*x1^8*x2^2*\[Tau] + 
      10488814788144*x1^9*x2^2*\[Tau] - 9287488018116*x1^10*x2^2*\[Tau] + 
      5200600383132*x1^11*x2^2*\[Tau] - 1831310628448*x1^12*x2^2*\[Tau] + 
      390316312848*x1^13*x2^2*\[Tau] - 46463023422*x1^14*x2^2*\[Tau] + 
      2653333738*x1^15*x2^2*\[Tau] - 53384376*x1^16*x2^2*\[Tau] + 
      169624*x1^17*x2^2*\[Tau] - 2005231868640*x1^5*x2^3*\[Tau] + 
      15500890445040*x1^6*x2^3*\[Tau] - 50684698473024*x1^7*x2^3*\[Tau] + 
      92550078870480*x1^8*x2^3*\[Tau] - 104397606852924*x1^9*x2^3*\[Tau] + 
      75718531498764*x1^10*x2^3*\[Tau] - 35538582509864*x1^11*x2^3*\[Tau] + 
      10575210817920*x1^12*x2^3*\[Tau] - 1896961736250*x1^13*x2^3*\[Tau] + 
      186739800962*x1^14*x2^3*\[Tau] - 8499953072*x1^15*x2^3*\[Tau] + 
      127133552*x1^16*x2^3*\[Tau] - 263424*x1^17*x2^3*\[Tau] - 
      3200422024800*x1^4*x2^4*\[Tau] + 34895502401760*x1^5*x2^4*\[Tau] - 
      152713974962472*x1^6*x2^4*\[Tau] + 364060397033256*x1^7*x2^4*\[Tau] - 
      531289286239866*x1^8*x2^4*\[Tau] + 499807395193260*x1^9*x2^4*\[Tau] - 
      308455445016488*x1^10*x2^4*\[Tau] + 123972801965040*x1^11*x2^4*\[Tau] - 
      31437421006992*x1^12*x2^4*\[Tau] + 4723883619378*x1^13*x2^4*\[Tau] - 
      376277581960*x1^14*x2^4*\[Tau] + 12985230104*x1^15*x2^4*\[Tau] - 
      129491712*x1^16*x2^4*\[Tau] + 131712*x1^17*x2^4*\[Tau] - 
      2005231868640*x1^3*x2^5*\[Tau] + 34895502401760*x1^4*x2^5*\[Tau] - 
      218544433374960*x1^5*x2^5*\[Tau] + 706917564736152*x1^6*x2^5*\[Tau] - 
      1362866050770840*x1^7*x2^5*\[Tau] + 1675684674846336*x1^8*x2^5*\[Tau] - 
      1353484537289192*x1^9*x2^5*\[Tau] + 721257922012320*x1^10*x2^5*\[Tau] - 
      249065460191814*x1^11*x2^5*\[Tau] + 53377407434302*x1^12*x2^5*\[Tau] - 
      6560006239808*x1^13*x2^5*\[Tau] + 402037292496*x1^14*x2^5*\[Tau] - 
      9450288960*x1^15*x2^5*\[Tau] + 47397504*x1^16*x2^5*\[Tau] - 
      466585479360*x1^2*x2^6*\[Tau] + 15500890445040*x1^3*x2^6*\[Tau] - 
      152713974962472*x1^4*x2^6*\[Tau] + 706917564736152*x1^5*x2^6*\[Tau] - 
      1855952885225208*x1^6*x2^6*\[Tau] + 3028473798380184*x1^7*x2^6*\[Tau] - 
      3212442951322836*x1^8*x2^6*\[Tau] + 2251499753676096*x1^9*x2^6*\[Tau] - 
      1036218134430402*x1^10*x2^6*\[Tau] + 304206121957262*x1^11*x2^6*
       \[Tau] - 53722155913384*x1^12*x2^6*\[Tau] + 5133721359928*x1^13*x2^6*
       \[Tau] - 217798925568*x1^14*x2^6*\[Tau] + 2638915776*x1^15*x2^6*
       \[Tau] - 33973299360*x1*x2^7*\[Tau] + 2814596825040*x1^2*x2^7*\[Tau] - 
      50684698473024*x1^3*x2^7*\[Tau] + 364060397033256*x1^4*x2^7*\[Tau] - 
      1362866050770840*x1^5*x2^7*\[Tau] + 3028473798380184*x1^6*x2^7*\[Tau] - 
      4269800801071344*x1^7*x2^7*\[Tau] + 3938985841604352*x1^8*x2^7*\[Tau] - 
      2391187788596046*x1^9*x2^7*\[Tau] + 939007653524358*x1^10*x2^7*\[Tau] - 
      228275957865648*x1^11*x2^7*\[Tau] + 31572594170656*x1^12*x2^7*\[Tau] - 
      2112660639936*x1^13*x2^7*\[Tau] + 47079899328*x1^14*x2^7*\[Tau] - 
      459098640*x2^8*\[Tau] + 170983973160*x1*x2^8*\[Tau] - 
      7265080809756*x1^2*x2^8*\[Tau] + 92550078870480*x1^3*x2^8*\[Tau] - 
      531289286239866*x1^4*x2^8*\[Tau] + 1675684674846336*x1^5*x2^8*\[Tau] - 
      3212442951322836*x1^6*x2^8*\[Tau] + 3938985841604352*x1^7*x2^8*\[Tau] - 
      3150324856849830*x1^8*x2^8*\[Tau] + 1634614973851750*x1^9*x2^8*\[Tau] - 
      533034602308120*x1^10*x2^8*\[Tau] + 101944668471800*x1^11*x2^8*\[Tau] - 
      9948411137280*x1^12*x2^8*\[Tau] + 354355330560*x1^13*x2^8*\[Tau] + 
      2016214200*x2^9*\[Tau] - 364295114568*x1*x2^9*\[Tau] + 
      10488814788144*x1^2*x2^9*\[Tau] - 104397606852924*x1^3*x2^9*\[Tau] + 
      499807395193260*x1^4*x2^9*\[Tau] - 1353484537289192*x1^5*x2^9*\[Tau] + 
      2251499753676096*x1^6*x2^9*\[Tau] - 2391187788596046*x1^7*x2^9*\[Tau] + 
      1634614973851750*x1^8*x2^9*\[Tau] - 704940447235200*x1^9*x2^9*\[Tau] + 
      181237805327040*x1^10*x2^9*\[Tau] - 24562772277120*x1^11*x2^9*\[Tau] + 
      1286773931520*x1^12*x2^9*\[Tau] - 3673107900*x2^10*\[Tau] + 
      427334367768*x1*x2^10*\[Tau] - 9287488018116*x1^2*x2^10*\[Tau] + 
      75718531498764*x1^3*x2^10*\[Tau] - 308455445016488*x1^4*x2^10*\[Tau] + 
      721257922012320*x1^5*x2^10*\[Tau] - 1036218134430402*x1^6*x2^10*
       \[Tau] + 939007653524358*x1^7*x2^10*\[Tau] - 533034602308120*x1^8*
       x2^10*\[Tau] + 181237805327040*x1^9*x2^10*\[Tau] - 
      33065533670400*x1^10*x2^10*\[Tau] + 2415565152000*x1^11*x2^10*\[Tau] + 
      3587106600*x2^11*\[Tau] - 300542726316*x1*x2^11*\[Tau] + 
      5200600383132*x1^2*x2^11*\[Tau] - 35538582509864*x1^3*x2^11*\[Tau] + 
      123972801965040*x1^4*x2^11*\[Tau] - 249065460191814*x1^5*x2^11*\[Tau] + 
      304206121957262*x1^6*x2^11*\[Tau] - 228275957865648*x1^7*x2^11*\[Tau] + 
      101944668471800*x1^8*x2^11*\[Tau] - 24562772277120*x1^9*x2^11*\[Tau] + 
      2415565152000*x1^10*x2^11*\[Tau] - 2025035334*x2^12*\[Tau] + 
      129331892844*x1*x2^12*\[Tau] - 1831310628448*x1^2*x2^12*\[Tau] + 
      10575210817920*x1^3*x2^12*\[Tau] - 31437421006992*x1^4*x2^12*\[Tau] + 
      53377407434302*x1^5*x2^12*\[Tau] - 53722155913384*x1^6*x2^12*\[Tau] + 
      31572594170656*x1^7*x2^12*\[Tau] - 9948411137280*x1^8*x2^12*\[Tau] + 
      1286773931520*x1^9*x2^12*\[Tau] + 663866280*x2^13*\[Tau] - 
      33313845880*x1*x2^13*\[Tau] + 390316312848*x1^2*x2^13*\[Tau] - 
      1896961736250*x1^3*x2^13*\[Tau] + 4723883619378*x1^4*x2^13*\[Tau] - 
      6560006239808*x1^5*x2^13*\[Tau] + 5133721359928*x1^6*x2^13*\[Tau] - 
      2112660639936*x1^7*x2^13*\[Tau] + 354355330560*x1^8*x2^13*\[Tau] - 
      120266020*x2^14*\[Tau] + 4804359504*x1*x2^14*\[Tau] - 
      46463023422*x1^2*x2^14*\[Tau] + 186739800962*x1^3*x2^14*\[Tau] - 
      376277581960*x1^4*x2^14*\[Tau] + 402037292496*x1^5*x2^14*\[Tau] - 
      217798925568*x1^6*x2^14*\[Tau] + 47079899328*x1^7*x2^14*\[Tau] + 
      10666320*x2^15*\[Tau] - 338295474*x1*x2^15*\[Tau] + 
      2653333738*x1^2*x2^15*\[Tau] - 8499953072*x1^3*x2^15*\[Tau] + 
      12985230104*x1^4*x2^15*\[Tau] - 9450288960*x1^5*x2^15*\[Tau] + 
      2638915776*x1^6*x2^15*\[Tau] - 355485*x2^16*\[Tau] + 
      8732058*x1*x2^16*\[Tau] - 53384376*x1^2*x2^16*\[Tau] + 
      127133552*x1^3*x2^16*\[Tau] - 129491712*x1^4*x2^16*\[Tau] + 
      47397504*x1^5*x2^16*\[Tau] + 2192*x2^17*\[Tau] - 
      38432*x1*x2^17*\[Tau] + 169624*x1^2*x2^17*\[Tau] - 
      263424*x1^3*x2^17*\[Tau] + 131712*x1^4*x2^17*\[Tau] - 
      734557824*x1^8*\[Sigma]*\[Tau] + 3305510208*x1^9*\[Sigma]*\[Tau] - 
      6196595328*x1^10*\[Sigma]*\[Tau] + 6262369344*x1^11*\[Sigma]*\[Tau] - 
      3687382944*x1^12*\[Sigma]*\[Tau] + 1275391152*x1^13*\[Sigma]*\[Tau] - 
      248168704*x1^14*\[Sigma]*\[Tau] + 24373104*x1^15*\[Sigma]*\[Tau] - 
      955152*x1^16*\[Sigma]*\[Tau] + 8072*x1^17*\[Sigma]*\[Tau] - 
      45542585088*x1^7*x2*\[Sigma]*\[Tau] + 233956666944*x1^8*x2*\[Sigma]*
       \[Tau] - 510505690464*x1^9*x2*\[Sigma]*\[Tau] + 
      616028922432*x1^10*x2*\[Sigma]*\[Tau] - 448351901676*x1^11*x2*\[Sigma]*
       \[Tau] + 201349811124*x1^12*x2*\[Sigma]*\[Tau] - 
      54806501302*x1^13*x2*\[Sigma]*\[Tau] + 8520681792*x1^14*x2*\[Sigma]*
       \[Tau] - 670054836*x1^15*x2*\[Sigma]*\[Tau] + 
      20788298*x1^16*x2*\[Sigma]*\[Tau] - 135405*x1^17*x2*\[Sigma]*\[Tau] - 
      528542606592*x1^6*x2^2*\[Sigma]*\[Tau] + 3271325016960*x1^7*x2^2*
       \[Sigma]*\[Tau] - 8671475802528*x1^8*x2^2*\[Sigma]*\[Tau] + 
      12880864103184*x1^9*x2^2*\[Sigma]*\[Tau] - 11771736432456*x1^10*x2^2*
       \[Sigma]*\[Tau] + 6836153215164*x1^11*x2^2*\[Sigma]*\[Tau] - 
      2514963096940*x1^12*x2^2*\[Sigma]*\[Tau] + 566506863384*x1^13*x2^2*
       \[Sigma]*\[Tau] - 72646726392*x1^14*x2^2*\[Sigma]*\[Tau] + 
      4627279418*x1^15*x2^2*\[Sigma]*\[Tau] - 111798434*x1^16*x2^2*\[Sigma]*
       \[Tau] + 526960*x1^17*x2^2*\[Sigma]*\[Tau] - 2000854791936*x1^5*x2^3*
       \[Sigma]*\[Tau] + 15969198301056*x1^6*x2^3*\[Sigma]*\[Tau] - 
      53764787157312*x1^7*x2^3*\[Sigma]*\[Tau] + 101013427782960*x1^8*x2^3*
       \[Sigma]*\[Tau] - 117332945767884*x1^9*x2^3*\[Sigma]*\[Tau] + 
      87831220658412*x1^10*x2^3*\[Sigma]*\[Tau] - 42720328611716*x1^11*x2^3*
       \[Sigma]*\[Tau] + 13261516740696*x1^12*x2^3*\[Sigma]*\[Tau] - 
      2508481469760*x1^13*x2^3*\[Sigma]*\[Tau] + 265202061762*x1^14*x2^3*
       \[Sigma]*\[Tau] - 13410136142*x1^15*x2^3*\[Sigma]*\[Tau] + 
      239534624*x1^16*x2^3*\[Sigma]*\[Tau] - 727160*x1^17*x2^3*\[Sigma]*
       \[Tau] - 3061572433920*x1^4*x2^4*\[Sigma]*\[Tau] + 
      33906204364032*x1^5*x2^4*\[Sigma]*\[Tau] - 151380302843616*x1^6*x2^4*
       \[Sigma]*\[Tau] + 368852650212816*x1^7*x2^4*\[Sigma]*\[Tau] - 
      550994187692256*x1^8*x2^4*\[Sigma]*\[Tau] + 531593771695140*x1^9*x2^4*
       \[Sigma]*\[Tau] - 337397681734652*x1^10*x2^4*\[Sigma]*\[Tau] + 
      140049951500088*x1^11*x2^4*\[Sigma]*\[Tau] - 36918751366728*x1^12*x2^4*
       \[Sigma]*\[Tau] + 5827614538578*x1^13*x2^4*\[Sigma]*\[Tau] - 
      496398636650*x1^14*x2^4*\[Sigma]*\[Tau] + 18937329488*x1^15*x2^4*
       \[Sigma]*\[Tau] - 224126000*x1^16*x2^4*\[Sigma]*\[Tau] + 
      329280*x1^17*x2^4*\[Sigma]*\[Tau] - 2000854791936*x1^3*x2^5*\[Sigma]*
       \[Tau] + 33906204364032*x1^4*x2^5*\[Sigma]*\[Tau] - 
      211941342131904*x1^5*x2^5*\[Sigma]*\[Tau] + 691078543511664*x1^6*x2^5*
       \[Sigma]*\[Tau] - 1349980687911240*x1^7*x2^5*\[Sigma]*\[Tau] + 
      1687662870019896*x1^8*x2^5*\[Sigma]*\[Tau] - 1390290155106314*x1^9*x2^5*
       \[Sigma]*\[Tau] + 758245894406616*x1^10*x2^5*\[Sigma]*\[Tau] - 
      269204518751784*x1^11*x2^5*\[Sigma]*\[Tau] + 59710356480222*x1^12*x2^5*
       \[Sigma]*\[Tau] - 7674022890688*x1^13*x2^5*\[Sigma]*\[Tau] + 
      500559592512*x1^14*x2^5*\[Sigma]*\[Tau] - 12941983880*x1^15*x2^5*
       \[Sigma]*\[Tau] + 76581120*x1^16*x2^5*\[Sigma]*\[Tau] - 
      528542606592*x1^2*x2^6*\[Sigma]*\[Tau] + 15969198301056*x1^3*x2^6*
       \[Sigma]*\[Tau] - 151380302843616*x1^4*x2^6*\[Sigma]*\[Tau] + 
      691078543511664*x1^5*x2^6*\[Sigma]*\[Tau] - 1811175690335088*x1^6*x2^6*
       \[Sigma]*\[Tau] + 2970888355269912*x1^7*x2^6*\[Sigma]*\[Tau] - 
      3183039470667672*x1^8*x2^6*\[Sigma]*\[Tau] + 2262284170146000*x1^9*x2^6*
       \[Sigma]*\[Tau] - 1060095778768488*x1^10*x2^6*\[Sigma]*\[Tau] + 
      318414390897022*x1^11*x2^6*\[Sigma]*\[Tau] - 57919716436246*x1^12*x2^6*
       \[Sigma]*\[Tau] + 5760255461296*x1^13*x2^6*\[Sigma]*\[Tau] - 
      258833562400*x1^14*x2^6*\[Sigma]*\[Tau] + 3432885120*x1^15*x2^6*
       \[Sigma]*\[Tau] - 45542585088*x1*x2^7*\[Sigma]*\[Tau] + 
      3271325016960*x1^2*x2^7*\[Sigma]*\[Tau] - 53764787157312*x1^3*x2^7*
       \[Sigma]*\[Tau] + 368852650212816*x1^4*x2^7*\[Sigma]*\[Tau] - 
      1349980687911240*x1^5*x2^7*\[Sigma]*\[Tau] + 2970888355269912*x1^6*x2^7*
       \[Sigma]*\[Tau] - 4181338015054200*x1^7*x2^7*\[Sigma]*\[Tau] + 
      3872270076702720*x1^8*x2^7*\[Sigma]*\[Tau] - 2370555442002660*x1^9*x2^7*
       \[Sigma]*\[Tau] + 942924265127878*x1^10*x2^7*\[Sigma]*\[Tau] - 
      233365937845810*x1^11*x2^7*\[Sigma]*\[Tau] + 33082392555520*x1^12*x2^7*
       \[Sigma]*\[Tau] - 2292476761960*x1^13*x2^7*\[Sigma]*\[Tau] + 
      53845841280*x1^14*x2^7*\[Sigma]*\[Tau] - 734557824*x2^8*\[Sigma]*
       \[Tau] + 233956666944*x1*x2^8*\[Sigma]*\[Tau] - 
      8671475802528*x1^2*x2^8*\[Sigma]*\[Tau] + 101013427782960*x1^3*x2^8*
       \[Sigma]*\[Tau] - 550994187692256*x1^4*x2^8*\[Sigma]*\[Tau] + 
      1687662870019896*x1^5*x2^8*\[Sigma]*\[Tau] - 3183039470667672*x1^6*x2^8*
       \[Sigma]*\[Tau] + 3872270076702720*x1^7*x2^8*\[Sigma]*\[Tau] - 
      3091317411930000*x1^8*x2^8*\[Sigma]*\[Tau] + 1608972965074750*x1^9*x2^8*
       \[Sigma]*\[Tau] - 528744623067870*x1^10*x2^8*\[Sigma]*\[Tau] + 
      102434699610320*x1^11*x2^8*\[Sigma]*\[Tau] - 10194291424240*x1^12*x2^8*
       \[Sigma]*\[Tau] + 374134992000*x1^13*x2^8*\[Sigma]*\[Tau] + 
      3305510208*x2^9*\[Sigma]*\[Tau] - 510505690464*x1*x2^9*\[Sigma]*
       \[Tau] + 12880864103184*x1^2*x2^9*\[Sigma]*\[Tau] - 
      117332945767884*x1^3*x2^9*\[Sigma]*\[Tau] + 531593771695140*x1^4*x2^9*
       \[Sigma]*\[Tau] - 1390290155106314*x1^5*x2^9*\[Sigma]*\[Tau] + 
      2262284170146000*x1^6*x2^9*\[Sigma]*\[Tau] - 2370555442002660*x1^7*x2^9*
       \[Sigma]*\[Tau] + 1608972965074750*x1^8*x2^9*\[Sigma]*\[Tau] - 
      692467111910310*x1^9*x2^9*\[Sigma]*\[Tau] + 178506854544480*x1^10*x2^9*
       \[Sigma]*\[Tau] - 24381471067800*x1^11*x2^9*\[Sigma]*\[Tau] + 
      1295785149120*x1^12*x2^9*\[Sigma]*\[Tau] - 6196595328*x2^10*\[Sigma]*
       \[Tau] + 616028922432*x1*x2^10*\[Sigma]*\[Tau] - 
      11771736432456*x1^2*x2^10*\[Sigma]*\[Tau] + 87831220658412*x1^3*x2^10*
       \[Sigma]*\[Tau] - 337397681734652*x1^4*x2^10*\[Sigma]*\[Tau] + 
      758245894406616*x1^5*x2^10*\[Sigma]*\[Tau] - 1060095778768488*x1^6*
       x2^10*\[Sigma]*\[Tau] + 942924265127878*x1^7*x2^10*\[Sigma]*\[Tau] - 
      528744623067870*x1^8*x2^10*\[Sigma]*\[Tau] + 178506854544480*x1^9*x2^10*
       \[Sigma]*\[Tau] - 32487500411520*x1^10*x2^10*\[Sigma]*\[Tau] + 
      2379184980480*x1^11*x2^10*\[Sigma]*\[Tau] + 6262369344*x2^11*\[Sigma]*
       \[Tau] - 448351901676*x1*x2^11*\[Sigma]*\[Tau] + 
      6836153215164*x1^2*x2^11*\[Sigma]*\[Tau] - 42720328611716*x1^3*x2^11*
       \[Sigma]*\[Tau] + 140049951500088*x1^4*x2^11*\[Sigma]*\[Tau] - 
      269204518751784*x1^5*x2^11*\[Sigma]*\[Tau] + 318414390897022*x1^6*x2^11*
       \[Sigma]*\[Tau] - 233365937845810*x1^7*x2^11*\[Sigma]*\[Tau] + 
      102434699610320*x1^8*x2^11*\[Sigma]*\[Tau] - 24381471067800*x1^9*x2^11*
       \[Sigma]*\[Tau] + 2379184980480*x1^10*x2^11*\[Sigma]*\[Tau] - 
      3687382944*x2^12*\[Sigma]*\[Tau] + 201349811124*x1*x2^12*\[Sigma]*
       \[Tau] - 2514963096940*x1^2*x2^12*\[Sigma]*\[Tau] + 
      13261516740696*x1^3*x2^12*\[Sigma]*\[Tau] - 36918751366728*x1^4*x2^12*
       \[Sigma]*\[Tau] + 59710356480222*x1^5*x2^12*\[Sigma]*\[Tau] - 
      57919716436246*x1^6*x2^12*\[Sigma]*\[Tau] + 33082392555520*x1^7*x2^12*
       \[Sigma]*\[Tau] - 10194291424240*x1^8*x2^12*\[Sigma]*\[Tau] + 
      1295785149120*x1^9*x2^12*\[Sigma]*\[Tau] + 1275391152*x2^13*\[Sigma]*
       \[Tau] - 54806501302*x1*x2^13*\[Sigma]*\[Tau] + 
      566506863384*x1^2*x2^13*\[Sigma]*\[Tau] - 2508481469760*x1^3*x2^13*
       \[Sigma]*\[Tau] + 5827614538578*x1^4*x2^13*\[Sigma]*\[Tau] - 
      7674022890688*x1^5*x2^13*\[Sigma]*\[Tau] + 5760255461296*x1^6*x2^13*
       \[Sigma]*\[Tau] - 2292476761960*x1^7*x2^13*\[Sigma]*\[Tau] + 
      374134992000*x1^8*x2^13*\[Sigma]*\[Tau] - 248168704*x2^14*\[Sigma]*
       \[Tau] + 8520681792*x1*x2^14*\[Sigma]*\[Tau] - 
      72646726392*x1^2*x2^14*\[Sigma]*\[Tau] + 265202061762*x1^3*x2^14*
       \[Sigma]*\[Tau] - 496398636650*x1^4*x2^14*\[Sigma]*\[Tau] + 
      500559592512*x1^5*x2^14*\[Sigma]*\[Tau] - 258833562400*x1^6*x2^14*
       \[Sigma]*\[Tau] + 53845841280*x1^7*x2^14*\[Sigma]*\[Tau] + 
      24373104*x2^15*\[Sigma]*\[Tau] - 670054836*x1*x2^15*\[Sigma]*\[Tau] + 
      4627279418*x1^2*x2^15*\[Sigma]*\[Tau] - 13410136142*x1^3*x2^15*\[Sigma]*
       \[Tau] + 18937329488*x1^4*x2^15*\[Sigma]*\[Tau] - 
      12941983880*x1^5*x2^15*\[Sigma]*\[Tau] + 3432885120*x1^6*x2^15*\[Sigma]*
       \[Tau] - 955152*x2^16*\[Sigma]*\[Tau] + 20788298*x1*x2^16*\[Sigma]*
       \[Tau] - 111798434*x1^2*x2^16*\[Sigma]*\[Tau] + 
      239534624*x1^3*x2^16*\[Sigma]*\[Tau] - 224126000*x1^4*x2^16*\[Sigma]*
       \[Tau] + 76581120*x1^5*x2^16*\[Sigma]*\[Tau] + 
      8072*x2^17*\[Sigma]*\[Tau] - 135405*x1*x2^17*\[Sigma]*\[Tau] + 
      526960*x1^2*x2^17*\[Sigma]*\[Tau] - 727160*x1^3*x2^17*\[Sigma]*\[Tau] + 
      329280*x1^4*x2^17*\[Sigma]*\[Tau] - 183639456*x1^8*\[Tau]^2 + 
      783134352*x1^9*\[Tau]^2 - 1379428512*x1^10*\[Tau]^2 + 
      1295063616*x1^11*\[Tau]^2 - 697260816*x1^12*\[Tau]^2 + 
      215412288*x1^13*\[Tau]^2 - 36052576*x1^14*\[Tau]^2 + 
      2841216*x1^15*\[Tau]^2 - 75928*x1^16*\[Tau]^2 + 208*x1^17*\[Tau]^2 - 
      11385646272*x1^7*x2*\[Tau]^2 + 56657817216*x1^8*x2*\[Tau]^2 - 
      119114627016*x1^9*x2*\[Tau]^2 + 137535809796*x1^10*x2*\[Tau]^2 - 
      94917854472*x1^11*x2*\[Tau]^2 + 39920611962*x1^12*x2*\[Tau]^2 - 
      9994937848*x1^13*x2*\[Tau]^2 + 1389671388*x1^14*x2*\[Tau]^2 - 
      93034328*x1^15*x2*\[Tau]^2 + 2213171*x1^16*x2*\[Tau]^2 - 
      7888*x1^17*x2*\[Tau]^2 - 132135651648*x1^6*x2^2*\[Tau]^2 + 
      806023698480*x1^7*x2^2*\[Tau]^2 - 2094389079552*x1^8*x2^2*\[Tau]^2 + 
      3031666762740*x1^9*x2^2*\[Tau]^2 - 2681330916264*x1^10*x2^2*\[Tau]^2 + 
      1494091736970*x1^11*x2^2*\[Tau]^2 - 521501147272*x1^12*x2^2*\[Tau]^2 + 
      109694978316*x1^13*x2^2*\[Tau]^2 - 12820162200*x1^14*x2^2*\[Tau]^2 + 
      713816427*x1^15*x2^2*\[Tau]^2 - 13842208*x1^16*x2^2*\[Tau]^2 + 
      40936*x1^17*x2^2*\[Tau]^2 - 500213697984*x1^5*x2^3*\[Tau]^2 + 
      3980479046544*x1^6*x2^3*\[Tau]^2 - 13286848447488*x1^7*x2^3*\[Tau]^2 + 
      24617857886160*x1^8*x2^3*\[Tau]^2 - 28040203823016*x1^9*x2^3*\[Tau]^2 + 
      20449723579362*x1^10*x2^3*\[Tau]^2 - 9613981412168*x1^11*x2^3*
       \[Tau]^2 + 2854837156836*x1^12*x2^3*\[Tau]^2 - 
      509077494520*x1^13*x2^3*\[Tau]^2 + 49619147303*x1^14*x2^3*\[Tau]^2 - 
      2226481760*x1^15*x2^3*\[Tau]^2 + 32662448*x1^16*x2^3*\[Tau]^2 - 
      65856*x1^17*x2^3*\[Tau]^2 - 765393108480*x1^4*x2^4*\[Tau]^2 + 
      8502053768208*x1^5*x2^4*\[Tau]^2 - 37914953977824*x1^6*x2^4*\[Tau]^2 + 
      91870572079440*x1^7*x2^4*\[Tau]^2 - 135844125570384*x1^8*x2^4*
       \[Tau]^2 + 129070998013650*x1^9*x2^4*\[Tau]^2 - 
      80198066946536*x1^10*x2^4*\[Tau]^2 + 32350761159108*x1^11*x2^4*
       \[Tau]^2 - 8207714760056*x1^12*x2^4*\[Tau]^2 + 
      1229963778687*x1^13*x2^4*\[Tau]^2 - 97384331520*x1^14*x2^4*\[Tau]^2 + 
      3329631536*x1^15*x2^4*\[Tau]^2 - 32796288*x1^16*x2^4*\[Tau]^2 + 
      32928*x1^17*x2^4*\[Tau]^2 - 500213697984*x1^3*x2^5*\[Tau]^2 + 
      8502053768208*x1^4*x2^5*\[Tau]^2 - 53318598456816*x1^5*x2^5*\[Tau]^2 + 
      173953016623848*x1^6*x2^5*\[Tau]^2 - 338787605938320*x1^7*x2^5*
       \[Tau]^2 + 420555645560820*x1^8*x2^5*\[Tau]^2 - 
      342432834000488*x1^9*x2^5*\[Tau]^2 + 183582494533284*x1^10*x2^5*
       \[Tau]^2 - 63632000835144*x1^11*x2^5*\[Tau]^2 + 
      13653728810113*x1^12*x2^5*\[Tau]^2 - 1675579995600*x1^13*x2^5*
       \[Tau]^2 + 102253963224*x1^14*x2^5*\[Tau]^2 - 
      2386597920*x1^15*x2^5*\[Tau]^2 + 11849376*x1^16*x2^5*\[Tau]^2 - 
      132135651648*x1^2*x2^6*\[Tau]^2 + 3980479046544*x1^3*x2^6*\[Tau]^2 - 
      37914953977824*x1^4*x2^6*\[Tau]^2 + 173953016623848*x1^5*x2^6*
       \[Tau]^2 - 457161958401456*x1^6*x2^6*\[Tau]^2 + 
      749643154100148*x1^7*x2^6*\[Tau]^2 - 799989873620784*x1^8*x2^6*
       \[Tau]^2 + 563924416413204*x1^9*x2^6*\[Tau]^2 - 
      260757099313480*x1^10*x2^6*\[Tau]^2 + 76789805873529*x1^11*x2^6*
       \[Tau]^2 - 13576727732512*x1^12*x2^6*\[Tau]^2 + 
      1296026092312*x1^13*x2^6*\[Tau]^2 - 54792017952*x1^14*x2^6*\[Tau]^2 + 
      659728944*x1^15*x2^6*\[Tau]^2 - 11385646272*x1*x2^7*\[Tau]^2 + 
      806023698480*x1^2*x2^7*\[Tau]^2 - 13286848447488*x1^3*x2^7*\[Tau]^2 + 
      91870572079440*x1^4*x2^7*\[Tau]^2 - 338787605938320*x1^5*x2^7*
       \[Tau]^2 + 749643154100148*x1^6*x2^7*\[Tau]^2 - 
      1057810754471856*x1^7*x2^7*\[Tau]^2 + 978848068600248*x1^8*x2^7*
       \[Tau]^2 - 596406297845864*x1^9*x2^7*\[Tau]^2 + 
      234985580172277*x1^10*x2^7*\[Tau]^2 - 57258473562752*x1^11*x2^7*
       \[Tau]^2 + 7926025968784*x1^12*x2^7*\[Tau]^2 - 
      529835844384*x1^13*x2^7*\[Tau]^2 + 11769974832*x1^14*x2^7*\[Tau]^2 - 
      183639456*x2^8*\[Tau]^2 + 56657817216*x1*x2^8*\[Tau]^2 - 
      2094389079552*x1^2*x2^8*\[Tau]^2 + 24617857886160*x1^3*x2^8*\[Tau]^2 - 
      135844125570384*x1^4*x2^8*\[Tau]^2 + 420555645560820*x1^5*x2^8*
       \[Tau]^2 - 799989873620784*x1^6*x2^8*\[Tau]^2 + 
      978848068600248*x1^7*x2^8*\[Tau]^2 - 783457290987360*x1^8*x2^8*
       \[Tau]^2 + 407320446752285*x1^9*x2^8*\[Tau]^2 - 
      133110412973120*x1^10*x2^8*\[Tau]^2 + 25498568683280*x1^11*x2^8*
       \[Tau]^2 - 2489570973120*x1^12*x2^8*\[Tau]^2 + 
      88588832640*x1^13*x2^8*\[Tau]^2 + 783134352*x2^9*\[Tau]^2 - 
      119114627016*x1*x2^9*\[Tau]^2 + 3031666762740*x1^2*x2^9*\[Tau]^2 - 
      28040203823016*x1^3*x2^9*\[Tau]^2 + 129070998013650*x1^4*x2^9*
       \[Tau]^2 - 342432834000488*x1^5*x2^9*\[Tau]^2 + 
      563924416413204*x1^6*x2^9*\[Tau]^2 - 596406297845864*x1^7*x2^9*
       \[Tau]^2 + 407320446752285*x1^8*x2^9*\[Tau]^2 - 
      175782250596480*x1^9*x2^9*\[Tau]^2 + 45249747746280*x1^10*x2^9*
       \[Tau]^2 - 6139023549120*x1^11*x2^9*\[Tau]^2 + 
      321693482880*x1^12*x2^9*\[Tau]^2 - 1379428512*x2^10*\[Tau]^2 + 
      137535809796*x1*x2^10*\[Tau]^2 - 2681330916264*x1^2*x2^10*\[Tau]^2 + 
      20449723579362*x1^3*x2^10*\[Tau]^2 - 80198066946536*x1^4*x2^10*
       \[Tau]^2 + 183582494533284*x1^5*x2^10*\[Tau]^2 - 
      260757099313480*x1^6*x2^10*\[Tau]^2 + 234985580172277*x1^7*x2^10*
       \[Tau]^2 - 133110412973120*x1^8*x2^10*\[Tau]^2 + 
      45249747746280*x1^9*x2^10*\[Tau]^2 - 8260711240320*x1^10*x2^10*
       \[Tau]^2 + 603891288000*x1^11*x2^10*\[Tau]^2 + 
      1295063616*x2^11*\[Tau]^2 - 94917854472*x1*x2^11*\[Tau]^2 + 
      1494091736970*x1^2*x2^11*\[Tau]^2 - 9613981412168*x1^3*x2^11*\[Tau]^2 + 
      32350761159108*x1^4*x2^11*\[Tau]^2 - 63632000835144*x1^5*x2^11*
       \[Tau]^2 + 76789805873529*x1^6*x2^11*\[Tau]^2 - 
      57258473562752*x1^7*x2^11*\[Tau]^2 + 25498568683280*x1^8*x2^11*
       \[Tau]^2 - 6139023549120*x1^9*x2^11*\[Tau]^2 + 
      603891288000*x1^10*x2^11*\[Tau]^2 - 697260816*x2^12*\[Tau]^2 + 
      39920611962*x1*x2^12*\[Tau]^2 - 521501147272*x1^2*x2^12*\[Tau]^2 + 
      2854837156836*x1^3*x2^12*\[Tau]^2 - 8207714760056*x1^4*x2^12*\[Tau]^2 + 
      13653728810113*x1^5*x2^12*\[Tau]^2 - 13576727732512*x1^6*x2^12*
       \[Tau]^2 + 7926025968784*x1^7*x2^12*\[Tau]^2 - 
      2489570973120*x1^8*x2^12*\[Tau]^2 + 321693482880*x1^9*x2^12*\[Tau]^2 + 
      215412288*x2^13*\[Tau]^2 - 9994937848*x1*x2^13*\[Tau]^2 + 
      109694978316*x1^2*x2^13*\[Tau]^2 - 509077494520*x1^3*x2^13*\[Tau]^2 + 
      1229963778687*x1^4*x2^13*\[Tau]^2 - 1675579995600*x1^5*x2^13*\[Tau]^2 + 
      1296026092312*x1^6*x2^13*\[Tau]^2 - 529835844384*x1^7*x2^13*\[Tau]^2 + 
      88588832640*x1^8*x2^13*\[Tau]^2 - 36052576*x2^14*\[Tau]^2 + 
      1389671388*x1*x2^14*\[Tau]^2 - 12820162200*x1^2*x2^14*\[Tau]^2 + 
      49619147303*x1^3*x2^14*\[Tau]^2 - 97384331520*x1^4*x2^14*\[Tau]^2 + 
      102253963224*x1^5*x2^14*\[Tau]^2 - 54792017952*x1^6*x2^14*\[Tau]^2 + 
      11769974832*x1^7*x2^14*\[Tau]^2 + 2841216*x2^15*\[Tau]^2 - 
      93034328*x1*x2^15*\[Tau]^2 + 713816427*x1^2*x2^15*\[Tau]^2 - 
      2226481760*x1^3*x2^15*\[Tau]^2 + 3329631536*x1^4*x2^15*\[Tau]^2 - 
      2386597920*x1^5*x2^15*\[Tau]^2 + 659728944*x1^6*x2^15*\[Tau]^2 - 
      75928*x2^16*\[Tau]^2 + 2213171*x1*x2^16*\[Tau]^2 - 
      13842208*x1^2*x2^16*\[Tau]^2 + 32662448*x1^3*x2^16*\[Tau]^2 - 
      32796288*x1^4*x2^16*\[Tau]^2 + 11849376*x1^5*x2^16*\[Tau]^2 + 
      208*x2^17*\[Tau]^2 - 7888*x1*x2^17*\[Tau]^2 + 
      40936*x1^2*x2^17*\[Tau]^2 - 65856*x1^3*x2^17*\[Tau]^2 + 
      32928*x1^4*x2^17*\[Tau]^2)
 
h4444[4] = 12288*x1^4*x2^4*(-1559796*x1^14 + 2339694*x1^15 - 937618*x1^16 + 
      78860*x1^17 - 268525068*x1^13*x2 + 550308402*x1^14*x2 - 
      367257080*x1^15*x2 + 86814366*x1^16*x2 - 4832806*x1^17*x2 - 
      10588042500*x1^12*x2^2 + 28618306794*x1^13*x2^2 - 
      27907639056*x1^14*x2^2 + 11725708150*x1^15*x2^2 - 
      1937145464*x1^16*x2^2 + 77706006*x1^17*x2^2 - 159763780092*x1^11*x2^3 + 
      558701659026*x1^12*x2^3 - 746966789800*x1^13*x2^3 + 
      474882204830*x1^14*x2^3 - 144107565384*x1^15*x2^3 + 
      17893549590*x1^16*x2^3 - 532807968*x1^17*x2^3 - 
      1146743950044*x1^10*x2^4 + 5131950285798*x1^11*x2^4 - 
      9074986865084*x1^12*x2^4 + 8067352585950*x1^13*x2^4 - 
      3775990699600*x1^14*x2^4 + 881247975300*x1^15*x2^4 - 
      84765668694*x1^16*x2^4 + 1877600928*x1^17*x2^4 - 
      4396878906420*x1^9*x2^5 + 25041351300966*x1^10*x2^5 - 
      57340093207320*x1^11*x2^5 + 68173969147690*x1^12*x2^5 - 
      45125464493900*x1^13*x2^5 + 16460809411284*x1^14*x2^5 - 
      3038335232688*x1^15*x2^5 + 227613778854*x1^16*x2^5 - 
      3676042440*x1^17*x2^5 - 9621766830060*x1^8*x2^6 + 
      69679224173790*x1^9*x2^6 - 204198805156192*x1^10*x2^6 + 
      316272392550674*x1^11*x2^6 - 281819884293024*x1^12*x2^6 + 
      146512777263552*x1^13*x2^6 - 42744143839320*x1^14*x2^6 + 
      6278212834614*x1^15*x2^6 - 360421495056*x1^16*x2^6 + 
      4040777664*x1^17*x2^6 - 12445814775240*x1^7*x2^7 + 
      115148791441530*x1^8*x2^7 - 430054585205960*x1^9*x2^7 + 
      855002201674170*x1^10*x2^7 - 996040830412936*x1^11*x2^7 + 
      700185829206864*x1^12*x2^7 - 292939015630800*x1^13*x2^7 + 
      68735951522238*x1^14*x2^7 - 7924177084824*x1^15*x2^7 + 
      333315802512*x1^16*x2^7 - 2333403072*x1^17*x2^7 - 
      9621766830060*x1^6*x2^8 + 115148791441530*x1^7*x2^8 - 
      549734664502980*x1^8*x2^8 + 1394504887265710*x1^9*x2^8 - 
      2088899851179416*x1^10*x2^8 + 1924316929342038*x1^11*x2^8 - 
      1092249805716762*x1^12*x2^8 + 369524830338510*x1^13*x2^8 - 
      68802135505488*x1^14*x2^8 + 5976644590224*x1^15*x2^8 - 
      166491941616*x1^16*x2^8 + 550918368*x1^17*x2^8 - 
      4396878906420*x1^5*x2^9 + 69679224173790*x1^6*x2^9 - 
      430054585205960*x1^7*x2^9 + 1394504887265710*x1^8*x2^9 - 
      2666627592934140*x1^9*x2^9 + 3161886074466966*x1^10*x2^9 - 
      2355675636305376*x1^11*x2^9 + 1084085422266924*x1^12*x2^9 - 
      292475766584232*x1^13*x2^9 + 41514792469920*x1^14*x2^9 - 
      2471399042112*x1^15*x2^9 + 34707857184*x1^16*x2^9 - 
      1146743950044*x1^4*x2^10 + 25041351300966*x1^5*x2^10 - 
      204198805156192*x1^6*x2^10 + 855002201674170*x1^7*x2^10 - 
      2088899851179416*x1^8*x2^10 + 3161886074466966*x1^9*x2^10 - 
      3033523668543984*x1^10*x2^10 + 1834337452787532*x1^11*x2^10 - 
      674572320819936*x1^12*x2^10 + 139376116778976*x1^13*x2^10 - 
      13733877725568*x1^14*x2^10 + 430563893760*x1^15*x2^10 - 
      159763780092*x1^3*x2^11 + 5131950285798*x1^4*x2^11 - 
      57340093207320*x1^5*x2^11 + 316272392550674*x1^6*x2^11 - 
      996040830412936*x1^7*x2^11 + 1924316929342038*x1^8*x2^11 - 
      2355675636305376*x1^9*x2^11 + 1834337452787532*x1^10*x2^11 - 
      886853824396848*x1^11*x2^11 + 250133160350304*x1^12*x2^11 - 
      36019212413184*x1^13*x2^11 + 1897048048896*x1^14*x2^11 - 
      10588042500*x1^2*x2^12 + 558701659026*x1^3*x2^12 - 
      9074986865084*x1^4*x2^12 + 68173969147690*x1^5*x2^12 - 
      281819884293024*x1^6*x2^12 + 700185829206864*x1^7*x2^12 - 
      1092249805716762*x1^8*x2^12 + 1084085422266924*x1^9*x2^12 - 
      674572320819936*x1^10*x2^12 + 250133160350304*x1^11*x2^12 - 
      49205649388896*x1^12*x2^12 + 3796820419392*x1^13*x2^12 - 
      268525068*x1*x2^13 + 28618306794*x1^2*x2^13 - 746966789800*x1^3*x2^13 + 
      8067352585950*x1^4*x2^13 - 45125464493900*x1^5*x2^13 + 
      146512777263552*x1^6*x2^13 - 292939015630800*x1^7*x2^13 + 
      369524830338510*x1^8*x2^13 - 292475766584232*x1^9*x2^13 + 
      139376116778976*x1^10*x2^13 - 36019212413184*x1^11*x2^13 + 
      3796820419392*x1^12*x2^13 - 1559796*x2^14 + 550308402*x1*x2^14 - 
      27907639056*x1^2*x2^14 + 474882204830*x1^3*x2^14 - 
      3775990699600*x1^4*x2^14 + 16460809411284*x1^5*x2^14 - 
      42744143839320*x1^6*x2^14 + 68735951522238*x1^7*x2^14 - 
      68802135505488*x1^8*x2^14 + 41514792469920*x1^9*x2^14 - 
      13733877725568*x1^10*x2^14 + 1897048048896*x1^11*x2^14 + 
      2339694*x2^15 - 367257080*x1*x2^15 + 11725708150*x1^2*x2^15 - 
      144107565384*x1^3*x2^15 + 881247975300*x1^4*x2^15 - 
      3038335232688*x1^5*x2^15 + 6278212834614*x1^6*x2^15 - 
      7924177084824*x1^7*x2^15 + 5976644590224*x1^8*x2^15 - 
      2471399042112*x1^9*x2^15 + 430563893760*x1^10*x2^15 - 937618*x2^16 + 
      86814366*x1*x2^16 - 1937145464*x1^2*x2^16 + 17893549590*x1^3*x2^16 - 
      84765668694*x1^4*x2^16 + 227613778854*x1^5*x2^16 - 
      360421495056*x1^6*x2^16 + 333315802512*x1^7*x2^16 - 
      166491941616*x1^8*x2^16 + 34707857184*x1^9*x2^16 + 78860*x2^17 - 
      4832806*x1*x2^17 + 77706006*x1^2*x2^17 - 532807968*x1^3*x2^17 + 
      1877600928*x1^4*x2^17 - 3676042440*x1^5*x2^17 + 4040777664*x1^6*x2^17 - 
      2333403072*x1^7*x2^17 + 550918368*x1^8*x2^17 - 1881600*x1^14*\[Sigma] + 
      2814105*x1^15*\[Sigma] - 1122800*x1^16*\[Sigma] + 
      95050*x1^17*\[Sigma] - 515770080*x1^13*x2*\[Sigma] + 
      1029764085*x1^14*x2*\[Sigma] - 659241772*x1^15*x2*\[Sigma] + 
      145415448*x1^16*x2*\[Sigma] - 7319750*x1^17*x2*\[Sigma] - 
      26744262720*x1^12*x2^2*\[Sigma] + 69870961545*x1^13*x2^2*\[Sigma] - 
      65173454976*x1^14*x2^2*\[Sigma] + 25735643594*x1^15*x2^2*\[Sigma] - 
      3874616248*x1^16*x2^2*\[Sigma] + 135600990*x1^17*x2^2*\[Sigma] - 
      487785184320*x1^11*x2^3*\[Sigma] + 1644695134425*x1^12*x2^3*\[Sigma] - 
      2108052782360*x1^13*x2^3*\[Sigma] + 1271763161218*x1^14*x2^3*\[Sigma] - 
      359608106484*x1^15*x2^3*\[Sigma] + 40271537754*x1^16*x2^3*\[Sigma] - 
      1032213840*x1^17*x2^3*\[Sigma] - 4011276118080*x1^10*x2^4*\[Sigma] + 
      17330576454975*x1^11*x2^4*\[Sigma] - 29499314882464*x1^12*x2^4*
       \[Sigma] + 25093020763062*x1^13*x2^4*\[Sigma] - 
      11117311967300*x1^14*x2^4*\[Sigma] + 2408415754668*x1^15*x2^4*
       \[Sigma] - 207704716590*x1^16*x2^4*\[Sigma] + 
      3938336430*x1^17*x2^4*\[Sigma] - 16891669169760*x1^9*x2^5*\[Sigma] + 
      93343093698855*x1^10*x2^5*\[Sigma] - 206948258886768*x1^11*x2^5*
       \[Sigma] + 237314149887626*x1^12*x2^5*\[Sigma] - 
      150476667161296*x1^13*x2^5*\[Sigma] + 51954683218452*x1^14*x2^5*
       \[Sigma] - 8884135918980*x1^15*x2^5*\[Sigma] + 
      593982134130*x1^16*x2^5*\[Sigma] - 8193518550*x1^17*x2^5*\[Sigma] - 
      39075092179200*x1^8*x2^6*\[Sigma] + 277092512753595*x1^9*x2^6*
       \[Sigma] - 792737046295040*x1^10*x2^6*\[Sigma] + 
      1194510432709342*x1^11*x2^6*\[Sigma] - 1030426299975492*x1^12*x2^6*
       \[Sigma] + 514539421890816*x1^13*x2^6*\[Sigma] - 
      142253534643948*x1^14*x2^6*\[Sigma] + 19330509574656*x1^15*x2^6*
       \[Sigma] - 985985474796*x1^16*x2^6*\[Sigma] + 
      9440212320*x1^17*x2^6*\[Sigma] - 51485182721280*x1^7*x2^7*\[Sigma] + 
      472874977682415*x1^8*x2^7*\[Sigma] - 1743434267866060*x1^9*x2^7*
       \[Sigma] + 3406493163242070*x1^10*x2^7*\[Sigma] - 
      3882398955886220*x1^11*x2^7*\[Sigma] + 2654455875770160*x1^12*x2^7*
       \[Sigma] - 1070543917525236*x1^13*x2^7*\[Sigma] + 
      238506463800528*x1^14*x2^7*\[Sigma] - 25405559290188*x1^15*x2^7*
       \[Sigma] + 944924770944*x1^16*x2^7*\[Sigma] - 
      5658372720*x1^17*x2^7*\[Sigma] - 39075092179200*x1^6*x2^8*\[Sigma] + 
      472874977682415*x1^7*x2^8*\[Sigma] - 2260902813412320*x1^8*x2^8*
       \[Sigma] + 5705321581204190*x1^9*x2^8*\[Sigma] - 
      8456154081073600*x1^10*x2^8*\[Sigma] + 7666957489345770*x1^11*x2^8*
       \[Sigma] - 4255099436930034*x1^12*x2^8*\[Sigma] + 
      1393799020154310*x1^13*x2^8*\[Sigma] - 247046356426716*x1^14*x2^8*
       \[Sigma] + 19797016144752*x1^15*x2^8*\[Sigma] - 
      485048163600*x1^16*x2^8*\[Sigma] + 1377295920*x1^17*x2^8*\[Sigma] - 
      16891669169760*x1^5*x2^9*\[Sigma] + 277092512753595*x1^6*x2^9*
       \[Sigma] - 1743434267866060*x1^7*x2^9*\[Sigma] + 
      5705321581204190*x1^8*x2^9*\[Sigma] - 10931101324504020*x1^9*x2^9*
       \[Sigma] + 12910690262567790*x1^10*x2^9*\[Sigma] - 
      9526807191037752*x1^11*x2^9*\[Sigma] + 4312268163925722*x1^12*x2^9*
       \[Sigma] - 1132356873863754*x1^13*x2^9*\[Sigma] + 
      153540198115920*x1^14*x2^9*\[Sigma] - 8413342938000*x1^15*x2^9*
       \[Sigma] + 103297194000*x1^16*x2^9*\[Sigma] - 4011276118080*x1^4*x2^10*
       \[Sigma] + 93343093698855*x1^5*x2^10*\[Sigma] - 
      792737046295040*x1^6*x2^10*\[Sigma] + 3406493163242070*x1^7*x2^10*
       \[Sigma] - 8456154081073600*x1^8*x2^10*\[Sigma] + 
      12910690262567790*x1^9*x2^10*\[Sigma] - 12420358649816040*x1^10*x2^10*
       \[Sigma] + 7488263366592624*x1^11*x2^10*\[Sigma] - 
      2726723448647352*x1^12*x2^10*\[Sigma] + 551898584023248*x1^13*x2^10*
       \[Sigma] - 52207463468160*x1^14*x2^10*\[Sigma] + 
      1501676336160*x1^15*x2^10*\[Sigma] - 487785184320*x1^3*x2^11*\[Sigma] + 
      17330576454975*x1^4*x2^11*\[Sigma] - 206948258886768*x1^5*x2^11*
       \[Sigma] + 1194510432709342*x1^6*x2^11*\[Sigma] - 
      3882398955886220*x1^7*x2^11*\[Sigma] + 7666957489345770*x1^8*x2^11*
       \[Sigma] - 9526807191037752*x1^9*x2^11*\[Sigma] + 
      7488263366592624*x1^10*x2^11*\[Sigma] - 3635470443400488*x1^11*x2^11*
       \[Sigma] + 1023162119811216*x1^12*x2^11*\[Sigma] - 
      145531201495680*x1^13*x2^11*\[Sigma] + 7415452044000*x1^14*x2^11*
       \[Sigma] - 26744262720*x1^2*x2^12*\[Sigma] + 1644695134425*x1^3*x2^12*
       \[Sigma] - 29499314882464*x1^4*x2^12*\[Sigma] + 
      237314149887626*x1^5*x2^12*\[Sigma] - 1030426299975492*x1^6*x2^12*
       \[Sigma] + 2654455875770160*x1^7*x2^12*\[Sigma] - 
      4255099436930034*x1^8*x2^12*\[Sigma] + 4312268163925722*x1^9*x2^12*
       \[Sigma] - 2726723448647352*x1^10*x2^12*\[Sigma] + 
      1023162119811216*x1^11*x2^12*\[Sigma] - 202683684883680*x1^12*x2^12*
       \[Sigma] + 15616961680320*x1^13*x2^12*\[Sigma] - 
      515770080*x1*x2^13*\[Sigma] + 69870961545*x1^2*x2^13*\[Sigma] - 
      2108052782360*x1^3*x2^13*\[Sigma] + 25093020763062*x1^4*x2^13*
       \[Sigma] - 150476667161296*x1^5*x2^13*\[Sigma] + 
      514539421890816*x1^6*x2^13*\[Sigma] - 1070543917525236*x1^7*x2^13*
       \[Sigma] + 1393799020154310*x1^8*x2^13*\[Sigma] - 
      1132356873863754*x1^9*x2^13*\[Sigma] + 551898584023248*x1^10*x2^13*
       \[Sigma] - 145531201495680*x1^11*x2^13*\[Sigma] + 
      15616961680320*x1^12*x2^13*\[Sigma] - 1881600*x2^14*\[Sigma] + 
      1029764085*x1*x2^14*\[Sigma] - 65173454976*x1^2*x2^14*\[Sigma] + 
      1271763161218*x1^3*x2^14*\[Sigma] - 11117311967300*x1^4*x2^14*
       \[Sigma] + 51954683218452*x1^5*x2^14*\[Sigma] - 
      142253534643948*x1^6*x2^14*\[Sigma] + 238506463800528*x1^7*x2^14*
       \[Sigma] - 247046356426716*x1^8*x2^14*\[Sigma] + 
      153540198115920*x1^9*x2^14*\[Sigma] - 52207463468160*x1^10*x2^14*
       \[Sigma] + 7415452044000*x1^11*x2^14*\[Sigma] + 
      2814105*x2^15*\[Sigma] - 659241772*x1*x2^15*\[Sigma] + 
      25735643594*x1^2*x2^15*\[Sigma] - 359608106484*x1^3*x2^15*\[Sigma] + 
      2408415754668*x1^4*x2^15*\[Sigma] - 8884135918980*x1^5*x2^15*\[Sigma] + 
      19330509574656*x1^6*x2^15*\[Sigma] - 25405559290188*x1^7*x2^15*
       \[Sigma] + 19797016144752*x1^8*x2^15*\[Sigma] - 
      8413342938000*x1^9*x2^15*\[Sigma] + 1501676336160*x1^10*x2^15*
       \[Sigma] - 1122800*x2^16*\[Sigma] + 145415448*x1*x2^16*\[Sigma] - 
      3874616248*x1^2*x2^16*\[Sigma] + 40271537754*x1^3*x2^16*\[Sigma] - 
      207704716590*x1^4*x2^16*\[Sigma] + 593982134130*x1^5*x2^16*\[Sigma] - 
      985985474796*x1^6*x2^16*\[Sigma] + 944924770944*x1^7*x2^16*\[Sigma] - 
      485048163600*x1^8*x2^16*\[Sigma] + 103297194000*x1^9*x2^16*\[Sigma] + 
      95050*x2^17*\[Sigma] - 7319750*x1*x2^17*\[Sigma] + 
      135600990*x1^2*x2^17*\[Sigma] - 1032213840*x1^3*x2^17*\[Sigma] + 
      3938336430*x1^4*x2^17*\[Sigma] - 8193518550*x1^5*x2^17*\[Sigma] + 
      9440212320*x1^6*x2^17*\[Sigma] - 5658372720*x1^7*x2^17*\[Sigma] + 
      1377295920*x1^8*x2^17*\[Sigma] - 57624*x1^14*\[Sigma]^2 + 
      116991*x1^15*\[Sigma]^2 - 63277*x1^16*\[Sigma]^2 + 
      6140*x1^17*\[Sigma]^2 - 46577832*x1^13*x2*\[Sigma]^2 + 
      93786903*x1^14*x2*\[Sigma]^2 - 60567086*x1^15*x2*\[Sigma]^2 + 
      13436268*x1^16*x2*\[Sigma]^2 - 652234*x1^17*x2*\[Sigma]^2 - 
      3733605960*x1^12*x2^2*\[Sigma]^2 + 9438304491*x1^13*x2^2*\[Sigma]^2 - 
      8465970762*x1^14*x2^2*\[Sigma]^2 + 3187961272*x1^15*x2^2*\[Sigma]^2 - 
      452530340*x1^16*x2^2*\[Sigma]^2 + 14399574*x1^17*x2^2*\[Sigma]^2 - 
      88151499408*x1^11*x2^3*\[Sigma]^2 + 285195819699*x1^12*x2^3*
       \[Sigma]^2 - 349055451430*x1^13*x2^3*\[Sigma]^2 + 
      199588640504*x1^14*x2^3*\[Sigma]^2 - 52892005728*x1^15*x2^3*
       \[Sigma]^2 + 5463672522*x1^16*x2^3*\[Sigma]^2 - 
      125177052*x1^17*x2^3*\[Sigma]^2 - 857931573576*x1^10*x2^4*\[Sigma]^2 + 
      3561903373077*x1^11*x2^4*\[Sigma]^2 - 5807624553668*x1^12*x2^4*
       \[Sigma]^2 + 4705910351856*x1^13*x2^4*\[Sigma]^2 - 
      1968456515200*x1^14*x2^4*\[Sigma]^2 + 397143697104*x1^15*x2^4*
       \[Sigma]^2 - 31295178726*x1^16*x2^4*\[Sigma]^2 + 
      527682792*x1^17*x2^4*\[Sigma]^2 - 4028725553160*x1^9*x2^5*\[Sigma]^2 + 
      21531994374429*x1^10*x2^5*\[Sigma]^2 - 46051378563834*x1^11*x2^5*
       \[Sigma]^2 + 50724342337648*x1^12*x2^5*\[Sigma]^2 - 
      30684032994188*x1^13*x2^5*\[Sigma]^2 + 9999789656472*x1^14*x2^5*
       \[Sigma]^2 - 1587917352672*x1^15*x2^5*\[Sigma]^2 + 
      96437128326*x1^16*x2^5*\[Sigma]^2 - 1179395910*x1^17*x2^5*\[Sigma]^2 - 
      9915168657240*x1^8*x2^6*\[Sigma]^2 + 68725184195745*x1^9*x2^6*
       \[Sigma]^2 - 191519045460358*x1^10*x2^6*\[Sigma]^2 + 
      279972522268712*x1^11*x2^6*\[Sigma]^2 - 233012555010312*x1^12*x2^6*
       \[Sigma]^2 + 111338753834196*x1^13*x2^6*\[Sigma]^2 - 
      29084893969824*x1^14*x2^6*\[Sigma]^2 + 3663070807914*x1^15*x2^6*
       \[Sigma]^2 - 168852003012*x1^16*x2^6*\[Sigma]^2 + 
      1429383186*x1^17*x2^6*\[Sigma]^2 - 13330322913600*x1^7*x2^7*
       \[Sigma]^2 + 121475379844665*x1^8*x2^7*\[Sigma]^2 - 
      441690830157170*x1^9*x2^7*\[Sigma]^2 + 846937765419240*x1^10*x2^7*
       \[Sigma]^2 - 942372631479664*x1^11*x2^7*\[Sigma]^2 + 
      624865624723956*x1^12*x2^7*\[Sigma]^2 - 242056095242808*x1^13*x2^7*
       \[Sigma]^2 + 51033392950386*x1^14*x2^7*\[Sigma]^2 - 
      5028070675320*x1^15*x2^7*\[Sigma]^2 + 168132811770*x1^16*x2^7*
       \[Sigma]^2 - 888215328*x1^17*x2^7*\[Sigma]^2 - 
      9915168657240*x1^6*x2^8*\[Sigma]^2 + 121475379844665*x1^7*x2^8*
       \[Sigma]^2 - 581769169044030*x1^8*x2^8*\[Sigma]^2 + 
      1459964167608760*x1^9*x2^8*\[Sigma]^2 - 2139322924951124*x1^10*x2^8*
       \[Sigma]^2 + 1906186683707922*x1^11*x2^8*\[Sigma]^2 - 
      1031848315803690*x1^12*x2^8*\[Sigma]^2 + 326051882210670*x1^13*x2^8*
       \[Sigma]^2 - 54787706501220*x1^14*x2^8*\[Sigma]^2 + 
      4050530969562*x1^15*x2^8*\[Sigma]^2 - 88745640984*x1^16*x2^8*
       \[Sigma]^2 + 222053832*x1^17*x2^8*\[Sigma]^2 - 
      4028725553160*x1^5*x2^9*\[Sigma]^2 + 68725184195745*x1^6*x2^9*
       \[Sigma]^2 - 441690830157170*x1^7*x2^9*\[Sigma]^2 + 
      1459964167608760*x1^8*x2^9*\[Sigma]^2 - 2803415841901620*x1^9*x2^9*
       \[Sigma]^2 + 3297468165229854*x1^10*x2^9*\[Sigma]^2 - 
      2407738576915980*x1^11*x2^9*\[Sigma]^2 + 1069745032266372*x1^12*x2^9*
       \[Sigma]^2 - 272363187574170*x1^13*x2^9*\[Sigma]^2 + 
      35084912059890*x1^14*x2^9*\[Sigma]^2 - 1767623745888*x1^15*x2^9*
       \[Sigma]^2 + 19301818536*x1^16*x2^9*\[Sigma]^2 - 
      857931573576*x1^4*x2^10*\[Sigma]^2 + 21531994374429*x1^5*x2^10*
       \[Sigma]^2 - 191519045460358*x1^6*x2^10*\[Sigma]^2 + 
      846937765419240*x1^7*x2^10*\[Sigma]^2 - 2139322924951124*x1^8*x2^10*
       \[Sigma]^2 + 3297468165229854*x1^9*x2^10*\[Sigma]^2 - 
      3182293699665696*x1^10*x2^10*\[Sigma]^2 + 1912601018083140*x1^11*x2^10*
       \[Sigma]^2 - 688621539153240*x1^12*x2^10*\[Sigma]^2 + 
      136011240784188*x1^13*x2^10*\[Sigma]^2 - 12256924391712*x1^14*x2^10*
       \[Sigma]^2 + 322641839520*x1^15*x2^10*\[Sigma]^2 - 
      88151499408*x1^3*x2^11*\[Sigma]^2 + 3561903373077*x1^4*x2^11*
       \[Sigma]^2 - 46051378563834*x1^5*x2^11*\[Sigma]^2 + 
      279972522268712*x1^6*x2^11*\[Sigma]^2 - 942372631479664*x1^7*x2^11*
       \[Sigma]^2 + 1906186683707922*x1^8*x2^11*\[Sigma]^2 - 
      2407738576915980*x1^9*x2^11*\[Sigma]^2 + 1912601018083140*x1^10*x2^11*
       \[Sigma]^2 - 933189748855056*x1^11*x2^11*\[Sigma]^2 + 
      262021824761004*x1^12*x2^11*\[Sigma]^2 - 36693718117056*x1^13*x2^11*
       \[Sigma]^2 + 1788565562784*x1^14*x2^11*\[Sigma]^2 - 
      3733605960*x1^2*x2^12*\[Sigma]^2 + 285195819699*x1^3*x2^12*\[Sigma]^2 - 
      5807624553668*x1^4*x2^12*\[Sigma]^2 + 50724342337648*x1^5*x2^12*
       \[Sigma]^2 - 233012555010312*x1^6*x2^12*\[Sigma]^2 + 
      624865624723956*x1^7*x2^12*\[Sigma]^2 - 1031848315803690*x1^8*x2^12*
       \[Sigma]^2 + 1069745032266372*x1^9*x2^12*\[Sigma]^2 - 
      688621539153240*x1^10*x2^12*\[Sigma]^2 + 262021824761004*x1^11*x2^12*
       \[Sigma]^2 - 52376478218064*x1^12*x2^12*\[Sigma]^2 + 
      4028959862928*x1^13*x2^12*\[Sigma]^2 - 46577832*x1*x2^13*\[Sigma]^2 + 
      9438304491*x1^2*x2^13*\[Sigma]^2 - 349055451430*x1^3*x2^13*\[Sigma]^2 + 
      4705910351856*x1^4*x2^13*\[Sigma]^2 - 30684032994188*x1^5*x2^13*
       \[Sigma]^2 + 111338753834196*x1^6*x2^13*\[Sigma]^2 - 
      242056095242808*x1^7*x2^13*\[Sigma]^2 + 326051882210670*x1^8*x2^13*
       \[Sigma]^2 - 272363187574170*x1^9*x2^13*\[Sigma]^2 + 
      136011240784188*x1^10*x2^13*\[Sigma]^2 - 36693718117056*x1^11*x2^13*
       \[Sigma]^2 + 4028959862928*x1^12*x2^13*\[Sigma]^2 - 
      57624*x2^14*\[Sigma]^2 + 93786903*x1*x2^14*\[Sigma]^2 - 
      8465970762*x1^2*x2^14*\[Sigma]^2 + 199588640504*x1^3*x2^14*\[Sigma]^2 - 
      1968456515200*x1^4*x2^14*\[Sigma]^2 + 9999789656472*x1^5*x2^14*
       \[Sigma]^2 - 29084893969824*x1^6*x2^14*\[Sigma]^2 + 
      51033392950386*x1^7*x2^14*\[Sigma]^2 - 54787706501220*x1^8*x2^14*
       \[Sigma]^2 + 35084912059890*x1^9*x2^14*\[Sigma]^2 - 
      12256924391712*x1^10*x2^14*\[Sigma]^2 + 1788565562784*x1^11*x2^14*
       \[Sigma]^2 + 116991*x2^15*\[Sigma]^2 - 60567086*x1*x2^15*\[Sigma]^2 + 
      3187961272*x1^2*x2^15*\[Sigma]^2 - 52892005728*x1^3*x2^15*\[Sigma]^2 + 
      397143697104*x1^4*x2^15*\[Sigma]^2 - 1587917352672*x1^5*x2^15*
       \[Sigma]^2 + 3663070807914*x1^6*x2^15*\[Sigma]^2 - 
      5028070675320*x1^7*x2^15*\[Sigma]^2 + 4050530969562*x1^8*x2^15*
       \[Sigma]^2 - 1767623745888*x1^9*x2^15*\[Sigma]^2 + 
      322641839520*x1^10*x2^15*\[Sigma]^2 - 63277*x2^16*\[Sigma]^2 + 
      13436268*x1*x2^16*\[Sigma]^2 - 452530340*x1^2*x2^16*\[Sigma]^2 + 
      5463672522*x1^3*x2^16*\[Sigma]^2 - 31295178726*x1^4*x2^16*\[Sigma]^2 + 
      96437128326*x1^5*x2^16*\[Sigma]^2 - 168852003012*x1^6*x2^16*
       \[Sigma]^2 + 168132811770*x1^7*x2^16*\[Sigma]^2 - 
      88745640984*x1^8*x2^16*\[Sigma]^2 + 19301818536*x1^9*x2^16*\[Sigma]^2 + 
      6140*x2^17*\[Sigma]^2 - 652234*x1*x2^17*\[Sigma]^2 + 
      14399574*x1^2*x2^17*\[Sigma]^2 - 125177052*x1^3*x2^17*\[Sigma]^2 + 
      527682792*x1^4*x2^17*\[Sigma]^2 - 1179395910*x1^5*x2^17*\[Sigma]^2 + 
      1429383186*x1^6*x2^17*\[Sigma]^2 - 888215328*x1^7*x2^17*\[Sigma]^2 + 
      222053832*x1^8*x2^17*\[Sigma]^2 - 1881600*x1^14*\[Tau] + 
      2830695*x1^15*\[Tau] - 1139390*x1^16*\[Tau] + 95245*x1^17*\[Tau] - 
      515770080*x1^13*x2*\[Tau] + 1065303435*x1^14*x2*\[Tau] - 
      712691812*x1^15*x2*\[Tau] + 166225791*x1^16*x2*\[Tau] - 
      8771234*x1^17*x2*\[Tau] - 26744262720*x1^12*x2^2*\[Tau] + 
      72102673335*x1^13*x2^2*\[Tau] - 69921193356*x1^14*x2^2*\[Tau] + 
      29019673736*x1^15*x2^2*\[Tau] - 4665817024*x1^16*x2^2*\[Tau] + 
      177514239*x1^17*x2^2*\[Tau] - 487785184320*x1^11*x2^3*\[Tau] + 
      1683179912295*x1^12*x2^3*\[Tau] - 2221002565460*x1^13*x2^3*\[Tau] + 
      1391461286512*x1^14*x2^3*\[Tau] - 414158698740*x1^15*x2^3*\[Tau] + 
      49916700435*x1^16*x2^3*\[Tau] - 1423385712*x1^17*x2^3*\[Tau] - 
      4011276118080*x1^10*x2^4*\[Tau] + 17577348952065*x1^11*x2^4*\[Tau] - 
      30509025818824*x1^12*x2^4*\[Tau] + 26651657418498*x1^13*x2^4*\[Tau] - 
      12252337197380*x1^14*x2^4*\[Tau] + 2800222449255*x1^15*x2^4*\[Tau] - 
      262072279266*x1^16*x2^4*\[Tau] + 5629988112*x1^17*x2^4*\[Tau] - 
      16891669169760*x1^9*x2^5*\[Tau] + 93936849194265*x1^10*x2^5*\[Tau] - 
      210630424351788*x1^11*x2^5*\[Tau] + 245720512427054*x1^12*x2^5*\[Tau] - 
      159766691253400*x1^13*x2^5*\[Tau] + 57245198891895*x1^14*x2^5*\[Tau] - 
      10363061781660*x1^15*x2^5*\[Tau] + 759396284724*x1^16*x2^5*\[Tau] - 
      12072170880*x1^17*x2^5*\[Tau] - 39075092179200*x1^8*x2^6*\[Tau] + 
      277283346896325*x1^9*x2^6*\[Tau] - 797062915838420*x1^10*x2^6*\[Tau] + 
      1212451958360944*x1^11*x2^6*\[Tau] - 1062236281012116*x1^12*x2^6*
       \[Tau] + 543366614333025*x1^13*x2^6*\[Tau] - 156013365215652*x1^14*
       x2^6*\[Tau] + 22550312856708*x1^15*x2^6*\[Tau] - 
      1275767483760*x1^16*x2^6*\[Tau] + 14307866496*x1^17*x2^6*\[Tau] - 
      51485182721280*x1^7*x2^7*\[Tau] + 471802863501585*x1^8*x2^7*\[Tau] - 
      1739659341837340*x1^9*x2^7*\[Tau] + 3410788706845080*x1^10*x2^7*
       \[Tau] - 3917708925125996*x1^11*x2^7*\[Tau] + 
      2715995873613561*x1^12*x2^7*\[Tau] - 1121003727432204*x1^13*x2^7*
       \[Tau] + 259630222837524*x1^14*x2^7*\[Tau] - 29588374126080*x1^15*x2^7*
       \[Tau] + 1237670790048*x1^16*x2^7*\[Tau] - 8814693888*x1^17*x2^7*
       \[Tau] - 39075092179200*x1^6*x2^8*\[Tau] + 471802863501585*x1^7*x2^8*
       \[Tau] - 2250181671604020*x1^8*x2^8*\[Tau] + 5672996509788740*x1^9*
       x2^8*\[Tau] - 8423336907178600*x1^10*x2^8*\[Tau] + 
      7681566741653805*x1^11*x2^8*\[Tau] - 4313928060203454*x1^12*x2^8*
       \[Tau] + 1444091746625220*x1^13*x2^8*\[Tau] - 
      266289416704080*x1^14*x2^8*\[Tau] + 22986449994816*x1^15*x2^8*\[Tau] - 
      643472653824*x1^16*x2^8*\[Tau] + 2203673472*x1^17*x2^8*\[Tau] - 
      16891669169760*x1^5*x2^9*\[Tau] + 277283346896325*x1^6*x2^9*\[Tau] - 
      1739659341837340*x1^7*x2^9*\[Tau] + 5672996509788740*x1^8*x2^9*\[Tau] - 
      10841534986607820*x1^9*x2^9*\[Tau] + 12800021810530185*x1^10*x2^9*
       \[Tau] - 9475098603023592*x1^11*x2^9*\[Tau] + 
      4327628229046584*x1^12*x2^9*\[Tau] - 1158573810905280*x1^13*x2^9*
       \[Tau] + 163420824077280*x1^14*x2^9*\[Tau] - 9721929305088*x1^15*x2^9*
       \[Tau] + 138831428736*x1^16*x2^9*\[Tau] - 4011276118080*x1^4*x2^10*
       \[Tau] + 93936849194265*x1^5*x2^10*\[Tau] - 797062915838420*x1^6*x2^10*
       \[Tau] + 3410788706845080*x1^7*x2^10*\[Tau] - 
      8423336907178600*x1^8*x2^10*\[Tau] + 12800021810530185*x1^9*x2^10*
       \[Tau] - 12274611929145720*x1^10*x2^10*\[Tau] + 
      7398099906879528*x1^11*x2^10*\[Tau] - 2707334242683840*x1^12*x2^10*
       \[Tau] + 556436804150304*x1^13*x2^10*\[Tau] - 
      54651973888512*x1^14*x2^10*\[Tau] + 1722255575040*x1^15*x2^10*\[Tau] - 
      487785184320*x1^3*x2^11*\[Tau] + 17577348952065*x1^4*x2^11*\[Tau] - 
      210630424351788*x1^5*x2^11*\[Tau] + 1212451958360944*x1^6*x2^11*
       \[Tau] - 3917708925125996*x1^7*x2^11*\[Tau] + 
      7681566741653805*x1^8*x2^11*\[Tau] - 9475098603023592*x1^9*x2^11*
       \[Tau] + 7398099906879528*x1^10*x2^11*\[Tau] - 
      3574375909695360*x1^11*x2^11*\[Tau] + 1005256226199456*x1^12*x2^11*
       \[Tau] - 144241035434496*x1^13*x2^11*\[Tau] + 
      7588192195584*x1^14*x2^11*\[Tau] - 26744262720*x1^2*x2^12*\[Tau] + 
      1683179912295*x1^3*x2^12*\[Tau] - 30509025818824*x1^4*x2^12*\[Tau] + 
      245720512427054*x1^5*x2^12*\[Tau] - 1062236281012116*x1^6*x2^12*
       \[Tau] + 2715995873613561*x1^7*x2^12*\[Tau] - 
      4313928060203454*x1^8*x2^12*\[Tau] + 4327628229046584*x1^9*x2^12*
       \[Tau] - 2707334242683840*x1^10*x2^12*\[Tau] + 
      1005256226199456*x1^11*x2^12*\[Tau] - 197434661808384*x1^12*x2^12*
       \[Tau] + 15187281677568*x1^13*x2^12*\[Tau] - 515770080*x1*x2^13*
       \[Tau] + 72102673335*x1^2*x2^13*\[Tau] - 2221002565460*x1^3*x2^13*
       \[Tau] + 26651657418498*x1^4*x2^13*\[Tau] - 159766691253400*x1^5*x2^13*
       \[Tau] + 543366614333025*x1^6*x2^13*\[Tau] - 1121003727432204*x1^7*
       x2^13*\[Tau] + 1444091746625220*x1^8*x2^13*\[Tau] - 
      1158573810905280*x1^9*x2^13*\[Tau] + 556436804150304*x1^10*x2^13*
       \[Tau] - 144241035434496*x1^11*x2^13*\[Tau] + 
      15187281677568*x1^12*x2^13*\[Tau] - 1881600*x2^14*\[Tau] + 
      1065303435*x1*x2^14*\[Tau] - 69921193356*x1^2*x2^14*\[Tau] + 
      1391461286512*x1^3*x2^14*\[Tau] - 12252337197380*x1^4*x2^14*\[Tau] + 
      57245198891895*x1^5*x2^14*\[Tau] - 156013365215652*x1^6*x2^14*\[Tau] + 
      259630222837524*x1^7*x2^14*\[Tau] - 266289416704080*x1^8*x2^14*\[Tau] + 
      163420824077280*x1^9*x2^14*\[Tau] - 54651973888512*x1^10*x2^14*\[Tau] + 
      7588192195584*x1^11*x2^14*\[Tau] + 2830695*x2^15*\[Tau] - 
      712691812*x1*x2^15*\[Tau] + 29019673736*x1^2*x2^15*\[Tau] - 
      414158698740*x1^3*x2^15*\[Tau] + 2800222449255*x1^4*x2^15*\[Tau] - 
      10363061781660*x1^5*x2^15*\[Tau] + 22550312856708*x1^6*x2^15*\[Tau] - 
      29588374126080*x1^7*x2^15*\[Tau] + 22986449994816*x1^8*x2^15*\[Tau] - 
      9721929305088*x1^9*x2^15*\[Tau] + 1722255575040*x1^10*x2^15*\[Tau] - 
      1139390*x2^16*\[Tau] + 166225791*x1*x2^16*\[Tau] - 
      4665817024*x1^2*x2^16*\[Tau] + 49916700435*x1^3*x2^16*\[Tau] - 
      262072279266*x1^4*x2^16*\[Tau] + 759396284724*x1^5*x2^16*\[Tau] - 
      1275767483760*x1^6*x2^16*\[Tau] + 1237670790048*x1^7*x2^16*\[Tau] - 
      643472653824*x1^8*x2^16*\[Tau] + 138831428736*x1^9*x2^16*\[Tau] + 
      95245*x2^17*\[Tau] - 8771234*x1*x2^17*\[Tau] + 
      177514239*x1^2*x2^17*\[Tau] - 1423385712*x1^3*x2^17*\[Tau] + 
      5629988112*x1^4*x2^17*\[Tau] - 12072170880*x1^5*x2^17*\[Tau] + 
      14307866496*x1^6*x2^17*\[Tau] - 8814693888*x1^7*x2^17*\[Tau] + 
      2203673472*x1^8*x2^17*\[Tau] - 230496*x1^14*\[Sigma]*\[Tau] + 
      345744*x1^15*\[Sigma]*\[Tau] - 156458*x1^16*\[Sigma]*\[Tau] + 
      20605*x1^17*\[Sigma]*\[Tau] - 186311328*x1^13*x2*\[Sigma]*\[Tau] + 
      374581872*x1^14*x2*\[Sigma]*\[Tau] - 242720644*x1^15*x2*\[Sigma]*
       \[Tau] + 54800385*x1^16*x2*\[Sigma]*\[Tau] - 2886530*x1^17*x2*\[Sigma]*
       \[Tau] - 14934423840*x1^12*x2^2*\[Sigma]*\[Tau] + 
      38826550224*x1^13*x2^2*\[Sigma]*\[Tau] - 35973104028*x1^14*x2^2*
       \[Sigma]*\[Tau] + 14070379130*x1^15*x2^2*\[Sigma]*\[Tau] - 
      2091229876*x1^16*x2^2*\[Sigma]*\[Tau] + 72605295*x1^17*x2^2*\[Sigma]*
       \[Tau] - 352605997632*x1^11*x2^3*\[Sigma]*\[Tau] + 
      1169826171696*x1^12*x2^3*\[Sigma]*\[Tau] - 1475309587220*x1^13*x2^3*
       \[Sigma]*\[Tau] + 874950028810*x1^14*x2^3*\[Sigma]*\[Tau] - 
      242724463908*x1^15*x2^3*\[Sigma]*\[Tau] + 26620555479*x1^16*x2^3*
       \[Sigma]*\[Tau] - 673837500*x1^17*x2^3*\[Sigma]*\[Tau] - 
      3431726294304*x1^10*x2^4*\[Sigma]*\[Tau] + 14479284013488*x1^11*x2^4*
       \[Sigma]*\[Tau] - 24119930199232*x1^12*x2^4*\[Sigma]*\[Tau] + 
      20101345942860*x1^13*x2^4*\[Sigma]*\[Tau] - 8725684561580*x1^14*x2^4*
       \[Sigma]*\[Tau] + 1850562686973*x1^15*x2^4*\[Sigma]*\[Tau] - 
      156357197640*x1^16*x2^4*\[Sigma]*\[Tau] + 2941597680*x1^17*x2^4*
       \[Sigma]*\[Tau] - 16114902212640*x1^9*x2^5*\[Sigma]*\[Tau] + 
      86765829763536*x1^10*x2^5*\[Sigma]*\[Tau] - 187943401121196*x1^11*x2^5*
       \[Sigma]*\[Tau] + 210956289706820*x1^12*x2^5*\[Sigma]*\[Tau] - 
      131069216561416*x1^13*x2^5*\[Sigma]*\[Tau] + 44356685049621*x1^14*x2^5*
       \[Sigma]*\[Tau] - 7435450892688*x1^15*x2^5*\[Sigma]*\[Tau] + 
      488997253668*x1^16*x2^5*\[Sigma]*\[Tau] - 6750499770*x1^17*x2^5*
       \[Sigma]*\[Tau] - 39660674628960*x1^8*x2^6*\[Sigma]*\[Tau] + 
      275162449106160*x1^9*x2^6*\[Sigma]*\[Tau] - 770995799810852*x1^10*x2^6*
       \[Sigma]*\[Tau] + 1139101968038230*x1^11*x2^6*\[Sigma]*\[Tau] - 
      964369840977732*x1^12*x2^6*\[Sigma]*\[Tau] + 472900057639863*x1^13*x2^6*
       \[Sigma]*\[Tau] - 128444801537640*x1^14*x2^6*\[Sigma]*\[Tau] + 
      17166769499628*x1^15*x2^6*\[Sigma]*\[Tau] - 866833750692*x1^16*x2^6*
       \[Sigma]*\[Tau] + 8395889040*x1^17*x2^6*\[Sigma]*\[Tau] - 
      53321291654400*x1^7*x2^7*\[Sigma]*\[Tau] + 484740168731280*x1^8*x2^7*
       \[Sigma]*\[Tau] - 1762980512320060*x1^9*x2^7*\[Sigma]*\[Tau] + 
      3393817888229670*x1^10*x2^7*\[Sigma]*\[Tau] - 3809499703997372*x1^11*
       x2^7*\[Sigma]*\[Tau] + 2565270370930575*x1^12*x2^7*\[Sigma]*\[Tau] - 
      1019130672316680*x1^13*x2^7*\[Sigma]*\[Tau] + 223790479378620*x1^14*
       x2^7*\[Sigma]*\[Tau] - 23552158848372*x1^15*x2^7*\[Sigma]*\[Tau] + 
      874358355024*x1^16*x2^7*\[Sigma]*\[Tau] - 5359994640*x1^17*x2^7*
       \[Sigma]*\[Tau] - 39660674628960*x1^6*x2^8*\[Sigma]*\[Tau] + 
      484740168731280*x1^7*x2^8*\[Sigma]*\[Tau] - 2315386024437420*x1^8*x2^8*
       \[Sigma]*\[Tau] + 5805163424975090*x1^9*x2^8*\[Sigma]*\[Tau] - 
      8524348390901596*x1^10*x2^8*\[Sigma]*\[Tau] + 7645625658456093*x1^11*
       x2^8*\[Sigma]*\[Tau] - 4194470937675480*x1^12*x2^8*\[Sigma]*\[Tau] + 
      1357946588307540*x1^13*x2^8*\[Sigma]*\[Tau] - 238106381372244*x1^14*
       x2^8*\[Sigma]*\[Tau] + 18953702393472*x1^15*x2^8*\[Sigma]*\[Tau] - 
      468040613040*x1^16*x2^8*\[Sigma]*\[Tau] + 1377295920*x1^17*x2^8*
       \[Sigma]*\[Tau] - 16114902212640*x1^5*x2^9*\[Sigma]*\[Tau] + 
      275162449106160*x1^6*x2^9*\[Sigma]*\[Tau] - 1762980512320060*x1^7*x2^9*
       \[Sigma]*\[Tau] + 5805163424975090*x1^8*x2^9*\[Sigma]*\[Tau] - 
      11116459625556780*x1^9*x2^9*\[Sigma]*\[Tau] + 13071016527762501*x1^10*
       x2^9*\[Sigma]*\[Tau] - 9579429033049260*x1^11*x2^9*\[Sigma]*\[Tau] + 
      4300806031746840*x1^12*x2^9*\[Sigma]*\[Tau] - 1119765988855206*x1^13*
       x2^9*\[Sigma]*\[Tau] + 150762395488320*x1^14*x2^9*\[Sigma]*\[Tau] - 
      8256175527600*x1^15*x2^9*\[Sigma]*\[Tau] + 103297194000*x1^16*x2^9*
       \[Sigma]*\[Tau] - 3431726294304*x1^4*x2^10*\[Sigma]*\[Tau] + 
      86765829763536*x1^5*x2^10*\[Sigma]*\[Tau] - 770995799810852*x1^6*x2^10*
       \[Sigma]*\[Tau] + 3393817888229670*x1^7*x2^10*\[Sigma]*\[Tau] - 
      8524348390901596*x1^8*x2^10*\[Sigma]*\[Tau] + 13071016527762501*x1^9*
       x2^10*\[Sigma]*\[Tau] - 12569816702775024*x1^10*x2^10*\[Sigma]*
       \[Tau] + 7552563636734424*x1^11*x2^10*\[Sigma]*\[Tau] - 
      2735711661053448*x1^12*x2^10*\[Sigma]*\[Tau] + 
      550525979990448*x1^13*x2^10*\[Sigma]*\[Tau] - 51887654058240*x1^14*
       x2^10*\[Sigma]*\[Tau] + 1501676336160*x1^15*x2^10*\[Sigma]*\[Tau] - 
      352605997632*x1^3*x2^11*\[Sigma]*\[Tau] + 14479284013488*x1^4*x2^11*
       \[Sigma]*\[Tau] - 187943401121196*x1^5*x2^11*\[Sigma]*\[Tau] + 
      1139101968038230*x1^6*x2^11*\[Sigma]*\[Tau] - 3809499703997372*x1^7*
       x2^11*\[Sigma]*\[Tau] + 7645625658456093*x1^8*x2^11*\[Sigma]*\[Tau] - 
      9579429033049260*x1^9*x2^11*\[Sigma]*\[Tau] + 7552563636734424*x1^10*
       x2^11*\[Sigma]*\[Tau] - 3664503729083736*x1^11*x2^11*\[Sigma]*\[Tau] + 
      1028227450962096*x1^12*x2^11*\[Sigma]*\[Tau] - 
      145688667284160*x1^13*x2^11*\[Sigma]*\[Tau] + 7415452044000*x1^14*x2^11*
       \[Sigma]*\[Tau] - 14934423840*x1^2*x2^12*\[Sigma]*\[Tau] + 
      1169826171696*x1^3*x2^12*\[Sigma]*\[Tau] - 24119930199232*x1^4*x2^12*
       \[Sigma]*\[Tau] + 210956289706820*x1^5*x2^12*\[Sigma]*\[Tau] - 
      964369840977732*x1^6*x2^12*\[Sigma]*\[Tau] + 2565270370930575*x1^7*
       x2^12*\[Sigma]*\[Tau] - 4194470937675480*x1^8*x2^12*\[Sigma]*\[Tau] + 
      4300806031746840*x1^9*x2^12*\[Sigma]*\[Tau] - 2735711661053448*x1^10*
       x2^12*\[Sigma]*\[Tau] + 1028227450962096*x1^11*x2^12*\[Sigma]*\[Tau] - 
      203357318804640*x1^12*x2^12*\[Sigma]*\[Tau] + 15616961680320*x1^13*
       x2^12*\[Sigma]*\[Tau] - 186311328*x1*x2^13*\[Sigma]*\[Tau] + 
      38826550224*x1^2*x2^13*\[Sigma]*\[Tau] - 1475309587220*x1^3*x2^13*
       \[Sigma]*\[Tau] + 20101345942860*x1^4*x2^13*\[Sigma]*\[Tau] - 
      131069216561416*x1^5*x2^13*\[Sigma]*\[Tau] + 472900057639863*x1^6*x2^13*
       \[Sigma]*\[Tau] - 1019130672316680*x1^7*x2^13*\[Sigma]*\[Tau] + 
      1357946588307540*x1^8*x2^13*\[Sigma]*\[Tau] - 1119765988855206*x1^9*
       x2^13*\[Sigma]*\[Tau] + 550525979990448*x1^10*x2^13*\[Sigma]*\[Tau] - 
      145688667284160*x1^11*x2^13*\[Sigma]*\[Tau] + 15616961680320*x1^12*
       x2^13*\[Sigma]*\[Tau] - 230496*x2^14*\[Sigma]*\[Tau] + 
      374581872*x1*x2^14*\[Sigma]*\[Tau] - 35973104028*x1^2*x2^14*\[Sigma]*
       \[Tau] + 874950028810*x1^3*x2^14*\[Sigma]*\[Tau] - 
      8725684561580*x1^4*x2^14*\[Sigma]*\[Tau] + 44356685049621*x1^5*x2^14*
       \[Sigma]*\[Tau] - 128444801537640*x1^6*x2^14*\[Sigma]*\[Tau] + 
      223790479378620*x1^7*x2^14*\[Sigma]*\[Tau] - 238106381372244*x1^8*x2^14*
       \[Sigma]*\[Tau] + 150762395488320*x1^9*x2^14*\[Sigma]*\[Tau] - 
      51887654058240*x1^10*x2^14*\[Sigma]*\[Tau] + 7415452044000*x1^11*x2^14*
       \[Sigma]*\[Tau] + 345744*x2^15*\[Sigma]*\[Tau] - 
      242720644*x1*x2^15*\[Sigma]*\[Tau] + 14070379130*x1^2*x2^15*\[Sigma]*
       \[Tau] - 242724463908*x1^3*x2^15*\[Sigma]*\[Tau] + 
      1850562686973*x1^4*x2^15*\[Sigma]*\[Tau] - 7435450892688*x1^5*x2^15*
       \[Sigma]*\[Tau] + 17166769499628*x1^6*x2^15*\[Sigma]*\[Tau] - 
      23552158848372*x1^7*x2^15*\[Sigma]*\[Tau] + 18953702393472*x1^8*x2^15*
       \[Sigma]*\[Tau] - 8256175527600*x1^9*x2^15*\[Sigma]*\[Tau] + 
      1501676336160*x1^10*x2^15*\[Sigma]*\[Tau] - 156458*x2^16*\[Sigma]*
       \[Tau] + 54800385*x1*x2^16*\[Sigma]*\[Tau] - 2091229876*x1^2*x2^16*
       \[Sigma]*\[Tau] + 26620555479*x1^3*x2^16*\[Sigma]*\[Tau] - 
      156357197640*x1^4*x2^16*\[Sigma]*\[Tau] + 488997253668*x1^5*x2^16*
       \[Sigma]*\[Tau] - 866833750692*x1^6*x2^16*\[Sigma]*\[Tau] + 
      874358355024*x1^7*x2^16*\[Sigma]*\[Tau] - 468040613040*x1^8*x2^16*
       \[Sigma]*\[Tau] + 103297194000*x1^9*x2^16*\[Sigma]*\[Tau] + 
      20605*x2^17*\[Sigma]*\[Tau] - 2886530*x1*x2^17*\[Sigma]*\[Tau] + 
      72605295*x1^2*x2^17*\[Sigma]*\[Tau] - 673837500*x1^3*x2^17*\[Sigma]*
       \[Tau] + 2941597680*x1^4*x2^17*\[Sigma]*\[Tau] - 
      6750499770*x1^5*x2^17*\[Sigma]*\[Tau] + 8395889040*x1^6*x2^17*\[Sigma]*
       \[Tau] - 5359994640*x1^7*x2^17*\[Sigma]*\[Tau] + 
      1377295920*x1^8*x2^17*\[Sigma]*\[Tau] - 57624*x1^14*\[Tau]^2 + 
      55881*x1^15*\[Tau]^2 - 2167*x1^16*\[Tau]^2 - 2230*x1^17*\[Tau]^2 - 
      46577832*x1^13*x2*\[Tau]^2 + 93504033*x1^14*x2*\[Tau]^2 - 
      59623346*x1^15*x2*\[Tau]^2 + 12685362*x1^16*x2*\[Tau]^2 - 
      536071*x1^17*x2*\[Tau]^2 - 3733605960*x1^12*x2^2*\[Tau]^2 + 
      9974970621*x1^13*x2^2*\[Tau]^2 - 9537040062*x1^14*x2^2*\[Tau]^2 + 
      3862557388*x1^15*x2^2*\[Tau]^2 - 592002998*x1^16*x2^2*\[Tau]^2 + 
      20322141*x1^17*x2^2*\[Tau]^2 - 88151499408*x1^11*x2^3*\[Tau]^2 + 
      299717266149*x1^12*x2^3*\[Tau]^2 - 389384063530*x1^13*x2^3*\[Tau]^2 + 
      239579257676*x1^14*x2^3*\[Tau]^2 - 69594645306*x1^15*x2^3*\[Tau]^2 + 
      8065396185*x1^16*x2^3*\[Tau]^2 - 214988088*x1^17*x2^3*\[Tau]^2 - 
      857931573576*x1^10*x2^4*\[Tau]^2 + 3677738633667*x1^11*x2^4*\[Tau]^2 - 
      6256780460588*x1^12*x2^4*\[Tau]^2 + 5361355455624*x1^13*x2^4*\[Tau]^2 - 
      2415543772390*x1^14*x2^4*\[Tau]^2 + 539034308505*x1^15*x2^4*\[Tau]^2 - 
      48813344664*x1^16*x2^4*\[Tau]^2 + 1004231928*x1^17*x2^4*\[Tau]^2 - 
      4028725553160*x1^9*x2^5*\[Tau]^2 + 21850920507339*x1^10*x2^5*\[Tau]^2 - 
      47920549222854*x1^11*x2^5*\[Tau]^2 + 54783343639192*x1^12*x2^5*
       \[Tau]^2 - 34941496499840*x1^13*x2^5*\[Tau]^2 + 
      12279207150441*x1^14*x2^5*\[Tau]^2 - 2176063256052*x1^15*x2^5*
       \[Tau]^2 + 155473925838*x1^16*x2^5*\[Tau]^2 - 
      2418587640*x1^17*x2^5*\[Tau]^2 - 9915168657240*x1^8*x2^6*\[Tau]^2 + 
      68856040357335*x1^9*x2^6*\[Tau]^2 - 193956026904178*x1^10*x2^6*
       \[Tau]^2 + 289499928713828*x1^11*x2^6*\[Tau]^2 - 
      249150272403354*x1^12*x2^6*\[Tau]^2 + 125286784066143*x1^13*x2^6*
       \[Tau]^2 - 35370000850716*x1^14*x2^6*\[Tau]^2 + 
      5025559274190*x1^15*x2^6*\[Tau]^2 - 279730158624*x1^16*x2^6*\[Tau]^2 + 
      3132670464*x1^17*x2^6*\[Tau]^2 - 13330322913600*x1^7*x2^7*\[Tau]^2 + 
      120894704520975*x1^8*x2^7*\[Tau]^2 - 439797500089310*x1^9*x2^7*
       \[Tau]^2 + 849837923566500*x1^10*x2^7*\[Tau]^2 - 
      961923988314982*x1^11*x2^7*\[Tau]^2 + 657293656212039*x1^12*x2^7*
       \[Tau]^2 - 267495626523972*x1^13*x2^7*\[Tau]^2 + 
      61120003262934*x1^14*x2^7*\[Tau]^2 - 6882147790056*x1^15*x2^7*
       \[Tau]^2 + 286120174032*x1^16*x2^7*\[Tau]^2 - 
      2073943872*x1^17*x2^7*\[Tau]^2 - 9915168657240*x1^6*x2^8*\[Tau]^2 + 
      120894704520975*x1^7*x2^8*\[Tau]^2 - 575962415807130*x1^8*x2^8*
       \[Tau]^2 + 1442781492157060*x1^9*x2^8*\[Tau]^2 - 
      2122838937638474*x1^10*x2^8*\[Tau]^2 + 1915826261528487*x1^11*x2^8*
       \[Tau]^2 - 1064200170014520*x1^12*x2^8*\[Tau]^2 + 
      352389509344950*x1^13*x2^8*\[Tau]^2 - 64340930852352*x1^14*x2^8*
       \[Tau]^2 + 5518413697104*x1^15*x2^8*\[Tau]^2 - 
      155244385296*x1^16*x2^8*\[Tau]^2 + 550918368*x1^17*x2^8*\[Tau]^2 - 
      4028725553160*x1^5*x2^9*\[Tau]^2 + 68856040357335*x1^6*x2^9*\[Tau]^2 - 
      439797500089310*x1^7*x2^9*\[Tau]^2 + 1442781492157060*x1^8*x2^9*
       \[Tau]^2 - 2755562882552370*x1^9*x2^9*\[Tau]^2 + 
      3239028609937659*x1^10*x2^9*\[Tau]^2 - 2381900480966160*x1^11*x2^9*
       \[Tau]^2 + 1079539829091108*x1^12*x2^9*\[Tau]^2 - 
      286752010445208*x1^13*x2^9*\[Tau]^2 + 40192199197920*x1^14*x2^9*
       \[Tau]^2 - 2389565610432*x1^15*x2^9*\[Tau]^2 + 
      34707857184*x1^16*x2^9*\[Tau]^2 - 857931573576*x1^4*x2^10*\[Tau]^2 + 
      21850920507339*x1^5*x2^10*\[Tau]^2 - 193956026904178*x1^6*x2^10*
       \[Tau]^2 + 849837923566500*x1^7*x2^10*\[Tau]^2 - 
      2122838937638474*x1^8*x2^10*\[Tau]^2 + 3239028609937659*x1^9*x2^10*
       \[Tau]^2 - 3104605399058856*x1^10*x2^10*\[Tau]^2 + 
      1864959981998652*x1^11*x2^10*\[Tau]^2 - 679093081771104*x1^12*x2^10*
       \[Tau]^2 + 138835248130656*x1^13*x2^10*\[Tau]^2 - 
      13592109218688*x1^14*x2^10*\[Tau]^2 + 430563893760*x1^15*x2^10*
       \[Tau]^2 - 88151499408*x1^3*x2^11*\[Tau]^2 + 3677738633667*x1^4*x2^11*
       \[Tau]^2 - 47920549222854*x1^5*x2^11*\[Tau]^2 + 
      289499928713828*x1^6*x2^11*\[Tau]^2 - 961923988314982*x1^7*x2^11*
       \[Tau]^2 + 1915826261528487*x1^8*x2^11*\[Tau]^2 - 
      2381900480966160*x1^9*x2^11*\[Tau]^2 + 1864959981998652*x1^10*x2^11*
       \[Tau]^2 - 900430180250832*x1^11*x2^11*\[Tau]^2 + 
      252502956899424*x1^12*x2^11*\[Tau]^2 - 36101305304064*x1^13*x2^11*
       \[Tau]^2 + 1897048048896*x1^14*x2^11*\[Tau]^2 - 
      3733605960*x1^2*x2^12*\[Tau]^2 + 299717266149*x1^3*x2^12*\[Tau]^2 - 
      6256780460588*x1^4*x2^12*\[Tau]^2 + 54783343639192*x1^5*x2^12*
       \[Tau]^2 - 249150272403354*x1^6*x2^12*\[Tau]^2 + 
      657293656212039*x1^7*x2^12*\[Tau]^2 - 1064200170014520*x1^8*x2^12*
       \[Tau]^2 + 1079539829091108*x1^9*x2^12*\[Tau]^2 - 
      679093081771104*x1^10*x2^12*\[Tau]^2 + 252502956899424*x1^11*x2^12*
       \[Tau]^2 - 49511681515296*x1^12*x2^12*\[Tau]^2 + 
      3796820419392*x1^13*x2^12*\[Tau]^2 - 46577832*x1*x2^13*\[Tau]^2 + 
      9974970621*x1^2*x2^13*\[Tau]^2 - 389384063530*x1^3*x2^13*\[Tau]^2 + 
      5361355455624*x1^4*x2^13*\[Tau]^2 - 34941496499840*x1^5*x2^13*
       \[Tau]^2 + 125286784066143*x1^6*x2^13*\[Tau]^2 - 
      267495626523972*x1^7*x2^13*\[Tau]^2 + 352389509344950*x1^8*x2^13*
       \[Tau]^2 - 286752010445208*x1^9*x2^13*\[Tau]^2 + 
      138835248130656*x1^10*x2^13*\[Tau]^2 - 36101305304064*x1^11*x2^13*
       \[Tau]^2 + 3796820419392*x1^12*x2^13*\[Tau]^2 - 57624*x2^14*\[Tau]^2 + 
      93504033*x1*x2^14*\[Tau]^2 - 9537040062*x1^2*x2^14*\[Tau]^2 + 
      239579257676*x1^3*x2^14*\[Tau]^2 - 2415543772390*x1^4*x2^14*\[Tau]^2 + 
      12279207150441*x1^5*x2^14*\[Tau]^2 - 35370000850716*x1^6*x2^14*
       \[Tau]^2 + 61120003262934*x1^7*x2^14*\[Tau]^2 - 
      64340930852352*x1^8*x2^14*\[Tau]^2 + 40192199197920*x1^9*x2^14*
       \[Tau]^2 - 13592109218688*x1^10*x2^14*\[Tau]^2 + 
      1897048048896*x1^11*x2^14*\[Tau]^2 + 55881*x2^15*\[Tau]^2 - 
      59623346*x1*x2^15*\[Tau]^2 + 3862557388*x1^2*x2^15*\[Tau]^2 - 
      69594645306*x1^3*x2^15*\[Tau]^2 + 539034308505*x1^4*x2^15*\[Tau]^2 - 
      2176063256052*x1^5*x2^15*\[Tau]^2 + 5025559274190*x1^6*x2^15*\[Tau]^2 - 
      6882147790056*x1^7*x2^15*\[Tau]^2 + 5518413697104*x1^8*x2^15*\[Tau]^2 - 
      2389565610432*x1^9*x2^15*\[Tau]^2 + 430563893760*x1^10*x2^15*\[Tau]^2 - 
      2167*x2^16*\[Tau]^2 + 12685362*x1*x2^16*\[Tau]^2 - 
      592002998*x1^2*x2^16*\[Tau]^2 + 8065396185*x1^3*x2^16*\[Tau]^2 - 
      48813344664*x1^4*x2^16*\[Tau]^2 + 155473925838*x1^5*x2^16*\[Tau]^2 - 
      279730158624*x1^6*x2^16*\[Tau]^2 + 286120174032*x1^7*x2^16*\[Tau]^2 - 
      155244385296*x1^8*x2^16*\[Tau]^2 + 34707857184*x1^9*x2^16*\[Tau]^2 - 
      2230*x2^17*\[Tau]^2 - 536071*x1*x2^17*\[Tau]^2 + 
      20322141*x1^2*x2^17*\[Tau]^2 - 214988088*x1^3*x2^17*\[Tau]^2 + 
      1004231928*x1^4*x2^17*\[Tau]^2 - 2418587640*x1^5*x2^17*\[Tau]^2 + 
      3132670464*x1^6*x2^17*\[Tau]^2 - 2073943872*x1^7*x2^17*\[Tau]^2 + 
      550918368*x1^8*x2^17*\[Tau]^2)
 
h4444[5] = 12288*x1^4*x2^4*(222053832*x1^9 - 888215328*x1^10 + 
      1429383186*x1^11 - 1179395910*x1^12 + 527682792*x1^13 - 
      126736848*x1^14 + 16739268*x1^15 - 1589852*x1^16 + 85000*x1^17 + 
      19301818536*x1^8*x2 - 88745640984*x1^9*x2 + 168132811770*x1^10*x2 - 
      168852003012*x1^11*x2 + 96437128326*x1^12*x2 - 31563703794*x1^13*x2 + 
      6013980924*x1^14*x2 - 819787420*x1^15*x2 + 100250634*x1^16*x2 - 
      4896083*x1^17*x2 + 322641839520*x1^7*x2^2 - 1767623745888*x1^8*x2^2 + 
      4050530969562*x1^9*x2^2 - 5028070675320*x1^10*x2^2 + 
      3663070807914*x1^11*x2^2 - 1598505395172*x1^12*x2^2 + 
      425762003898*x1^13*x2^2 - 80799644784*x1^14*x2^2 + 
      14913669422*x1^15*x2^2 - 1997712550*x1^16*x2^2 + 77822997*x1^17*x2^2 + 
      1788565562784*x1^6*x2^3 - 12256924391712*x1^7*x2^3 + 
      35084912059890*x1^8*x2^3 - 54787706501220*x1^9*x2^3 + 
      51033392950386*x1^10*x2^3 - 29244657749916*x1^11*x2^3 + 
      10558491315498*x1^12*x2^3 - 2715423305000*x1^13*x2^3 + 
      674470845334*x1^14*x2^3 - 152573536146*x1^15*x2^3 + 
      17987336493*x1^16*x2^3 - 532865592*x1^17*x2^3 + 
      4028959862928*x1^5*x2^4 - 36693718117056*x1^6*x2^4 + 
      136011240784188*x1^7*x2^4 - 272363187574170*x1^8*x2^4 + 
      326051882210670*x1^9*x2^4 - 243202839192852*x1^10*x2^4 + 
      116470704119994*x1^11*x2^4 - 39759019859272*x1^12*x2^4 + 
      12773262937806*x1^13*x2^4 - 4125046151030*x1^14*x2^4 + 
      890686279791*x1^15*x2^4 - 84812246526*x1^16*x2^4 + 
      1877600928*x1^17*x2^4 + 4028959862928*x1^4*x2^5 - 
      52376478218064*x1^5*x2^5 + 262021824761004*x1^6*x2^5 - 
      688621539153240*x1^7*x2^5 + 1069745032266372*x1^8*x2^5 - 
      1036245194710110*x1^9*x2^5 + 649906976024922*x1^10*x2^5 - 
      290352648217632*x1^11*x2^5 + 118898311485338*x1^12*x2^5 - 
      50933089047568*x1^13*x2^5 + 16746005230983*x1^14*x2^5 - 
      3042068838648*x1^15*x2^5 + 227613778854*x1^16*x2^5 - 
      3676042440*x1^17*x2^5 + 1788565562784*x1^3*x2^6 - 
      36693718117056*x1^4*x2^6 + 262021824761004*x1^5*x2^6 - 
      933189748855056*x1^6*x2^6 + 1912601018083140*x1^7*x2^6 - 
      2417360343746040*x1^8*x2^6 + 1975865907881712*x1^9*x2^6 - 
      1146571436635856*x1^10*x2^6 + 596244914819386*x1^11*x2^6 - 
      327871262856858*x1^12*x2^6 + 150074680636629*x1^13*x2^6 - 
      42832295338728*x1^14*x2^6 + 6278212834614*x1^15*x2^6 - 
      360421495056*x1^16*x2^6 + 4040777664*x1^17*x2^6 + 
      322641839520*x1^2*x2^7 - 12256924391712*x1^3*x2^7 + 
      136011240784188*x1^4*x2^7 - 688621539153240*x1^5*x2^7 + 
      1912601018083140*x1^6*x2^7 - 3194739514440936*x1^7*x2^7 + 
      3412616956671384*x1^8*x2^7 - 2569377510157084*x1^9*x2^7 + 
      1701939967093410*x1^10*x2^7 - 1187559875873294*x1^11*x2^7 + 
      721717823581293*x1^12*x2^7 - 293796947204376*x1^13*x2^7 + 
      68735951522238*x1^14*x2^7 - 7924177084824*x1^15*x2^7 + 
      333315802512*x1^16*x2^7 - 2333403072*x1^17*x2^7 + 19301818536*x1*x2^8 - 
      1767623745888*x1^2*x2^8 + 35084912059890*x1^3*x2^8 - 
      272363187574170*x1^4*x2^8 + 1069745032266372*x1^5*x2^8 - 
      2417360343746040*x1^6*x2^8 + 3412616956671384*x1^7*x2^8 - 
      3353150506404600*x1^8*x2^8 + 2854469054874470*x1^9*x2^8 - 
      2530590681336586*x1^10*x2^8 + 1993042113537783*x1^11*x2^8 - 
      1096278531269922*x1^12*x2^8 + 369524830338510*x1^13*x2^8 - 
      68802135505488*x1^14*x2^8 + 5976644590224*x1^15*x2^8 - 
      166491941616*x1^16*x2^8 + 550918368*x1^17*x2^8 + 222053832*x2^9 - 
      88745640984*x1*x2^9 + 4050530969562*x1^2*x2^9 - 
      54787706501220*x1^3*x2^9 + 326051882210670*x1^4*x2^9 - 
      1036245194710110*x1^5*x2^9 + 1975865907881712*x1^6*x2^9 - 
      2569377510157084*x1^7*x2^9 + 2854469054874470*x1^8*x2^9 - 
      3248396761978170*x1^9*x2^9 + 3283361454311631*x1^10*x2^9 - 
      2365590804962616*x1^11*x2^9 + 1084085422266924*x1^12*x2^9 - 
      292475766584232*x1^13*x2^9 + 41514792469920*x1^14*x2^9 - 
      2471399042112*x1^15*x2^9 + 34707857184*x1^16*x2^9 - 888215328*x2^10 + 
      168132811770*x1*x2^10 - 5028070675320*x1^2*x2^10 + 
      51033392950386*x1^3*x2^10 - 243202839192852*x1^4*x2^10 + 
      649906976024922*x1^5*x2^10 - 1146571436635856*x1^6*x2^10 + 
      1701939967093410*x1^7*x2^10 - 2530590681336586*x1^8*x2^10 + 
      3283361454311631*x1^9*x2^10 - 3046853991457584*x1^10*x2^10 + 
      1834337452787532*x1^11*x2^10 - 674572320819936*x1^12*x2^10 + 
      139376116778976*x1^13*x2^10 - 13733877725568*x1^14*x2^10 + 
      430563893760*x1^15*x2^10 + 1429383186*x2^11 - 168852003012*x1*x2^11 + 
      3663070807914*x1^2*x2^11 - 29244657749916*x1^3*x2^11 + 
      116470704119994*x1^4*x2^11 - 290352648217632*x1^5*x2^11 + 
      596244914819386*x1^6*x2^11 - 1187559875873294*x1^7*x2^11 + 
      1993042113537783*x1^8*x2^11 - 2365590804962616*x1^9*x2^11 + 
      1834337452787532*x1^10*x2^11 - 886853824396848*x1^11*x2^11 + 
      250133160350304*x1^12*x2^11 - 36019212413184*x1^13*x2^11 + 
      1897048048896*x1^14*x2^11 - 1179395910*x2^12 + 96437128326*x1*x2^12 - 
      1598505395172*x1^2*x2^12 + 10558491315498*x1^3*x2^12 - 
      39759019859272*x1^4*x2^12 + 118898311485338*x1^5*x2^12 - 
      327871262856858*x1^6*x2^12 + 721717823581293*x1^7*x2^12 - 
      1096278531269922*x1^8*x2^12 + 1084085422266924*x1^9*x2^12 - 
      674572320819936*x1^10*x2^12 + 250133160350304*x1^11*x2^12 - 
      49205649388896*x1^12*x2^12 + 3796820419392*x1^13*x2^12 + 
      527682792*x2^13 - 31563703794*x1*x2^13 + 425762003898*x1^2*x2^13 - 
      2715423305000*x1^3*x2^13 + 12773262937806*x1^4*x2^13 - 
      50933089047568*x1^5*x2^13 + 150074680636629*x1^6*x2^13 - 
      293796947204376*x1^7*x2^13 + 369524830338510*x1^8*x2^13 - 
      292475766584232*x1^9*x2^13 + 139376116778976*x1^10*x2^13 - 
      36019212413184*x1^11*x2^13 + 3796820419392*x1^12*x2^13 - 
      126736848*x2^14 + 6013980924*x1*x2^14 - 80799644784*x1^2*x2^14 + 
      674470845334*x1^3*x2^14 - 4125046151030*x1^4*x2^14 + 
      16746005230983*x1^5*x2^14 - 42832295338728*x1^6*x2^14 + 
      68735951522238*x1^7*x2^14 - 68802135505488*x1^8*x2^14 + 
      41514792469920*x1^9*x2^14 - 13733877725568*x1^10*x2^14 + 
      1897048048896*x1^11*x2^14 + 16739268*x2^15 - 819787420*x1*x2^15 + 
      14913669422*x1^2*x2^15 - 152573536146*x1^3*x2^15 + 
      890686279791*x1^4*x2^15 - 3042068838648*x1^5*x2^15 + 
      6278212834614*x1^6*x2^15 - 7924177084824*x1^7*x2^15 + 
      5976644590224*x1^8*x2^15 - 2471399042112*x1^9*x2^15 + 
      430563893760*x1^10*x2^15 - 1589852*x2^16 + 100250634*x1*x2^16 - 
      1997712550*x1^2*x2^16 + 17987336493*x1^3*x2^16 - 
      84812246526*x1^4*x2^16 + 227613778854*x1^5*x2^16 - 
      360421495056*x1^6*x2^16 + 333315802512*x1^7*x2^16 - 
      166491941616*x1^8*x2^16 + 34707857184*x1^9*x2^16 + 85000*x2^17 - 
      4896083*x1*x2^17 + 77822997*x1^2*x2^17 - 532865592*x1^3*x2^17 + 
      1877600928*x1^4*x2^17 - 3676042440*x1^5*x2^17 + 4040777664*x1^6*x2^17 - 
      2333403072*x1^7*x2^17 + 550918368*x1^8*x2^17 + 
      1377295920*x1^9*\[Sigma] - 5658372720*x1^10*\[Sigma] + 
      9440212320*x1^11*\[Sigma] - 8193518550*x1^12*\[Sigma] + 
      3938336430*x1^13*\[Sigma] - 1034095440*x1^14*\[Sigma] + 
      138415095*x1^15*\[Sigma] - 8442550*x1^16*\[Sigma] + 
      190100*x1^17*\[Sigma] + 103297194000*x1^8*x2*\[Sigma] - 
      485048163600*x1^9*x2*\[Sigma] + 944924770944*x1^10*x2*\[Sigma] - 
      985985474796*x1^11*x2*\[Sigma] + 593982134130*x1^12*x2*\[Sigma] - 
      208220486670*x1^13*x2*\[Sigma] + 41301301839*x1^14*x2*\[Sigma] - 
      4533858020*x1^15*x2*\[Sigma] + 290830896*x1^16*x2*\[Sigma] - 
      8442550*x1^17*x2*\[Sigma] + 1501676336160*x1^7*x2^2*\[Sigma] - 
      8413342938000*x1^8*x2^2*\[Sigma] + 19797016144752*x1^9*x2^2*\[Sigma] - 
      25405559290188*x1^10*x2^2*\[Sigma] + 19330509574656*x1^11*x2^2*
       \[Sigma] - 8910880181700*x1^12*x2^2*\[Sigma] + 
      2478286716213*x1^13*x2^2*\[Sigma] - 424781561460*x1^14*x2^2*\[Sigma] + 
      51471287188*x1^15*x2^2*\[Sigma] - 4533858020*x1^16*x2^2*\[Sigma] + 
      138415095*x1^17*x2^2*\[Sigma] + 7415452044000*x1^6*x2^3*\[Sigma] - 
      52207463468160*x1^7*x2^3*\[Sigma] + 153540198115920*x1^8*x2^3*
       \[Sigma] - 247046356426716*x1^9*x2^3*\[Sigma] + 
      238506463800528*x1^10*x2^3*\[Sigma] - 142741319828268*x1^11*x2^3*
       \[Sigma] + 53599378352877*x1^12*x2^3*\[Sigma] - 
      13225364749660*x1^13*x2^3*\[Sigma] + 2543526322436*x1^14*x2^3*
       \[Sigma] - 424781561460*x1^15*x2^3*\[Sigma] + 
      41301301839*x1^16*x2^3*\[Sigma] - 1034095440*x1^17*x2^3*\[Sigma] + 
      15616961680320*x1^5*x2^4*\[Sigma] - 145531201495680*x1^6*x2^4*
       \[Sigma] + 551898584023248*x1^7*x2^4*\[Sigma] - 
      1132356873863754*x1^8*x2^4*\[Sigma] + 1393799020154310*x1^9*x2^4*
       \[Sigma] - 1074555193643316*x1^10*x2^4*\[Sigma] + 
      531869998345791*x1^11*x2^4*\[Sigma] - 179975982043760*x1^12*x2^4*
       \[Sigma] + 50186041526124*x1^13*x2^4*\[Sigma] - 
      13225364749660*x1^14*x2^4*\[Sigma] + 2478286716213*x1^15*x2^4*
       \[Sigma] - 208220486670*x1^16*x2^4*\[Sigma] + 
      3938336430*x1^17*x2^4*\[Sigma] + 15616961680320*x1^4*x2^5*\[Sigma] - 
      202683684883680*x1^5*x2^5*\[Sigma] + 1023162119811216*x1^6*x2^5*
       \[Sigma] - 2726723448647352*x1^7*x2^5*\[Sigma] + 
      4312268163925722*x1^8*x2^5*\[Sigma] - 4271991106099794*x1^9*x2^5*
       \[Sigma] + 2747798969469015*x1^10*x2^5*\[Sigma] - 
      1237374558862260*x1^11*x2^5*\[Sigma] + 474628299775252*x1^12*x2^5*
       \[Sigma] - 179975982043760*x1^13*x2^5*\[Sigma] + 
      53599378352877*x1^14*x2^5*\[Sigma] - 8910880181700*x1^15*x2^5*
       \[Sigma] + 593982134130*x1^16*x2^5*\[Sigma] - 
      8193518550*x1^17*x2^5*\[Sigma] + 7415452044000*x1^3*x2^6*\[Sigma] - 
      145531201495680*x1^4*x2^6*\[Sigma] + 1023162119811216*x1^5*x2^6*
       \[Sigma] - 3635470443400488*x1^6*x2^6*\[Sigma] + 
      7488263366592624*x1^7*x2^6*\[Sigma] - 9565882283216952*x1^8*x2^6*
       \[Sigma] + 7944050002099365*x1^9*x2^6*\[Sigma] - 
      4675136002181260*x1^10*x2^6*\[Sigma] + 2389020865418684*x1^11*x2^6*
       \[Sigma] - 1237374558862260*x1^12*x2^6*\[Sigma] + 
      531869998345791*x1^13*x2^6*\[Sigma] - 142741319828268*x1^14*x2^6*
       \[Sigma] + 19330509574656*x1^15*x2^6*\[Sigma] - 
      985985474796*x1^16*x2^6*\[Sigma] + 9440212320*x1^17*x2^6*\[Sigma] + 
      1501676336160*x1^2*x2^7*\[Sigma] - 52207463468160*x1^3*x2^7*\[Sigma] + 
      551898584023248*x1^4*x2^7*\[Sigma] - 2726723448647352*x1^5*x2^7*
       \[Sigma] + 7488263366592624*x1^6*x2^7*\[Sigma] - 
      12471843832537320*x1^7*x2^7*\[Sigma] + 13383565240250205*x1^8*x2^7*
       \[Sigma] - 10199588348939660*x1^9*x2^7*\[Sigma] + 
      6812986326484140*x1^10*x2^7*\[Sigma] - 4675136002181260*x1^11*x2^7*
       \[Sigma] + 2747798969469015*x1^12*x2^7*\[Sigma] - 
      1074555193643316*x1^13*x2^7*\[Sigma] + 238506463800528*x1^14*x2^7*
       \[Sigma] - 25405559290188*x1^15*x2^7*\[Sigma] + 
      944924770944*x1^16*x2^7*\[Sigma] - 5658372720*x1^17*x2^7*\[Sigma] + 
      103297194000*x1*x2^8*\[Sigma] - 8413342938000*x1^2*x2^8*\[Sigma] + 
      153540198115920*x1^3*x2^8*\[Sigma] - 1132356873863754*x1^4*x2^8*
       \[Sigma] + 4312268163925722*x1^5*x2^8*\[Sigma] - 
      9565882283216952*x1^6*x2^8*\[Sigma] + 13383565240250205*x1^7*x2^8*
       \[Sigma] - 13192004137916340*x1^8*x2^8*\[Sigma] + 
      11410643162408380*x1^9*x2^8*\[Sigma] - 10199588348939660*x1^10*x2^8*
       \[Sigma] + 7944050002099365*x1^11*x2^8*\[Sigma] - 
      4271991106099794*x1^12*x2^8*\[Sigma] + 1393799020154310*x1^13*x2^8*
       \[Sigma] - 247046356426716*x1^14*x2^8*\[Sigma] + 
      19797016144752*x1^15*x2^8*\[Sigma] - 485048163600*x1^16*x2^8*\[Sigma] + 
      1377295920*x1^17*x2^8*\[Sigma] + 1377295920*x2^9*\[Sigma] - 
      485048163600*x1*x2^9*\[Sigma] + 19797016144752*x1^2*x2^9*\[Sigma] - 
      247046356426716*x1^3*x2^9*\[Sigma] + 1393799020154310*x1^4*x2^9*
       \[Sigma] - 4271991106099794*x1^5*x2^9*\[Sigma] + 
      7944050002099365*x1^6*x2^9*\[Sigma] - 10199588348939660*x1^7*x2^9*
       \[Sigma] + 11410643162408380*x1^8*x2^9*\[Sigma] - 
      13192004137916340*x1^9*x2^9*\[Sigma] + 13383565240250205*x1^10*x2^9*
       \[Sigma] - 9565882283216952*x1^11*x2^9*\[Sigma] + 
      4312268163925722*x1^12*x2^9*\[Sigma] - 1132356873863754*x1^13*x2^9*
       \[Sigma] + 153540198115920*x1^14*x2^9*\[Sigma] - 
      8413342938000*x1^15*x2^9*\[Sigma] + 103297194000*x1^16*x2^9*\[Sigma] - 
      5658372720*x2^10*\[Sigma] + 944924770944*x1*x2^10*\[Sigma] - 
      25405559290188*x1^2*x2^10*\[Sigma] + 238506463800528*x1^3*x2^10*
       \[Sigma] - 1074555193643316*x1^4*x2^10*\[Sigma] + 
      2747798969469015*x1^5*x2^10*\[Sigma] - 4675136002181260*x1^6*x2^10*
       \[Sigma] + 6812986326484140*x1^7*x2^10*\[Sigma] - 
      10199588348939660*x1^8*x2^10*\[Sigma] + 13383565240250205*x1^9*x2^10*
       \[Sigma] - 12471843832537320*x1^10*x2^10*\[Sigma] + 
      7488263366592624*x1^11*x2^10*\[Sigma] - 2726723448647352*x1^12*x2^10*
       \[Sigma] + 551898584023248*x1^13*x2^10*\[Sigma] - 
      52207463468160*x1^14*x2^10*\[Sigma] + 1501676336160*x1^15*x2^10*
       \[Sigma] + 9440212320*x2^11*\[Sigma] - 985985474796*x1*x2^11*
       \[Sigma] + 19330509574656*x1^2*x2^11*\[Sigma] - 
      142741319828268*x1^3*x2^11*\[Sigma] + 531869998345791*x1^4*x2^11*
       \[Sigma] - 1237374558862260*x1^5*x2^11*\[Sigma] + 
      2389020865418684*x1^6*x2^11*\[Sigma] - 4675136002181260*x1^7*x2^11*
       \[Sigma] + 7944050002099365*x1^8*x2^11*\[Sigma] - 
      9565882283216952*x1^9*x2^11*\[Sigma] + 7488263366592624*x1^10*x2^11*
       \[Sigma] - 3635470443400488*x1^11*x2^11*\[Sigma] + 
      1023162119811216*x1^12*x2^11*\[Sigma] - 145531201495680*x1^13*x2^11*
       \[Sigma] + 7415452044000*x1^14*x2^11*\[Sigma] - 
      8193518550*x2^12*\[Sigma] + 593982134130*x1*x2^12*\[Sigma] - 
      8910880181700*x1^2*x2^12*\[Sigma] + 53599378352877*x1^3*x2^12*
       \[Sigma] - 179975982043760*x1^4*x2^12*\[Sigma] + 
      474628299775252*x1^5*x2^12*\[Sigma] - 1237374558862260*x1^6*x2^12*
       \[Sigma] + 2747798969469015*x1^7*x2^12*\[Sigma] - 
      4271991106099794*x1^8*x2^12*\[Sigma] + 4312268163925722*x1^9*x2^12*
       \[Sigma] - 2726723448647352*x1^10*x2^12*\[Sigma] + 
      1023162119811216*x1^11*x2^12*\[Sigma] - 202683684883680*x1^12*x2^12*
       \[Sigma] + 15616961680320*x1^13*x2^12*\[Sigma] + 
      3938336430*x2^13*\[Sigma] - 208220486670*x1*x2^13*\[Sigma] + 
      2478286716213*x1^2*x2^13*\[Sigma] - 13225364749660*x1^3*x2^13*
       \[Sigma] + 50186041526124*x1^4*x2^13*\[Sigma] - 
      179975982043760*x1^5*x2^13*\[Sigma] + 531869998345791*x1^6*x2^13*
       \[Sigma] - 1074555193643316*x1^7*x2^13*\[Sigma] + 
      1393799020154310*x1^8*x2^13*\[Sigma] - 1132356873863754*x1^9*x2^13*
       \[Sigma] + 551898584023248*x1^10*x2^13*\[Sigma] - 
      145531201495680*x1^11*x2^13*\[Sigma] + 15616961680320*x1^12*x2^13*
       \[Sigma] - 1034095440*x2^14*\[Sigma] + 41301301839*x1*x2^14*\[Sigma] - 
      424781561460*x1^2*x2^14*\[Sigma] + 2543526322436*x1^3*x2^14*\[Sigma] - 
      13225364749660*x1^4*x2^14*\[Sigma] + 53599378352877*x1^5*x2^14*
       \[Sigma] - 142741319828268*x1^6*x2^14*\[Sigma] + 
      238506463800528*x1^7*x2^14*\[Sigma] - 247046356426716*x1^8*x2^14*
       \[Sigma] + 153540198115920*x1^9*x2^14*\[Sigma] - 
      52207463468160*x1^10*x2^14*\[Sigma] + 7415452044000*x1^11*x2^14*
       \[Sigma] + 138415095*x2^15*\[Sigma] - 4533858020*x1*x2^15*\[Sigma] + 
      51471287188*x1^2*x2^15*\[Sigma] - 424781561460*x1^3*x2^15*\[Sigma] + 
      2478286716213*x1^4*x2^15*\[Sigma] - 8910880181700*x1^5*x2^15*\[Sigma] + 
      19330509574656*x1^6*x2^15*\[Sigma] - 25405559290188*x1^7*x2^15*
       \[Sigma] + 19797016144752*x1^8*x2^15*\[Sigma] - 
      8413342938000*x1^9*x2^15*\[Sigma] + 1501676336160*x1^10*x2^15*
       \[Sigma] - 8442550*x2^16*\[Sigma] + 290830896*x1*x2^16*\[Sigma] - 
      4533858020*x1^2*x2^16*\[Sigma] + 41301301839*x1^3*x2^16*\[Sigma] - 
      208220486670*x1^4*x2^16*\[Sigma] + 593982134130*x1^5*x2^16*\[Sigma] - 
      985985474796*x1^6*x2^16*\[Sigma] + 944924770944*x1^7*x2^16*\[Sigma] - 
      485048163600*x1^8*x2^16*\[Sigma] + 103297194000*x1^9*x2^16*\[Sigma] + 
      190100*x2^17*\[Sigma] - 8442550*x1*x2^17*\[Sigma] + 
      138415095*x1^2*x2^17*\[Sigma] - 1034095440*x1^3*x2^17*\[Sigma] + 
      3938336430*x1^4*x2^17*\[Sigma] - 8193518550*x1^5*x2^17*\[Sigma] + 
      9440212320*x1^6*x2^17*\[Sigma] - 5658372720*x1^7*x2^17*\[Sigma] + 
      1377295920*x1^8*x2^17*\[Sigma] + 550918368*x1^9*\[Sigma]^2 - 
      2333403072*x1^10*\[Sigma]^2 + 4040777664*x1^11*\[Sigma]^2 - 
      3676042440*x1^12*\[Sigma]^2 + 1877600928*x1^13*\[Sigma]^2 - 
      532865592*x1^14*\[Sigma]^2 + 77822997*x1^15*\[Sigma]^2 - 
      4896083*x1^16*\[Sigma]^2 + 85000*x1^17*\[Sigma]^2 + 
      34707857184*x1^8*x2*\[Sigma]^2 - 166491941616*x1^9*x2*\[Sigma]^2 + 
      333315802512*x1^10*x2*\[Sigma]^2 - 360421495056*x1^11*x2*\[Sigma]^2 + 
      227613778854*x1^12*x2*\[Sigma]^2 - 84812246526*x1^13*x2*\[Sigma]^2 + 
      17987336493*x1^14*x2*\[Sigma]^2 - 1997712550*x1^15*x2*\[Sigma]^2 + 
      100250634*x1^16*x2*\[Sigma]^2 - 1589852*x1^17*x2*\[Sigma]^2 + 
      430563893760*x1^7*x2^2*\[Sigma]^2 - 2471399042112*x1^8*x2^2*
       \[Sigma]^2 + 5976644590224*x1^9*x2^2*\[Sigma]^2 - 
      7924177084824*x1^10*x2^2*\[Sigma]^2 + 6278212834614*x1^11*x2^2*
       \[Sigma]^2 - 3042068838648*x1^12*x2^2*\[Sigma]^2 + 
      890686279791*x1^13*x2^2*\[Sigma]^2 - 152573536146*x1^14*x2^2*
       \[Sigma]^2 + 14913669422*x1^15*x2^2*\[Sigma]^2 - 
      819787420*x1^16*x2^2*\[Sigma]^2 + 16739268*x1^17*x2^2*\[Sigma]^2 + 
      1897048048896*x1^6*x2^3*\[Sigma]^2 - 13733877725568*x1^7*x2^3*
       \[Sigma]^2 + 41514792469920*x1^8*x2^3*\[Sigma]^2 - 
      68802135505488*x1^9*x2^3*\[Sigma]^2 + 68735951522238*x1^10*x2^3*
       \[Sigma]^2 - 42832295338728*x1^11*x2^3*\[Sigma]^2 + 
      16746005230983*x1^12*x2^3*\[Sigma]^2 - 4125046151030*x1^13*x2^3*
       \[Sigma]^2 + 674470845334*x1^14*x2^3*\[Sigma]^2 - 
      80799644784*x1^15*x2^3*\[Sigma]^2 + 6013980924*x1^16*x2^3*\[Sigma]^2 - 
      126736848*x1^17*x2^3*\[Sigma]^2 + 3796820419392*x1^5*x2^4*\[Sigma]^2 - 
      36019212413184*x1^6*x2^4*\[Sigma]^2 + 139376116778976*x1^7*x2^4*
       \[Sigma]^2 - 292475766584232*x1^8*x2^4*\[Sigma]^2 + 
      369524830338510*x1^9*x2^4*\[Sigma]^2 - 293796947204376*x1^10*x2^4*
       \[Sigma]^2 + 150074680636629*x1^11*x2^4*\[Sigma]^2 - 
      50933089047568*x1^12*x2^4*\[Sigma]^2 + 12773262937806*x1^13*x2^4*
       \[Sigma]^2 - 2715423305000*x1^14*x2^4*\[Sigma]^2 + 
      425762003898*x1^15*x2^4*\[Sigma]^2 - 31563703794*x1^16*x2^4*
       \[Sigma]^2 + 527682792*x1^17*x2^4*\[Sigma]^2 + 
      3796820419392*x1^4*x2^5*\[Sigma]^2 - 49205649388896*x1^5*x2^5*
       \[Sigma]^2 + 250133160350304*x1^6*x2^5*\[Sigma]^2 - 
      674572320819936*x1^7*x2^5*\[Sigma]^2 + 1084085422266924*x1^8*x2^5*
       \[Sigma]^2 - 1096278531269922*x1^9*x2^5*\[Sigma]^2 + 
      721717823581293*x1^10*x2^5*\[Sigma]^2 - 327871262856858*x1^11*x2^5*
       \[Sigma]^2 + 118898311485338*x1^12*x2^5*\[Sigma]^2 - 
      39759019859272*x1^13*x2^5*\[Sigma]^2 + 10558491315498*x1^14*x2^5*
       \[Sigma]^2 - 1598505395172*x1^15*x2^5*\[Sigma]^2 + 
      96437128326*x1^16*x2^5*\[Sigma]^2 - 1179395910*x1^17*x2^5*\[Sigma]^2 + 
      1897048048896*x1^3*x2^6*\[Sigma]^2 - 36019212413184*x1^4*x2^6*
       \[Sigma]^2 + 250133160350304*x1^5*x2^6*\[Sigma]^2 - 
      886853824396848*x1^6*x2^6*\[Sigma]^2 + 1834337452787532*x1^7*x2^6*
       \[Sigma]^2 - 2365590804962616*x1^8*x2^6*\[Sigma]^2 + 
      1993042113537783*x1^9*x2^6*\[Sigma]^2 - 1187559875873294*x1^10*x2^6*
       \[Sigma]^2 + 596244914819386*x1^11*x2^6*\[Sigma]^2 - 
      290352648217632*x1^12*x2^6*\[Sigma]^2 + 116470704119994*x1^13*x2^6*
       \[Sigma]^2 - 29244657749916*x1^14*x2^6*\[Sigma]^2 + 
      3663070807914*x1^15*x2^6*\[Sigma]^2 - 168852003012*x1^16*x2^6*
       \[Sigma]^2 + 1429383186*x1^17*x2^6*\[Sigma]^2 + 
      430563893760*x1^2*x2^7*\[Sigma]^2 - 13733877725568*x1^3*x2^7*
       \[Sigma]^2 + 139376116778976*x1^4*x2^7*\[Sigma]^2 - 
      674572320819936*x1^5*x2^7*\[Sigma]^2 + 1834337452787532*x1^6*x2^7*
       \[Sigma]^2 - 3046853991457584*x1^7*x2^7*\[Sigma]^2 + 
      3283361454311631*x1^8*x2^7*\[Sigma]^2 - 2530590681336586*x1^9*x2^7*
       \[Sigma]^2 + 1701939967093410*x1^10*x2^7*\[Sigma]^2 - 
      1146571436635856*x1^11*x2^7*\[Sigma]^2 + 649906976024922*x1^12*x2^7*
       \[Sigma]^2 - 243202839192852*x1^13*x2^7*\[Sigma]^2 + 
      51033392950386*x1^14*x2^7*\[Sigma]^2 - 5028070675320*x1^15*x2^7*
       \[Sigma]^2 + 168132811770*x1^16*x2^7*\[Sigma]^2 - 
      888215328*x1^17*x2^7*\[Sigma]^2 + 34707857184*x1*x2^8*\[Sigma]^2 - 
      2471399042112*x1^2*x2^8*\[Sigma]^2 + 41514792469920*x1^3*x2^8*
       \[Sigma]^2 - 292475766584232*x1^4*x2^8*\[Sigma]^2 + 
      1084085422266924*x1^5*x2^8*\[Sigma]^2 - 2365590804962616*x1^6*x2^8*
       \[Sigma]^2 + 3283361454311631*x1^7*x2^8*\[Sigma]^2 - 
      3248396761978170*x1^8*x2^8*\[Sigma]^2 + 2854469054874470*x1^9*x2^8*
       \[Sigma]^2 - 2569377510157084*x1^10*x2^8*\[Sigma]^2 + 
      1975865907881712*x1^11*x2^8*\[Sigma]^2 - 1036245194710110*x1^12*x2^8*
       \[Sigma]^2 + 326051882210670*x1^13*x2^8*\[Sigma]^2 - 
      54787706501220*x1^14*x2^8*\[Sigma]^2 + 4050530969562*x1^15*x2^8*
       \[Sigma]^2 - 88745640984*x1^16*x2^8*\[Sigma]^2 + 
      222053832*x1^17*x2^8*\[Sigma]^2 + 550918368*x2^9*\[Sigma]^2 - 
      166491941616*x1*x2^9*\[Sigma]^2 + 5976644590224*x1^2*x2^9*\[Sigma]^2 - 
      68802135505488*x1^3*x2^9*\[Sigma]^2 + 369524830338510*x1^4*x2^9*
       \[Sigma]^2 - 1096278531269922*x1^5*x2^9*\[Sigma]^2 + 
      1993042113537783*x1^6*x2^9*\[Sigma]^2 - 2530590681336586*x1^7*x2^9*
       \[Sigma]^2 + 2854469054874470*x1^8*x2^9*\[Sigma]^2 - 
      3353150506404600*x1^9*x2^9*\[Sigma]^2 + 3412616956671384*x1^10*x2^9*
       \[Sigma]^2 - 2417360343746040*x1^11*x2^9*\[Sigma]^2 + 
      1069745032266372*x1^12*x2^9*\[Sigma]^2 - 272363187574170*x1^13*x2^9*
       \[Sigma]^2 + 35084912059890*x1^14*x2^9*\[Sigma]^2 - 
      1767623745888*x1^15*x2^9*\[Sigma]^2 + 19301818536*x1^16*x2^9*
       \[Sigma]^2 - 2333403072*x2^10*\[Sigma]^2 + 333315802512*x1*x2^10*
       \[Sigma]^2 - 7924177084824*x1^2*x2^10*\[Sigma]^2 + 
      68735951522238*x1^3*x2^10*\[Sigma]^2 - 293796947204376*x1^4*x2^10*
       \[Sigma]^2 + 721717823581293*x1^5*x2^10*\[Sigma]^2 - 
      1187559875873294*x1^6*x2^10*\[Sigma]^2 + 1701939967093410*x1^7*x2^10*
       \[Sigma]^2 - 2569377510157084*x1^8*x2^10*\[Sigma]^2 + 
      3412616956671384*x1^9*x2^10*\[Sigma]^2 - 3194739514440936*x1^10*x2^10*
       \[Sigma]^2 + 1912601018083140*x1^11*x2^10*\[Sigma]^2 - 
      688621539153240*x1^12*x2^10*\[Sigma]^2 + 136011240784188*x1^13*x2^10*
       \[Sigma]^2 - 12256924391712*x1^14*x2^10*\[Sigma]^2 + 
      322641839520*x1^15*x2^10*\[Sigma]^2 + 4040777664*x2^11*\[Sigma]^2 - 
      360421495056*x1*x2^11*\[Sigma]^2 + 6278212834614*x1^2*x2^11*
       \[Sigma]^2 - 42832295338728*x1^3*x2^11*\[Sigma]^2 + 
      150074680636629*x1^4*x2^11*\[Sigma]^2 - 327871262856858*x1^5*x2^11*
       \[Sigma]^2 + 596244914819386*x1^6*x2^11*\[Sigma]^2 - 
      1146571436635856*x1^7*x2^11*\[Sigma]^2 + 1975865907881712*x1^8*x2^11*
       \[Sigma]^2 - 2417360343746040*x1^9*x2^11*\[Sigma]^2 + 
      1912601018083140*x1^10*x2^11*\[Sigma]^2 - 933189748855056*x1^11*x2^11*
       \[Sigma]^2 + 262021824761004*x1^12*x2^11*\[Sigma]^2 - 
      36693718117056*x1^13*x2^11*\[Sigma]^2 + 1788565562784*x1^14*x2^11*
       \[Sigma]^2 - 3676042440*x2^12*\[Sigma]^2 + 227613778854*x1*x2^12*
       \[Sigma]^2 - 3042068838648*x1^2*x2^12*\[Sigma]^2 + 
      16746005230983*x1^3*x2^12*\[Sigma]^2 - 50933089047568*x1^4*x2^12*
       \[Sigma]^2 + 118898311485338*x1^5*x2^12*\[Sigma]^2 - 
      290352648217632*x1^6*x2^12*\[Sigma]^2 + 649906976024922*x1^7*x2^12*
       \[Sigma]^2 - 1036245194710110*x1^8*x2^12*\[Sigma]^2 + 
      1069745032266372*x1^9*x2^12*\[Sigma]^2 - 688621539153240*x1^10*x2^12*
       \[Sigma]^2 + 262021824761004*x1^11*x2^12*\[Sigma]^2 - 
      52376478218064*x1^12*x2^12*\[Sigma]^2 + 4028959862928*x1^13*x2^12*
       \[Sigma]^2 + 1877600928*x2^13*\[Sigma]^2 - 84812246526*x1*x2^13*
       \[Sigma]^2 + 890686279791*x1^2*x2^13*\[Sigma]^2 - 
      4125046151030*x1^3*x2^13*\[Sigma]^2 + 12773262937806*x1^4*x2^13*
       \[Sigma]^2 - 39759019859272*x1^5*x2^13*\[Sigma]^2 + 
      116470704119994*x1^6*x2^13*\[Sigma]^2 - 243202839192852*x1^7*x2^13*
       \[Sigma]^2 + 326051882210670*x1^8*x2^13*\[Sigma]^2 - 
      272363187574170*x1^9*x2^13*\[Sigma]^2 + 136011240784188*x1^10*x2^13*
       \[Sigma]^2 - 36693718117056*x1^11*x2^13*\[Sigma]^2 + 
      4028959862928*x1^12*x2^13*\[Sigma]^2 - 532865592*x2^14*\[Sigma]^2 + 
      17987336493*x1*x2^14*\[Sigma]^2 - 152573536146*x1^2*x2^14*\[Sigma]^2 + 
      674470845334*x1^3*x2^14*\[Sigma]^2 - 2715423305000*x1^4*x2^14*
       \[Sigma]^2 + 10558491315498*x1^5*x2^14*\[Sigma]^2 - 
      29244657749916*x1^6*x2^14*\[Sigma]^2 + 51033392950386*x1^7*x2^14*
       \[Sigma]^2 - 54787706501220*x1^8*x2^14*\[Sigma]^2 + 
      35084912059890*x1^9*x2^14*\[Sigma]^2 - 12256924391712*x1^10*x2^14*
       \[Sigma]^2 + 1788565562784*x1^11*x2^14*\[Sigma]^2 + 
      77822997*x2^15*\[Sigma]^2 - 1997712550*x1*x2^15*\[Sigma]^2 + 
      14913669422*x1^2*x2^15*\[Sigma]^2 - 80799644784*x1^3*x2^15*\[Sigma]^2 + 
      425762003898*x1^4*x2^15*\[Sigma]^2 - 1598505395172*x1^5*x2^15*
       \[Sigma]^2 + 3663070807914*x1^6*x2^15*\[Sigma]^2 - 
      5028070675320*x1^7*x2^15*\[Sigma]^2 + 4050530969562*x1^8*x2^15*
       \[Sigma]^2 - 1767623745888*x1^9*x2^15*\[Sigma]^2 + 
      322641839520*x1^10*x2^15*\[Sigma]^2 - 4896083*x2^16*\[Sigma]^2 + 
      100250634*x1*x2^16*\[Sigma]^2 - 819787420*x1^2*x2^16*\[Sigma]^2 + 
      6013980924*x1^3*x2^16*\[Sigma]^2 - 31563703794*x1^4*x2^16*\[Sigma]^2 + 
      96437128326*x1^5*x2^16*\[Sigma]^2 - 168852003012*x1^6*x2^16*
       \[Sigma]^2 + 168132811770*x1^7*x2^16*\[Sigma]^2 - 
      88745640984*x1^8*x2^16*\[Sigma]^2 + 19301818536*x1^9*x2^16*\[Sigma]^2 + 
      85000*x2^17*\[Sigma]^2 - 1589852*x1*x2^17*\[Sigma]^2 + 
      16739268*x1^2*x2^17*\[Sigma]^2 - 126736848*x1^3*x2^17*\[Sigma]^2 + 
      527682792*x1^4*x2^17*\[Sigma]^2 - 1179395910*x1^5*x2^17*\[Sigma]^2 + 
      1429383186*x1^6*x2^17*\[Sigma]^2 - 888215328*x1^7*x2^17*\[Sigma]^2 + 
      222053832*x1^8*x2^17*\[Sigma]^2 + 1377295920*x1^9*\[Tau] - 
      5359994640*x1^10*\[Tau] + 8395889040*x1^11*\[Tau] - 
      6750499770*x1^12*\[Tau] + 2941597680*x1^13*\[Tau] - 
      675719100*x1^14*\[Tau] + 75435990*x1^15*\[Tau] - 4025920*x1^16*\[Tau] + 
      115850*x1^17*\[Tau] + 103297194000*x1^8*x2*\[Tau] - 
      468040613040*x1^9*x2*\[Tau] + 874358355024*x1^10*x2*\[Tau] - 
      866833750692*x1^11*x2*\[Tau] + 488997253668*x1^12*x2*\[Tau] - 
      156872967720*x1^13*x2*\[Tau] + 27685858914*x1^14*x2*\[Tau] - 
      2803921688*x1^15*x2*\[Tau] + 221026176*x1^16*x2*\[Tau] - 
      8927692*x1^17*x2*\[Tau] + 1501676336160*x1^7*x2^2*\[Tau] - 
      8256175527600*x1^8*x2^2*\[Tau] + 18953702393472*x1^9*x2^2*\[Tau] - 
      23552158848372*x1^10*x2^2*\[Tau] + 17166769499628*x1^11*x2^2*\[Tau] - 
      7462195155408*x1^12*x2^2*\[Tau] + 1922665360308*x1^13*x2^2*\[Tau] - 
      312645657264*x1^14*x2^2*\[Tau] + 43090052866*x1^15*x2^2*\[Tau] - 
      4908537668*x1^16*x2^2*\[Tau] + 177859983*x1^17*x2^2*\[Tau] + 
      7415452044000*x1^6*x2^3*\[Tau] - 51887654058240*x1^7*x2^3*\[Tau] + 
      150762395488320*x1^8*x2^3*\[Tau] - 238106381372244*x1^9*x2^3*\[Tau] + 
      223790479378620*x1^10*x2^3*\[Tau] - 128932586721960*x1^11*x2^3*\[Tau] + 
      46039864961916*x1^12*x2^3*\[Tau] - 10946687127040*x1^13*x2^3*\[Tau] + 
      2266411315322*x1^14*x2^3*\[Tau] - 450131802768*x1^15*x2^3*\[Tau] + 
      50291282307*x1^16*x2^3*\[Tau] - 1423616208*x1^17*x2^3*\[Tau] + 
      15616961680320*x1^5*x2^4*\[Tau] - 145688667284160*x1^6*x2^4*\[Tau] + 
      550525979990448*x1^7*x2^4*\[Tau] - 1119765988855206*x1^8*x2^4*\[Tau] + 
      1357946588307540*x1^9*x2^4*\[Tau] - 1023141948434760*x1^10*x2^4*
       \[Tau] + 490477406591928*x1^11*x2^4*\[Tau] - 161578242380240*x1^12*
       x2^4*\[Tau] + 46753003361358*x1^13*x2^4*\[Tau] - 
      13727646784600*x1^14*x2^4*\[Tau] + 2839048999479*x1^15*x2^4*\[Tau] - 
      262258590594*x1^16*x2^4*\[Tau] + 5629988112*x1^17*x2^4*\[Tau] + 
      15616961680320*x1^4*x2^5*\[Tau] - 203357318804640*x1^5*x2^5*\[Tau] + 
      1028227450962096*x1^6*x2^5*\[Tau] - 2735711661053448*x1^7*x2^5*\[Tau] + 
      4300806031746840*x1^8*x2^5*\[Tau] - 4211362606845240*x1^9*x2^5*\[Tau] + 
      2659207220124840*x1^10*x2^5*\[Tau] - 1175000265329520*x1^11*x2^5*
       \[Tau] + 456676802133874*x1^12*x2^5*\[Tau] - 183886621452632*x1^13*
       x2^5*\[Tau] + 58415025063591*x1^14*x2^5*\[Tau] - 
      10377996205500*x1^15*x2^5*\[Tau] + 759396284724*x1^16*x2^5*\[Tau] - 
      12072170880*x1^17*x2^5*\[Tau] + 7415452044000*x1^3*x2^6*\[Tau] - 
      145688667284160*x1^4*x2^6*\[Tau] + 1028227450962096*x1^5*x2^6*\[Tau] - 
      3664503729083736*x1^6*x2^6*\[Tau] + 7552563636734424*x1^7*x2^6*\[Tau] - 
      9618504125228460*x1^8*x2^6*\[Tau] + 7922909005352418*x1^9*x2^6*\[Tau] - 
      4606562619835792*x1^10*x2^6*\[Tau] + 2351553926399174*x1^11*x2^6*
       \[Tau] - 1250179682133312*x1^12*x2^6*\[Tau] + 
      557845898346513*x1^13*x2^6*\[Tau] - 156365971213284*x1^14*x2^6*\[Tau] + 
      22550312856708*x1^15*x2^6*\[Tau] - 1275767483760*x1^16*x2^6*\[Tau] + 
      14307866496*x1^17*x2^6*\[Tau] + 1501676336160*x1^2*x2^7*\[Tau] - 
      51887654058240*x1^3*x2^7*\[Tau] + 550525979990448*x1^4*x2^7*\[Tau] - 
      2735711661053448*x1^5*x2^7*\[Tau] + 7552563636734424*x1^6*x2^7*\[Tau] - 
      12621301885496304*x1^7*x2^7*\[Tau] + 13542819391264086*x1^8*x2^7*
       \[Tau] - 10264007732738936*x1^9*x2^7*\[Tau] + 
      6804606595074750*x1^10*x2^7*\[Tau] - 4688704724936848*x1^11*x2^7*
       \[Tau] + 2802761703377097*x1^12*x2^7*\[Tau] - 
      1124435453726508*x1^13*x2^7*\[Tau] + 259630222837524*x1^14*x2^7*
       \[Tau] - 29588374126080*x1^15*x2^7*\[Tau] + 1237670790048*x1^16*x2^7*
       \[Tau] - 8814693888*x1^17*x2^7*\[Tau] + 103297194000*x1*x2^8*\[Tau] - 
      8256175527600*x1^2*x2^8*\[Tau] + 150762395488320*x1^3*x2^8*\[Tau] - 
      1119765988855206*x1^4*x2^8*\[Tau] + 4300806031746840*x1^5*x2^8*\[Tau] - 
      9618504125228460*x1^6*x2^8*\[Tau] + 13542819391264086*x1^7*x2^8*
       \[Tau] - 13366641297160800*x1^8*x2^8*\[Tau] + 
      11478159934763830*x1^9*x2^8*\[Tau] - 10186317419498660*x1^10*x2^8*
       \[Tau] + 7956729190759965*x1^11*x2^8*\[Tau] - 
      4330042962416094*x1^12*x2^8*\[Tau] + 1444091746625220*x1^13*x2^8*
       \[Tau] - 266289416704080*x1^14*x2^8*\[Tau] + 22986449994816*x1^15*x2^8*
       \[Tau] - 643472653824*x1^16*x2^8*\[Tau] + 2203673472*x1^17*x2^8*
       \[Tau] + 1377295920*x2^9*\[Tau] - 468040613040*x1*x2^9*\[Tau] + 
      18953702393472*x1^2*x2^9*\[Tau] - 238106381372244*x1^3*x2^9*\[Tau] + 
      1357946588307540*x1^4*x2^9*\[Tau] - 4211362606845240*x1^5*x2^9*\[Tau] + 
      7922909005352418*x1^6*x2^9*\[Tau] - 10264007732738936*x1^7*x2^9*
       \[Tau] + 11478159934763830*x1^8*x2^9*\[Tau] - 
      13156921011045240*x1^9*x2^9*\[Tau] + 13284761979261465*x1^10*x2^9*
       \[Tau] - 9514759277652552*x1^11*x2^9*\[Tau] + 
      4327628229046584*x1^12*x2^9*\[Tau] - 1158573810905280*x1^13*x2^9*
       \[Tau] + 163420824077280*x1^14*x2^9*\[Tau] - 9721929305088*x1^15*x2^9*
       \[Tau] + 138831428736*x1^16*x2^9*\[Tau] - 5359994640*x2^10*\[Tau] + 
      874358355024*x1*x2^10*\[Tau] - 23552158848372*x1^2*x2^10*\[Tau] + 
      223790479378620*x1^3*x2^10*\[Tau] - 1023141948434760*x1^4*x2^10*
       \[Tau] + 2659207220124840*x1^5*x2^10*\[Tau] - 
      4606562619835792*x1^6*x2^10*\[Tau] + 6804606595074750*x1^7*x2^10*
       \[Tau] - 10186317419498660*x1^8*x2^10*\[Tau] + 
      13284761979261465*x1^9*x2^10*\[Tau] - 12327933220800120*x1^10*x2^10*
       \[Tau] + 7398099906879528*x1^11*x2^10*\[Tau] - 
      2707334242683840*x1^12*x2^10*\[Tau] + 556436804150304*x1^13*x2^10*
       \[Tau] - 54651973888512*x1^14*x2^10*\[Tau] + 1722255575040*x1^15*x2^10*
       \[Tau] + 8395889040*x2^11*\[Tau] - 866833750692*x1*x2^11*\[Tau] + 
      17166769499628*x1^2*x2^11*\[Tau] - 128932586721960*x1^3*x2^11*\[Tau] + 
      490477406591928*x1^4*x2^11*\[Tau] - 1175000265329520*x1^5*x2^11*
       \[Tau] + 2351553926399174*x1^6*x2^11*\[Tau] - 
      4688704724936848*x1^7*x2^11*\[Tau] + 7956729190759965*x1^8*x2^11*
       \[Tau] - 9514759277652552*x1^9*x2^11*\[Tau] + 
      7398099906879528*x1^10*x2^11*\[Tau] - 3574375909695360*x1^11*x2^11*
       \[Tau] + 1005256226199456*x1^12*x2^11*\[Tau] - 
      144241035434496*x1^13*x2^11*\[Tau] + 7588192195584*x1^14*x2^11*\[Tau] - 
      6750499770*x2^12*\[Tau] + 488997253668*x1*x2^12*\[Tau] - 
      7462195155408*x1^2*x2^12*\[Tau] + 46039864961916*x1^3*x2^12*\[Tau] - 
      161578242380240*x1^4*x2^12*\[Tau] + 456676802133874*x1^5*x2^12*\[Tau] - 
      1250179682133312*x1^6*x2^12*\[Tau] + 2802761703377097*x1^7*x2^12*
       \[Tau] - 4330042962416094*x1^8*x2^12*\[Tau] + 
      4327628229046584*x1^9*x2^12*\[Tau] - 2707334242683840*x1^10*x2^12*
       \[Tau] + 1005256226199456*x1^11*x2^12*\[Tau] - 
      197434661808384*x1^12*x2^12*\[Tau] + 15187281677568*x1^13*x2^12*
       \[Tau] + 2941597680*x2^13*\[Tau] - 156872967720*x1*x2^13*\[Tau] + 
      1922665360308*x1^2*x2^13*\[Tau] - 10946687127040*x1^3*x2^13*\[Tau] + 
      46753003361358*x1^4*x2^13*\[Tau] - 183886621452632*x1^5*x2^13*\[Tau] + 
      557845898346513*x1^6*x2^13*\[Tau] - 1124435453726508*x1^7*x2^13*
       \[Tau] + 1444091746625220*x1^8*x2^13*\[Tau] - 
      1158573810905280*x1^9*x2^13*\[Tau] + 556436804150304*x1^10*x2^13*
       \[Tau] - 144241035434496*x1^11*x2^13*\[Tau] + 
      15187281677568*x1^12*x2^13*\[Tau] - 675719100*x2^14*\[Tau] + 
      27685858914*x1*x2^14*\[Tau] - 312645657264*x1^2*x2^14*\[Tau] + 
      2266411315322*x1^3*x2^14*\[Tau] - 13727646784600*x1^4*x2^14*\[Tau] + 
      58415025063591*x1^5*x2^14*\[Tau] - 156365971213284*x1^6*x2^14*\[Tau] + 
      259630222837524*x1^7*x2^14*\[Tau] - 266289416704080*x1^8*x2^14*\[Tau] + 
      163420824077280*x1^9*x2^14*\[Tau] - 54651973888512*x1^10*x2^14*\[Tau] + 
      7588192195584*x1^11*x2^14*\[Tau] + 75435990*x2^15*\[Tau] - 
      2803921688*x1*x2^15*\[Tau] + 43090052866*x1^2*x2^15*\[Tau] - 
      450131802768*x1^3*x2^15*\[Tau] + 2839048999479*x1^4*x2^15*\[Tau] - 
      10377996205500*x1^5*x2^15*\[Tau] + 22550312856708*x1^6*x2^15*\[Tau] - 
      29588374126080*x1^7*x2^15*\[Tau] + 22986449994816*x1^8*x2^15*\[Tau] - 
      9721929305088*x1^9*x2^15*\[Tau] + 1722255575040*x1^10*x2^15*\[Tau] - 
      4025920*x2^16*\[Tau] + 221026176*x1*x2^16*\[Tau] - 
      4908537668*x1^2*x2^16*\[Tau] + 50291282307*x1^3*x2^16*\[Tau] - 
      262258590594*x1^4*x2^16*\[Tau] + 759396284724*x1^5*x2^16*\[Tau] - 
      1275767483760*x1^6*x2^16*\[Tau] + 1237670790048*x1^7*x2^16*\[Tau] - 
      643472653824*x1^8*x2^16*\[Tau] + 138831428736*x1^9*x2^16*\[Tau] + 
      115850*x2^17*\[Tau] - 8927692*x1*x2^17*\[Tau] + 
      177859983*x1^2*x2^17*\[Tau] - 1423616208*x1^3*x2^17*\[Tau] + 
      5629988112*x1^4*x2^17*\[Tau] - 12072170880*x1^5*x2^17*\[Tau] + 
      14307866496*x1^6*x2^17*\[Tau] - 8814693888*x1^7*x2^17*\[Tau] + 
      2203673472*x1^8*x2^17*\[Tau] + 2203673472*x1^9*\[Sigma]*\[Tau] - 
      8814693888*x1^10*\[Sigma]*\[Tau] + 14307866496*x1^11*\[Sigma]*\[Tau] - 
      12072170880*x1^12*\[Sigma]*\[Tau] + 5629988112*x1^13*\[Sigma]*\[Tau] - 
      1423616208*x1^14*\[Sigma]*\[Tau] + 177859983*x1^15*\[Sigma]*\[Tau] - 
      8927692*x1^16*\[Sigma]*\[Tau] + 115850*x1^17*\[Sigma]*\[Tau] + 
      138831428736*x1^8*x2*\[Sigma]*\[Tau] - 643472653824*x1^9*x2*\[Sigma]*
       \[Tau] + 1237670790048*x1^10*x2*\[Sigma]*\[Tau] - 
      1275767483760*x1^11*x2*\[Sigma]*\[Tau] + 759396284724*x1^12*x2*\[Sigma]*
       \[Tau] - 262258590594*x1^13*x2*\[Sigma]*\[Tau] + 
      50291282307*x1^14*x2*\[Sigma]*\[Tau] - 4908537668*x1^15*x2*\[Sigma]*
       \[Tau] + 221026176*x1^16*x2*\[Sigma]*\[Tau] - 
      4025920*x1^17*x2*\[Sigma]*\[Tau] + 1722255575040*x1^7*x2^2*\[Sigma]*
       \[Tau] - 9721929305088*x1^8*x2^2*\[Sigma]*\[Tau] + 
      22986449994816*x1^9*x2^2*\[Sigma]*\[Tau] - 29588374126080*x1^10*x2^2*
       \[Sigma]*\[Tau] + 22550312856708*x1^11*x2^2*\[Sigma]*\[Tau] - 
      10377996205500*x1^12*x2^2*\[Sigma]*\[Tau] + 2839048999479*x1^13*x2^2*
       \[Sigma]*\[Tau] - 450131802768*x1^14*x2^2*\[Sigma]*\[Tau] + 
      43090052866*x1^15*x2^2*\[Sigma]*\[Tau] - 2803921688*x1^16*x2^2*\[Sigma]*
       \[Tau] + 75435990*x1^17*x2^2*\[Sigma]*\[Tau] + 
      7588192195584*x1^6*x2^3*\[Sigma]*\[Tau] - 54651973888512*x1^7*x2^3*
       \[Sigma]*\[Tau] + 163420824077280*x1^8*x2^3*\[Sigma]*\[Tau] - 
      266289416704080*x1^9*x2^3*\[Sigma]*\[Tau] + 259630222837524*x1^10*x2^3*
       \[Sigma]*\[Tau] - 156365971213284*x1^11*x2^3*\[Sigma]*\[Tau] + 
      58415025063591*x1^12*x2^3*\[Sigma]*\[Tau] - 13727646784600*x1^13*x2^3*
       \[Sigma]*\[Tau] + 2266411315322*x1^14*x2^3*\[Sigma]*\[Tau] - 
      312645657264*x1^15*x2^3*\[Sigma]*\[Tau] + 27685858914*x1^16*x2^3*
       \[Sigma]*\[Tau] - 675719100*x1^17*x2^3*\[Sigma]*\[Tau] + 
      15187281677568*x1^5*x2^4*\[Sigma]*\[Tau] - 144241035434496*x1^6*x2^4*
       \[Sigma]*\[Tau] + 556436804150304*x1^7*x2^4*\[Sigma]*\[Tau] - 
      1158573810905280*x1^8*x2^4*\[Sigma]*\[Tau] + 1444091746625220*x1^9*x2^4*
       \[Sigma]*\[Tau] - 1124435453726508*x1^10*x2^4*\[Sigma]*\[Tau] + 
      557845898346513*x1^11*x2^4*\[Sigma]*\[Tau] - 183886621452632*x1^12*x2^4*
       \[Sigma]*\[Tau] + 46753003361358*x1^13*x2^4*\[Sigma]*\[Tau] - 
      10946687127040*x1^14*x2^4*\[Sigma]*\[Tau] + 1922665360308*x1^15*x2^4*
       \[Sigma]*\[Tau] - 156872967720*x1^16*x2^4*\[Sigma]*\[Tau] + 
      2941597680*x1^17*x2^4*\[Sigma]*\[Tau] + 15187281677568*x1^4*x2^5*
       \[Sigma]*\[Tau] - 197434661808384*x1^5*x2^5*\[Sigma]*\[Tau] + 
      1005256226199456*x1^6*x2^5*\[Sigma]*\[Tau] - 2707334242683840*x1^7*x2^5*
       \[Sigma]*\[Tau] + 4327628229046584*x1^8*x2^5*\[Sigma]*\[Tau] - 
      4330042962416094*x1^9*x2^5*\[Sigma]*\[Tau] + 2802761703377097*x1^10*
       x2^5*\[Sigma]*\[Tau] - 1250179682133312*x1^11*x2^5*\[Sigma]*\[Tau] + 
      456676802133874*x1^12*x2^5*\[Sigma]*\[Tau] - 161578242380240*x1^13*x2^5*
       \[Sigma]*\[Tau] + 46039864961916*x1^14*x2^5*\[Sigma]*\[Tau] - 
      7462195155408*x1^15*x2^5*\[Sigma]*\[Tau] + 488997253668*x1^16*x2^5*
       \[Sigma]*\[Tau] - 6750499770*x1^17*x2^5*\[Sigma]*\[Tau] + 
      7588192195584*x1^3*x2^6*\[Sigma]*\[Tau] - 144241035434496*x1^4*x2^6*
       \[Sigma]*\[Tau] + 1005256226199456*x1^5*x2^6*\[Sigma]*\[Tau] - 
      3574375909695360*x1^6*x2^6*\[Sigma]*\[Tau] + 7398099906879528*x1^7*x2^6*
       \[Sigma]*\[Tau] - 9514759277652552*x1^8*x2^6*\[Sigma]*\[Tau] + 
      7956729190759965*x1^9*x2^6*\[Sigma]*\[Tau] - 4688704724936848*x1^10*
       x2^6*\[Sigma]*\[Tau] + 2351553926399174*x1^11*x2^6*\[Sigma]*\[Tau] - 
      1175000265329520*x1^12*x2^6*\[Sigma]*\[Tau] + 490477406591928*x1^13*
       x2^6*\[Sigma]*\[Tau] - 128932586721960*x1^14*x2^6*\[Sigma]*\[Tau] + 
      17166769499628*x1^15*x2^6*\[Sigma]*\[Tau] - 866833750692*x1^16*x2^6*
       \[Sigma]*\[Tau] + 8395889040*x1^17*x2^6*\[Sigma]*\[Tau] + 
      1722255575040*x1^2*x2^7*\[Sigma]*\[Tau] - 54651973888512*x1^3*x2^7*
       \[Sigma]*\[Tau] + 556436804150304*x1^4*x2^7*\[Sigma]*\[Tau] - 
      2707334242683840*x1^5*x2^7*\[Sigma]*\[Tau] + 7398099906879528*x1^6*x2^7*
       \[Sigma]*\[Tau] - 12327933220800120*x1^7*x2^7*\[Sigma]*\[Tau] + 
      13284761979261465*x1^8*x2^7*\[Sigma]*\[Tau] - 10186317419498660*x1^9*
       x2^7*\[Sigma]*\[Tau] + 6804606595074750*x1^10*x2^7*\[Sigma]*\[Tau] - 
      4606562619835792*x1^11*x2^7*\[Sigma]*\[Tau] + 2659207220124840*x1^12*
       x2^7*\[Sigma]*\[Tau] - 1023141948434760*x1^13*x2^7*\[Sigma]*\[Tau] + 
      223790479378620*x1^14*x2^7*\[Sigma]*\[Tau] - 23552158848372*x1^15*x2^7*
       \[Sigma]*\[Tau] + 874358355024*x1^16*x2^7*\[Sigma]*\[Tau] - 
      5359994640*x1^17*x2^7*\[Sigma]*\[Tau] + 138831428736*x1*x2^8*\[Sigma]*
       \[Tau] - 9721929305088*x1^2*x2^8*\[Sigma]*\[Tau] + 
      163420824077280*x1^3*x2^8*\[Sigma]*\[Tau] - 1158573810905280*x1^4*x2^8*
       \[Sigma]*\[Tau] + 4327628229046584*x1^5*x2^8*\[Sigma]*\[Tau] - 
      9514759277652552*x1^6*x2^8*\[Sigma]*\[Tau] + 13284761979261465*x1^7*
       x2^8*\[Sigma]*\[Tau] - 13156921011045240*x1^8*x2^8*\[Sigma]*\[Tau] + 
      11478159934763830*x1^9*x2^8*\[Sigma]*\[Tau] - 10264007732738936*x1^10*
       x2^8*\[Sigma]*\[Tau] + 7922909005352418*x1^11*x2^8*\[Sigma]*\[Tau] - 
      4211362606845240*x1^12*x2^8*\[Sigma]*\[Tau] + 1357946588307540*x1^13*
       x2^8*\[Sigma]*\[Tau] - 238106381372244*x1^14*x2^8*\[Sigma]*\[Tau] + 
      18953702393472*x1^15*x2^8*\[Sigma]*\[Tau] - 468040613040*x1^16*x2^8*
       \[Sigma]*\[Tau] + 1377295920*x1^17*x2^8*\[Sigma]*\[Tau] + 
      2203673472*x2^9*\[Sigma]*\[Tau] - 643472653824*x1*x2^9*\[Sigma]*
       \[Tau] + 22986449994816*x1^2*x2^9*\[Sigma]*\[Tau] - 
      266289416704080*x1^3*x2^9*\[Sigma]*\[Tau] + 1444091746625220*x1^4*x2^9*
       \[Sigma]*\[Tau] - 4330042962416094*x1^5*x2^9*\[Sigma]*\[Tau] + 
      7956729190759965*x1^6*x2^9*\[Sigma]*\[Tau] - 10186317419498660*x1^7*
       x2^9*\[Sigma]*\[Tau] + 11478159934763830*x1^8*x2^9*\[Sigma]*\[Tau] - 
      13366641297160800*x1^9*x2^9*\[Sigma]*\[Tau] + 13542819391264086*x1^10*
       x2^9*\[Sigma]*\[Tau] - 9618504125228460*x1^11*x2^9*\[Sigma]*\[Tau] + 
      4300806031746840*x1^12*x2^9*\[Sigma]*\[Tau] - 1119765988855206*x1^13*
       x2^9*\[Sigma]*\[Tau] + 150762395488320*x1^14*x2^9*\[Sigma]*\[Tau] - 
      8256175527600*x1^15*x2^9*\[Sigma]*\[Tau] + 103297194000*x1^16*x2^9*
       \[Sigma]*\[Tau] - 8814693888*x2^10*\[Sigma]*\[Tau] + 
      1237670790048*x1*x2^10*\[Sigma]*\[Tau] - 29588374126080*x1^2*x2^10*
       \[Sigma]*\[Tau] + 259630222837524*x1^3*x2^10*\[Sigma]*\[Tau] - 
      1124435453726508*x1^4*x2^10*\[Sigma]*\[Tau] + 2802761703377097*x1^5*
       x2^10*\[Sigma]*\[Tau] - 4688704724936848*x1^6*x2^10*\[Sigma]*\[Tau] + 
      6804606595074750*x1^7*x2^10*\[Sigma]*\[Tau] - 10264007732738936*x1^8*
       x2^10*\[Sigma]*\[Tau] + 13542819391264086*x1^9*x2^10*\[Sigma]*\[Tau] - 
      12621301885496304*x1^10*x2^10*\[Sigma]*\[Tau] + 
      7552563636734424*x1^11*x2^10*\[Sigma]*\[Tau] - 
      2735711661053448*x1^12*x2^10*\[Sigma]*\[Tau] + 
      550525979990448*x1^13*x2^10*\[Sigma]*\[Tau] - 51887654058240*x1^14*
       x2^10*\[Sigma]*\[Tau] + 1501676336160*x1^15*x2^10*\[Sigma]*\[Tau] + 
      14307866496*x2^11*\[Sigma]*\[Tau] - 1275767483760*x1*x2^11*\[Sigma]*
       \[Tau] + 22550312856708*x1^2*x2^11*\[Sigma]*\[Tau] - 
      156365971213284*x1^3*x2^11*\[Sigma]*\[Tau] + 557845898346513*x1^4*x2^11*
       \[Sigma]*\[Tau] - 1250179682133312*x1^5*x2^11*\[Sigma]*\[Tau] + 
      2351553926399174*x1^6*x2^11*\[Sigma]*\[Tau] - 4606562619835792*x1^7*
       x2^11*\[Sigma]*\[Tau] + 7922909005352418*x1^8*x2^11*\[Sigma]*\[Tau] - 
      9618504125228460*x1^9*x2^11*\[Sigma]*\[Tau] + 7552563636734424*x1^10*
       x2^11*\[Sigma]*\[Tau] - 3664503729083736*x1^11*x2^11*\[Sigma]*\[Tau] + 
      1028227450962096*x1^12*x2^11*\[Sigma]*\[Tau] - 
      145688667284160*x1^13*x2^11*\[Sigma]*\[Tau] + 7415452044000*x1^14*x2^11*
       \[Sigma]*\[Tau] - 12072170880*x2^12*\[Sigma]*\[Tau] + 
      759396284724*x1*x2^12*\[Sigma]*\[Tau] - 10377996205500*x1^2*x2^12*
       \[Sigma]*\[Tau] + 58415025063591*x1^3*x2^12*\[Sigma]*\[Tau] - 
      183886621452632*x1^4*x2^12*\[Sigma]*\[Tau] + 456676802133874*x1^5*x2^12*
       \[Sigma]*\[Tau] - 1175000265329520*x1^6*x2^12*\[Sigma]*\[Tau] + 
      2659207220124840*x1^7*x2^12*\[Sigma]*\[Tau] - 4211362606845240*x1^8*
       x2^12*\[Sigma]*\[Tau] + 4300806031746840*x1^9*x2^12*\[Sigma]*\[Tau] - 
      2735711661053448*x1^10*x2^12*\[Sigma]*\[Tau] + 
      1028227450962096*x1^11*x2^12*\[Sigma]*\[Tau] - 
      203357318804640*x1^12*x2^12*\[Sigma]*\[Tau] + 15616961680320*x1^13*
       x2^12*\[Sigma]*\[Tau] + 5629988112*x2^13*\[Sigma]*\[Tau] - 
      262258590594*x1*x2^13*\[Sigma]*\[Tau] + 2839048999479*x1^2*x2^13*
       \[Sigma]*\[Tau] - 13727646784600*x1^3*x2^13*\[Sigma]*\[Tau] + 
      46753003361358*x1^4*x2^13*\[Sigma]*\[Tau] - 161578242380240*x1^5*x2^13*
       \[Sigma]*\[Tau] + 490477406591928*x1^6*x2^13*\[Sigma]*\[Tau] - 
      1023141948434760*x1^7*x2^13*\[Sigma]*\[Tau] + 1357946588307540*x1^8*
       x2^13*\[Sigma]*\[Tau] - 1119765988855206*x1^9*x2^13*\[Sigma]*\[Tau] + 
      550525979990448*x1^10*x2^13*\[Sigma]*\[Tau] - 145688667284160*x1^11*
       x2^13*\[Sigma]*\[Tau] + 15616961680320*x1^12*x2^13*\[Sigma]*\[Tau] - 
      1423616208*x2^14*\[Sigma]*\[Tau] + 50291282307*x1*x2^14*\[Sigma]*
       \[Tau] - 450131802768*x1^2*x2^14*\[Sigma]*\[Tau] + 
      2266411315322*x1^3*x2^14*\[Sigma]*\[Tau] - 10946687127040*x1^4*x2^14*
       \[Sigma]*\[Tau] + 46039864961916*x1^5*x2^14*\[Sigma]*\[Tau] - 
      128932586721960*x1^6*x2^14*\[Sigma]*\[Tau] + 223790479378620*x1^7*x2^14*
       \[Sigma]*\[Tau] - 238106381372244*x1^8*x2^14*\[Sigma]*\[Tau] + 
      150762395488320*x1^9*x2^14*\[Sigma]*\[Tau] - 51887654058240*x1^10*x2^14*
       \[Sigma]*\[Tau] + 7415452044000*x1^11*x2^14*\[Sigma]*\[Tau] + 
      177859983*x2^15*\[Sigma]*\[Tau] - 4908537668*x1*x2^15*\[Sigma]*\[Tau] + 
      43090052866*x1^2*x2^15*\[Sigma]*\[Tau] - 312645657264*x1^3*x2^15*
       \[Sigma]*\[Tau] + 1922665360308*x1^4*x2^15*\[Sigma]*\[Tau] - 
      7462195155408*x1^5*x2^15*\[Sigma]*\[Tau] + 17166769499628*x1^6*x2^15*
       \[Sigma]*\[Tau] - 23552158848372*x1^7*x2^15*\[Sigma]*\[Tau] + 
      18953702393472*x1^8*x2^15*\[Sigma]*\[Tau] - 8256175527600*x1^9*x2^15*
       \[Sigma]*\[Tau] + 1501676336160*x1^10*x2^15*\[Sigma]*\[Tau] - 
      8927692*x2^16*\[Sigma]*\[Tau] + 221026176*x1*x2^16*\[Sigma]*\[Tau] - 
      2803921688*x1^2*x2^16*\[Sigma]*\[Tau] + 27685858914*x1^3*x2^16*\[Sigma]*
       \[Tau] - 156872967720*x1^4*x2^16*\[Sigma]*\[Tau] + 
      488997253668*x1^5*x2^16*\[Sigma]*\[Tau] - 866833750692*x1^6*x2^16*
       \[Sigma]*\[Tau] + 874358355024*x1^7*x2^16*\[Sigma]*\[Tau] - 
      468040613040*x1^8*x2^16*\[Sigma]*\[Tau] + 103297194000*x1^9*x2^16*
       \[Sigma]*\[Tau] + 115850*x2^17*\[Sigma]*\[Tau] - 
      4025920*x1*x2^17*\[Sigma]*\[Tau] + 75435990*x1^2*x2^17*\[Sigma]*
       \[Tau] - 675719100*x1^3*x2^17*\[Sigma]*\[Tau] + 
      2941597680*x1^4*x2^17*\[Sigma]*\[Tau] - 6750499770*x1^5*x2^17*\[Sigma]*
       \[Tau] + 8395889040*x1^6*x2^17*\[Sigma]*\[Tau] - 
      5359994640*x1^7*x2^17*\[Sigma]*\[Tau] + 1377295920*x1^8*x2^17*\[Sigma]*
       \[Tau] + 550918368*x1^9*\[Tau]^2 - 2073943872*x1^10*\[Tau]^2 + 
      3132670464*x1^11*\[Tau]^2 - 2418587640*x1^12*\[Tau]^2 + 
      1004231928*x1^13*\[Tau]^2 - 215045712*x1^14*\[Tau]^2 + 
      20378022*x1^15*\[Tau]^2 - 538238*x1^16*\[Tau]^2 - 4460*x1^17*\[Tau]^2 + 
      34707857184*x1^8*x2*\[Tau]^2 - 155244385296*x1^9*x2*\[Tau]^2 + 
      286120174032*x1^10*x2*\[Tau]^2 - 279730158624*x1^11*x2*\[Tau]^2 + 
      155473925838*x1^12*x2*\[Tau]^2 - 48859922496*x1^13*x2*\[Tau]^2 + 
      8158900218*x1^14*x2*\[Tau]^2 - 651626344*x1^15*x2*\[Tau]^2 + 
      25370724*x1^16*x2*\[Tau]^2 - 538238*x1^17*x2*\[Tau]^2 + 
      430563893760*x1^7*x2^2*\[Tau]^2 - 2389565610432*x1^8*x2^2*\[Tau]^2 + 
      5518413697104*x1^9*x2^2*\[Tau]^2 - 6882147790056*x1^10*x2^2*\[Tau]^2 + 
      5025559274190*x1^11*x2^2*\[Tau]^2 - 2179796862012*x1^12*x2^2*\[Tau]^2 + 
      549009279126*x1^13*x2^2*\[Tau]^2 - 79131685368*x1^14*x2^2*\[Tau]^2 + 
      7725114776*x1^15*x2^2*\[Tau]^2 - 651626344*x1^16*x2^2*\[Tau]^2 + 
      20378022*x1^17*x2^2*\[Tau]^2 + 1897048048896*x1^6*x2^3*\[Tau]^2 - 
      13592109218688*x1^7*x2^3*\[Tau]^2 + 40192199197920*x1^8*x2^3*\[Tau]^2 - 
      64340930852352*x1^9*x2^3*\[Tau]^2 + 61120003262934*x1^10*x2^3*
       \[Tau]^2 - 35458152350124*x1^11*x2^3*\[Tau]^2 + 
      12578924416590*x1^12*x2^3*\[Tau]^2 - 2804927835920*x1^13*x2^3*
       \[Tau]^2 + 479158515352*x1^14*x2^3*\[Tau]^2 - 
      79131685368*x1^15*x2^3*\[Tau]^2 + 8158900218*x1^16*x2^3*\[Tau]^2 - 
      215045712*x1^17*x2^3*\[Tau]^2 + 3796820419392*x1^5*x2^4*\[Tau]^2 - 
      36101305304064*x1^6*x2^4*\[Tau]^2 + 138835248130656*x1^7*x2^4*
       \[Tau]^2 - 286752010445208*x1^8*x2^4*\[Tau]^2 + 
      352389509344950*x1^9*x2^4*\[Tau]^2 - 268353558097548*x1^10*x2^4*
       \[Tau]^2 + 128964522699810*x1^11*x2^4*\[Tau]^2 - 
      41198276960428*x1^12*x2^4*\[Tau]^2 + 10722710911248*x1^13*x2^4*
       \[Tau]^2 - 2804927835920*x1^14*x2^4*\[Tau]^2 + 
      549009279126*x1^15*x2^4*\[Tau]^2 - 48859922496*x1^16*x2^4*\[Tau]^2 + 
      1004231928*x1^17*x2^4*\[Tau]^2 + 3796820419392*x1^4*x2^5*\[Tau]^2 - 
      49511681515296*x1^5*x2^5*\[Tau]^2 + 252502956899424*x1^6*x2^5*
       \[Tau]^2 - 679093081771104*x1^7*x2^5*\[Tau]^2 + 
      1079539829091108*x1^8*x2^5*\[Tau]^2 - 1068228895567680*x1^9*x2^5*
       \[Tau]^2 + 679144576719378*x1^10*x2^5*\[Tau]^2 - 
      297070821626208*x1^11*x2^5*\[Tau]^2 + 109566687278384*x1^12*x2^5*
       \[Tau]^2 - 41198276960428*x1^13*x2^5*\[Tau]^2 + 
      12578924416590*x1^14*x2^5*\[Tau]^2 - 2179796862012*x1^15*x2^5*
       \[Tau]^2 + 155473925838*x1^16*x2^5*\[Tau]^2 - 
      2418587640*x1^17*x2^5*\[Tau]^2 + 1897048048896*x1^3*x2^6*\[Tau]^2 - 
      36101305304064*x1^4*x2^6*\[Tau]^2 + 252502956899424*x1^5*x2^6*
       \[Tau]^2 - 900430180250832*x1^6*x2^6*\[Tau]^2 + 
      1864959981998652*x1^7*x2^6*\[Tau]^2 - 2391815649623400*x1^8*x2^6*
       \[Tau]^2 + 1984682301885822*x1^9*x2^6*\[Tau]^2 - 
      1155880015219160*x1^10*x2^6*\[Tau]^2 + 578999857427656*x1^11*x2^6*
       \[Tau]^2 - 297070821626208*x1^12*x2^6*\[Tau]^2 + 
      128964522699810*x1^13*x2^6*\[Tau]^2 - 35458152350124*x1^14*x2^6*
       \[Tau]^2 + 5025559274190*x1^15*x2^6*\[Tau]^2 - 
      279730158624*x1^16*x2^6*\[Tau]^2 + 3132670464*x1^17*x2^6*\[Tau]^2 + 
      430563893760*x1^2*x2^7*\[Tau]^2 - 13592109218688*x1^3*x2^7*\[Tau]^2 + 
      138835248130656*x1^4*x2^7*\[Tau]^2 - 679093081771104*x1^5*x2^7*
       \[Tau]^2 + 1864959981998652*x1^6*x2^7*\[Tau]^2 - 
      3117935721972456*x1^7*x2^7*\[Tau]^2 + 3359923314458634*x1^8*x2^7*
       \[Tau]^2 - 2562636437727784*x1^9*x2^7*\[Tau]^2 + 
      1699675847133000*x1^10*x2^7*\[Tau]^2 - 1155880015219160*x1^11*x2^7*
       \[Tau]^2 + 679144576719378*x1^12*x2^7*\[Tau]^2 - 
      268353558097548*x1^13*x2^7*\[Tau]^2 + 61120003262934*x1^14*x2^7*
       \[Tau]^2 - 6882147790056*x1^15*x2^7*\[Tau]^2 + 
      286120174032*x1^16*x2^7*\[Tau]^2 - 2073943872*x1^17*x2^7*\[Tau]^2 + 
      34707857184*x1*x2^8*\[Tau]^2 - 2389565610432*x1^2*x2^8*\[Tau]^2 + 
      40192199197920*x1^3*x2^8*\[Tau]^2 - 286752010445208*x1^4*x2^8*
       \[Tau]^2 + 1079539829091108*x1^5*x2^8*\[Tau]^2 - 
      2391815649623400*x1^6*x2^8*\[Tau]^2 + 3359923314458634*x1^7*x2^8*
       \[Tau]^2 - 3331525298359500*x1^8*x2^8*\[Tau]^2 + 
      2885562984314120*x1^9*x2^8*\[Tau]^2 - 2562636437727784*x1^10*x2^8*
       \[Tau]^2 + 1984682301885822*x1^11*x2^8*\[Tau]^2 - 
      1068228895567680*x1^12*x2^8*\[Tau]^2 + 352389509344950*x1^13*x2^8*
       \[Tau]^2 - 64340930852352*x1^14*x2^8*\[Tau]^2 + 
      5518413697104*x1^15*x2^8*\[Tau]^2 - 155244385296*x1^16*x2^8*\[Tau]^2 + 
      550918368*x1^17*x2^8*\[Tau]^2 + 550918368*x2^9*\[Tau]^2 - 
      155244385296*x1*x2^9*\[Tau]^2 + 5518413697104*x1^2*x2^9*\[Tau]^2 - 
      64340930852352*x1^3*x2^9*\[Tau]^2 + 352389509344950*x1^4*x2^9*
       \[Tau]^2 - 1068228895567680*x1^5*x2^9*\[Tau]^2 + 
      1984682301885822*x1^6*x2^9*\[Tau]^2 - 2562636437727784*x1^7*x2^9*
       \[Tau]^2 + 2885562984314120*x1^8*x2^9*\[Tau]^2 - 
      3331525298359500*x1^9*x2^9*\[Tau]^2 + 3359923314458634*x1^10*x2^9*
       \[Tau]^2 - 2391815649623400*x1^11*x2^9*\[Tau]^2 + 
      1079539829091108*x1^12*x2^9*\[Tau]^2 - 286752010445208*x1^13*x2^9*
       \[Tau]^2 + 40192199197920*x1^14*x2^9*\[Tau]^2 - 
      2389565610432*x1^15*x2^9*\[Tau]^2 + 34707857184*x1^16*x2^9*\[Tau]^2 - 
      2073943872*x2^10*\[Tau]^2 + 286120174032*x1*x2^10*\[Tau]^2 - 
      6882147790056*x1^2*x2^10*\[Tau]^2 + 61120003262934*x1^3*x2^10*
       \[Tau]^2 - 268353558097548*x1^4*x2^10*\[Tau]^2 + 
      679144576719378*x1^5*x2^10*\[Tau]^2 - 1155880015219160*x1^6*x2^10*
       \[Tau]^2 + 1699675847133000*x1^7*x2^10*\[Tau]^2 - 
      2562636437727784*x1^8*x2^10*\[Tau]^2 + 3359923314458634*x1^9*x2^10*
       \[Tau]^2 - 3117935721972456*x1^10*x2^10*\[Tau]^2 + 
      1864959981998652*x1^11*x2^10*\[Tau]^2 - 679093081771104*x1^12*x2^10*
       \[Tau]^2 + 138835248130656*x1^13*x2^10*\[Tau]^2 - 
      13592109218688*x1^14*x2^10*\[Tau]^2 + 430563893760*x1^15*x2^10*
       \[Tau]^2 + 3132670464*x2^11*\[Tau]^2 - 279730158624*x1*x2^11*
       \[Tau]^2 + 5025559274190*x1^2*x2^11*\[Tau]^2 - 
      35458152350124*x1^3*x2^11*\[Tau]^2 + 128964522699810*x1^4*x2^11*
       \[Tau]^2 - 297070821626208*x1^5*x2^11*\[Tau]^2 + 
      578999857427656*x1^6*x2^11*\[Tau]^2 - 1155880015219160*x1^7*x2^11*
       \[Tau]^2 + 1984682301885822*x1^8*x2^11*\[Tau]^2 - 
      2391815649623400*x1^9*x2^11*\[Tau]^2 + 1864959981998652*x1^10*x2^11*
       \[Tau]^2 - 900430180250832*x1^11*x2^11*\[Tau]^2 + 
      252502956899424*x1^12*x2^11*\[Tau]^2 - 36101305304064*x1^13*x2^11*
       \[Tau]^2 + 1897048048896*x1^14*x2^11*\[Tau]^2 - 
      2418587640*x2^12*\[Tau]^2 + 155473925838*x1*x2^12*\[Tau]^2 - 
      2179796862012*x1^2*x2^12*\[Tau]^2 + 12578924416590*x1^3*x2^12*
       \[Tau]^2 - 41198276960428*x1^4*x2^12*\[Tau]^2 + 
      109566687278384*x1^5*x2^12*\[Tau]^2 - 297070821626208*x1^6*x2^12*
       \[Tau]^2 + 679144576719378*x1^7*x2^12*\[Tau]^2 - 
      1068228895567680*x1^8*x2^12*\[Tau]^2 + 1079539829091108*x1^9*x2^12*
       \[Tau]^2 - 679093081771104*x1^10*x2^12*\[Tau]^2 + 
      252502956899424*x1^11*x2^12*\[Tau]^2 - 49511681515296*x1^12*x2^12*
       \[Tau]^2 + 3796820419392*x1^13*x2^12*\[Tau]^2 + 
      1004231928*x2^13*\[Tau]^2 - 48859922496*x1*x2^13*\[Tau]^2 + 
      549009279126*x1^2*x2^13*\[Tau]^2 - 2804927835920*x1^3*x2^13*\[Tau]^2 + 
      10722710911248*x1^4*x2^13*\[Tau]^2 - 41198276960428*x1^5*x2^13*
       \[Tau]^2 + 128964522699810*x1^6*x2^13*\[Tau]^2 - 
      268353558097548*x1^7*x2^13*\[Tau]^2 + 352389509344950*x1^8*x2^13*
       \[Tau]^2 - 286752010445208*x1^9*x2^13*\[Tau]^2 + 
      138835248130656*x1^10*x2^13*\[Tau]^2 - 36101305304064*x1^11*x2^13*
       \[Tau]^2 + 3796820419392*x1^12*x2^13*\[Tau]^2 - 
      215045712*x2^14*\[Tau]^2 + 8158900218*x1*x2^14*\[Tau]^2 - 
      79131685368*x1^2*x2^14*\[Tau]^2 + 479158515352*x1^3*x2^14*\[Tau]^2 - 
      2804927835920*x1^4*x2^14*\[Tau]^2 + 12578924416590*x1^5*x2^14*
       \[Tau]^2 - 35458152350124*x1^6*x2^14*\[Tau]^2 + 
      61120003262934*x1^7*x2^14*\[Tau]^2 - 64340930852352*x1^8*x2^14*
       \[Tau]^2 + 40192199197920*x1^9*x2^14*\[Tau]^2 - 
      13592109218688*x1^10*x2^14*\[Tau]^2 + 1897048048896*x1^11*x2^14*
       \[Tau]^2 + 20378022*x2^15*\[Tau]^2 - 651626344*x1*x2^15*\[Tau]^2 + 
      7725114776*x1^2*x2^15*\[Tau]^2 - 79131685368*x1^3*x2^15*\[Tau]^2 + 
      549009279126*x1^4*x2^15*\[Tau]^2 - 2179796862012*x1^5*x2^15*\[Tau]^2 + 
      5025559274190*x1^6*x2^15*\[Tau]^2 - 6882147790056*x1^7*x2^15*\[Tau]^2 + 
      5518413697104*x1^8*x2^15*\[Tau]^2 - 2389565610432*x1^9*x2^15*\[Tau]^2 + 
      430563893760*x1^10*x2^15*\[Tau]^2 - 538238*x2^16*\[Tau]^2 + 
      25370724*x1*x2^16*\[Tau]^2 - 651626344*x1^2*x2^16*\[Tau]^2 + 
      8158900218*x1^3*x2^16*\[Tau]^2 - 48859922496*x1^4*x2^16*\[Tau]^2 + 
      155473925838*x1^5*x2^16*\[Tau]^2 - 279730158624*x1^6*x2^16*\[Tau]^2 + 
      286120174032*x1^7*x2^16*\[Tau]^2 - 155244385296*x1^8*x2^16*\[Tau]^2 + 
      34707857184*x1^9*x2^16*\[Tau]^2 - 4460*x2^17*\[Tau]^2 - 
      538238*x1*x2^17*\[Tau]^2 + 20378022*x1^2*x2^17*\[Tau]^2 - 
      215045712*x1^3*x2^17*\[Tau]^2 + 1004231928*x1^4*x2^17*\[Tau]^2 - 
      2418587640*x1^5*x2^17*\[Tau]^2 + 3132670464*x1^6*x2^17*\[Tau]^2 - 
      2073943872*x1^7*x2^17*\[Tau]^2 + 550918368*x1^8*x2^17*\[Tau]^2)
 
h4444[6] = 12288*x1^4*x2^4*(-1742412*x1^13 + 2613618*x1^14 - 1042958*x1^15 + 
      85876*x1^16 - 314174280*x1^12*x2 + 642287856*x1^13*x2 - 
      425737410*x1^14*x2 + 98997850*x1^15*x2 - 5301782*x1^16*x2 - 
      12345683364*x1^11*x2^2 + 33220515510*x1^12*x2^2 - 
      32181373602*x1^13*x2^2 + 13375144188*x1^14*x2^2 - 
      2166489510*x1^15*x2^2 + 83554194*x1^16*x2^2 - 177941925924*x1^10*x2^3 + 
      620245561320*x1^11*x2^3 - 826653023238*x1^12*x2^3 + 
      523534877250*x1^13*x2^3 - 157867155054*x1^14*x2^3 + 
      19342827812*x1^15*x2^3 - 558741904*x1^16*x2^3 - 
      1168595247120*x1^9*x2^4 + 5246705883426*x1^10*x2^4 - 
      9319102198938*x1^11*x2^4 + 8331064040292*x1^12*x2^4 - 
      3924450438006*x1^13*x2^4 + 920994815580*x1^14*x2^4 - 
      88556731438*x1^15*x2^4 + 1928052896*x1^16*x2^4 - 
      3907258325964*x1^8*x2^5 + 22640604786576*x1^9*x2^5 - 
      52736459661102*x1^10*x2^5 + 63858212525646*x1^11*x2^5 - 
      43138110003786*x1^12*x2^5 + 16093699729212*x1^13*x2^5 - 
      3038888224386*x1^14*x2^5 + 231305840598*x1^15*x2^5 - 
      3720495240*x1^16*x2^5 - 7052925176136*x1^7*x2^6 + 
      53228084085414*x1^8*x2^6 - 161717169184942*x1^9*x2^6 + 
      259394701739348*x1^10*x2^6 - 239741754770658*x1^11*x2^6 + 
      129686666407984*x1^12*x2^6 - 39499731826058*x1^13*x2^6 + 
      6058441361112*x1^14*x2^6 - 359353348200*x1^15*x2^6 + 
      4055330664*x1^16*x2^6 - 7052925176136*x1^6*x2^7 + 
      70529251761360*x1^7*x2^7 - 280462681061010*x1^8*x2^7 + 
      590014394584790*x1^9*x2^7 - 726677684189674*x1^10*x2^7 + 
      541492102521132*x1^11*x2^7 - 241253191234790*x1^12*x2^7 + 
      60536755179502*x1^13*x2^7 - 7452482443560*x1^14*x2^7 + 
      328779801504*x1^15*x2^7 - 2333403072*x1^16*x2^7 - 
      3907258325964*x1^5*x2^8 + 53228084085414*x1^6*x2^8 - 
      280462681061010*x1^7*x2^8 + 773597969489520*x1^8*x2^8 - 
      1253124300288330*x1^9*x2^8 + 1248996561990786*x1^10*x2^8 - 
      770475335850108*x1^11*x2^8 + 285084713144448*x1^12*x2^8 - 
      58310106429960*x1^13*x2^8 + 5534064636408*x1^14*x2^8 - 
      163607620176*x1^15*x2^8 + 550918368*x1^16*x2^8 - 
      1168595247120*x1^4*x2^9 + 22640604786576*x1^5*x2^9 - 
      161717169184942*x1^6*x2^9 + 590014394584790*x1^7*x2^9 - 
      1253124300288330*x1^8*x2^9 + 1644664355596200*x1^9*x2^9 - 
      1360242663330516*x1^10*x2^9 + 699795824273532*x1^11*x2^9 - 
      212796911748960*x1^12*x2^9 + 34175059424352*x1^13*x2^9 - 
      2273634483120*x1^14*x2^9 + 34156938816*x1^15*x2^9 - 
      177941925924*x1^3*x2^10 + 5246705883426*x1^4*x2^10 - 
      52736459661102*x1^5*x2^10 + 259394701739348*x1^6*x2^10 - 
      726677684189674*x1^7*x2^10 + 1248996561990786*x1^8*x2^10 - 
      1360242663330516*x1^9*x2^10 + 939469486270224*x1^10*x2^10 - 
      398643450670080*x1^11*x2^10 + 96038217441936*x1^12*x2^10 - 
      11063836287504*x1^13*x2^10 + 396406954944*x1^14*x2^10 - 
      12345683364*x1^2*x2^11 + 620245561320*x1^3*x2^11 - 
      9319102198938*x1^4*x2^11 + 63858212525646*x1^5*x2^11 - 
      239741754770658*x1^6*x2^11 + 541492102521132*x1^7*x2^11 - 
      770475335850108*x1^8*x2^11 + 699795824273532*x1^9*x2^11 - 
      398643450670080*x1^10*x2^11 + 134379261811872*x1^11*x2^11 - 
      23454735031728*x1^12*x2^11 + 1500641093952*x1^13*x2^11 - 
      314174280*x1*x2^12 + 33220515510*x1^2*x2^12 - 826653023238*x1^3*x2^12 + 
      8331064040292*x1^4*x2^12 - 43138110003786*x1^5*x2^12 + 
      129686666407984*x1^6*x2^12 - 241253191234790*x1^7*x2^12 + 
      285084713144448*x1^8*x2^12 - 212796911748960*x1^9*x2^12 + 
      96038217441936*x1^10*x2^12 - 23454735031728*x1^11*x2^12 + 
      2296179325440*x1^12*x2^12 - 1742412*x2^13 + 642287856*x1*x2^13 - 
      32181373602*x1^2*x2^13 + 523534877250*x1^3*x2^13 - 
      3924450438006*x1^4*x2^13 + 16093699729212*x1^5*x2^13 - 
      39499731826058*x1^6*x2^13 + 60536755179502*x1^7*x2^13 - 
      58310106429960*x1^8*x2^13 + 34175059424352*x1^9*x2^13 - 
      11063836287504*x1^10*x2^13 + 1500641093952*x1^11*x2^13 + 
      2613618*x2^14 - 425737410*x1*x2^14 + 13375144188*x1^2*x2^14 - 
      157867155054*x1^3*x2^14 + 920994815580*x1^4*x2^14 - 
      3038888224386*x1^5*x2^14 + 6058441361112*x1^6*x2^14 - 
      7452482443560*x1^7*x2^14 + 5534064636408*x1^8*x2^14 - 
      2273634483120*x1^9*x2^14 + 396406954944*x1^10*x2^14 - 1042958*x2^15 + 
      98997850*x1*x2^15 - 2166489510*x1^2*x2^15 + 19342827812*x1^3*x2^15 - 
      88556731438*x1^4*x2^15 + 231305840598*x1^5*x2^15 - 
      359353348200*x1^6*x2^15 + 328779801504*x1^7*x2^15 - 
      163607620176*x1^8*x2^15 + 34156938816*x1^9*x2^15 + 85876*x2^16 - 
      5301782*x1*x2^16 + 83554194*x1^2*x2^16 - 558741904*x1^3*x2^16 + 
      1928052896*x1^4*x2^16 - 3720495240*x1^5*x2^16 + 4055330664*x1^6*x2^16 - 
      2333403072*x1^7*x2^16 + 550918368*x1^8*x2^16 - 1860726*x1^13*\[Sigma] + 
      2761197*x1^14*\[Sigma] - 1087304*x1^15*\[Sigma] + 
      88078*x1^16*\[Sigma] - 618567474*x1^12*x2*\[Sigma] + 
      1226272068*x1^13*x2*\[Sigma] - 775140444*x1^14*x2*\[Sigma] + 
      166911514*x1^15*x2*\[Sigma] - 8008814*x1^16*x2*\[Sigma] - 
      33149661804*x1^11*x2^2*\[Sigma] + 86179750125*x1^12*x2^2*\[Sigma] - 
      79679931996*x1^13*x2^2*\[Sigma] + 30977512416*x1^14*x2^2*\[Sigma] - 
      4537188294*x1^15*x2^2*\[Sigma] + 151293270*x1^16*x2^2*\[Sigma] - 
      578248682676*x1^10*x2^3*\[Sigma] + 1948230448248*x1^11*x2^3*\[Sigma] - 
      2491075670664*x1^12*x2^3*\[Sigma] + 1494203934930*x1^13*x2^3*\[Sigma] - 
      417365514846*x1^14*x2^3*\[Sigma] + 45621812936*x1^15*x2^3*\[Sigma] - 
      1119941872*x1^16*x2^3*\[Sigma] - 4292347267950*x1^9*x2^4*\[Sigma] + 
      18691758509067*x1^10*x2^4*\[Sigma] - 32063464785408*x1^11*x2^4*
       \[Sigma] + 27459828996684*x1^12*x2^4*\[Sigma] - 
      12216480810114*x1^13*x2^4*\[Sigma] + 2641603530300*x1^14*x2^4*
       \[Sigma] - 224693000770*x1^15*x2^4*\[Sigma] + 
      4128860582*x1^16*x2^4*\[Sigma] - 15460373260458*x1^8*x2^5*\[Sigma] + 
      87462577804476*x1^9*x2^5*\[Sigma] - 198325955276316*x1^10*x2^5*
       \[Sigma] + 232549823208654*x1^11*x2^5*\[Sigma] - 
      150717123601758*x1^12*x2^5*\[Sigma] + 53089757102424*x1^13*x2^5*
       \[Sigma] - 9209270218806*x1^14*x2^5*\[Sigma] + 
      616734154596*x1^15*x2^5*\[Sigma] - 8369742150*x1^16*x2^5*\[Sigma] - 
      28912789799712*x1^7*x2^6*\[Sigma] + 215229623775579*x1^8*x2^6*
       \[Sigma] - 642728730031948*x1^9*x2^6*\[Sigma] + 
      1009015903377104*x1^10*x2^6*\[Sigma] - 906913413962346*x1^11*x2^6*
       \[Sigma] + 472114615419496*x1^12*x2^6*\[Sigma] - 
      135941593708550*x1^13*x2^6*\[Sigma] + 19123155153816*x1^14*x2^6*
       \[Sigma] - 994248764586*x1^15*x2^6*\[Sigma] + 
      9498424320*x1^16*x2^6*\[Sigma] - 28912789799712*x1^6*x2^7*\[Sigma] + 
      289433854273680*x1^7*x2^7*\[Sigma] - 1144689011208720*x1^8*x2^7*
       \[Sigma] + 2383368115185350*x1^9*x2^7*\[Sigma] - 
      2890220417767858*x1^10*x2^7*\[Sigma] + 2105283185164824*x1^11*x2^7*
       \[Sigma] - 906424912117970*x1^12*x2^7*\[Sigma] + 
      215543325801748*x1^13*x2^7*\[Sigma] - 24310001210418*x1^14*x2^7*
       \[Sigma] + 937041175224*x1^15*x2^7*\[Sigma] - 
      5658372720*x1^16*x2^7*\[Sigma] - 15460373260458*x1^5*x2^8*\[Sigma] + 
      215229623775579*x1^6*x2^8*\[Sigma] - 1144689011208720*x1^7*x2^8*
       \[Sigma] + 3163636895490540*x1^8*x2^8*\[Sigma] - 
      5106576007693170*x1^9*x2^8*\[Sigma] + 5043252871092870*x1^10*x2^8*
       \[Sigma] - 3059248315749948*x1^11*x2^8*\[Sigma] + 
      1099648100621322*x1^12*x2^8*\[Sigma] - 213898534091550*x1^13*x2^8*
       \[Sigma] + 18575269973568*x1^14*x2^8*\[Sigma] - 
      478012494960*x1^15*x2^8*\[Sigma] + 1377295920*x1^16*x2^8*\[Sigma] - 
      4292347267950*x1^4*x2^9*\[Sigma] + 87462577804476*x1^5*x2^9*\[Sigma] - 
      642728730031948*x1^6*x2^9*\[Sigma] + 2383368115185350*x1^7*x2^9*
       \[Sigma] - 5106576007693170*x1^8*x2^9*\[Sigma] + 
      6723477426326160*x1^9*x2^9*\[Sigma] - 5547345799018884*x1^10*x2^9*
       \[Sigma] + 2825669886995592*x1^11*x2^9*\[Sigma] - 
      840267562035132*x1^12*x2^9*\[Sigma] + 128966618686752*x1^13*x2^9*
       \[Sigma] - 7833410544960*x1^14*x2^9*\[Sigma] + 
      101919898080*x1^15*x2^9*\[Sigma] - 578248682676*x1^3*x2^10*\[Sigma] + 
      18691758509067*x1^4*x2^10*\[Sigma] - 198325955276316*x1^5*x2^10*
       \[Sigma] + 1009015903377104*x1^6*x2^10*\[Sigma] - 
      2890220417767858*x1^7*x2^10*\[Sigma] + 5043252871092870*x1^8*x2^10*
       \[Sigma] - 5547345799018884*x1^9*x2^10*\[Sigma] + 
      3850339024722288*x1^10*x2^10*\[Sigma] - 1630785384700164*x1^11*x2^10*
       \[Sigma] + 387532864325376*x1^12*x2^10*\[Sigma] - 
      42974296485120*x1^13*x2^10*\[Sigma] + 1399756438080*x1^14*x2^10*
       \[Sigma] - 33149661804*x1^2*x2^11*\[Sigma] + 1948230448248*x1^3*x2^11*
       \[Sigma] - 32063464785408*x1^4*x2^11*\[Sigma] + 
      232549823208654*x1^5*x2^11*\[Sigma] - 906913413962346*x1^6*x2^11*
       \[Sigma] + 2105283185164824*x1^7*x2^11*\[Sigma] - 
      3059248315749948*x1^8*x2^11*\[Sigma] + 2825669886995592*x1^9*x2^11*
       \[Sigma] - 1630785384700164*x1^10*x2^11*\[Sigma] + 
      554115875155920*x1^11*x2^11*\[Sigma] - 96541209404640*x1^12*x2^11*
       \[Sigma] + 6015695605920*x1^13*x2^11*\[Sigma] - 
      618567474*x1*x2^12*\[Sigma] + 86179750125*x1^2*x2^12*\[Sigma] - 
      2491075670664*x1^3*x2^12*\[Sigma] + 27459828996684*x1^4*x2^12*
       \[Sigma] - 150717123601758*x1^5*x2^12*\[Sigma] + 
      472114615419496*x1^6*x2^12*\[Sigma] - 906424912117970*x1^7*x2^12*
       \[Sigma] + 1099648100621322*x1^8*x2^12*\[Sigma] - 
      840267562035132*x1^9*x2^12*\[Sigma] + 387532864325376*x1^10*x2^12*
       \[Sigma] - 96541209404640*x1^11*x2^12*\[Sigma] + 
      9601266074400*x1^12*x2^12*\[Sigma] - 1860726*x2^13*\[Sigma] + 
      1226272068*x1*x2^13*\[Sigma] - 79679931996*x1^2*x2^13*\[Sigma] + 
      1494203934930*x1^3*x2^13*\[Sigma] - 12216480810114*x1^4*x2^13*
       \[Sigma] + 53089757102424*x1^5*x2^13*\[Sigma] - 
      135941593708550*x1^6*x2^13*\[Sigma] + 215543325801748*x1^7*x2^13*
       \[Sigma] - 213898534091550*x1^8*x2^13*\[Sigma] + 
      128966618686752*x1^9*x2^13*\[Sigma] - 42974296485120*x1^10*x2^13*
       \[Sigma] + 6015695605920*x1^11*x2^13*\[Sigma] + 
      2761197*x2^14*\[Sigma] - 775140444*x1*x2^14*\[Sigma] + 
      30977512416*x1^2*x2^14*\[Sigma] - 417365514846*x1^3*x2^14*\[Sigma] + 
      2641603530300*x1^4*x2^14*\[Sigma] - 9209270218806*x1^5*x2^14*\[Sigma] + 
      19123155153816*x1^6*x2^14*\[Sigma] - 24310001210418*x1^7*x2^14*
       \[Sigma] + 18575269973568*x1^8*x2^14*\[Sigma] - 
      7833410544960*x1^9*x2^14*\[Sigma] + 1399756438080*x1^10*x2^14*
       \[Sigma] - 1087304*x2^15*\[Sigma] + 166911514*x1*x2^15*\[Sigma] - 
      4537188294*x1^2*x2^15*\[Sigma] + 45621812936*x1^3*x2^15*\[Sigma] - 
      224693000770*x1^4*x2^15*\[Sigma] + 616734154596*x1^5*x2^15*\[Sigma] - 
      994248764586*x1^6*x2^15*\[Sigma] + 937041175224*x1^7*x2^15*\[Sigma] - 
      478012494960*x1^8*x2^15*\[Sigma] + 101919898080*x1^9*x2^15*\[Sigma] + 
      88078*x2^16*\[Sigma] - 8008814*x1*x2^16*\[Sigma] + 
      151293270*x1^2*x2^16*\[Sigma] - 1119941872*x1^3*x2^16*\[Sigma] + 
      4128860582*x1^4*x2^16*\[Sigma] - 8369742150*x1^5*x2^16*\[Sigma] + 
      9498424320*x1^6*x2^16*\[Sigma] - 5658372720*x1^7*x2^16*\[Sigma] + 
      1377295920*x1^8*x2^16*\[Sigma] + 57624*x1^13*\[Sigma]^2 - 
      40617*x1^14*\[Sigma]^2 - 5609*x1^15*\[Sigma]^2 + 988*x1^16*\[Sigma]^2 - 
      50241072*x1^12*x2*\[Sigma]^2 + 98245308*x1^13*x2*\[Sigma]^2 - 
      61382967*x1^14*x2*\[Sigma]^2 + 13010032*x1^15*x2*\[Sigma]^2 - 
      569150*x1^16*x2*\[Sigma]^2 - 4941985608*x1^11*x2^2*\[Sigma]^2 + 
      12328369515*x1^12*x2^2*\[Sigma]^2 - 10842374151*x1^13*x2^2*\[Sigma]^2 + 
      3968941320*x1^14*x2^2*\[Sigma]^2 - 541350762*x1^15*x2^2*\[Sigma]^2 + 
      16210146*x1^16*x2^2*\[Sigma]^2 - 112966564704*x1^10*x2^3*\[Sigma]^2 + 
      365638228704*x1^11*x2^3*\[Sigma]^2 - 445724044689*x1^12*x2^3*
       \[Sigma]^2 + 252155505840*x1^13*x2^3*\[Sigma]^2 - 
      65474773434*x1^14*x2^3*\[Sigma]^2 + 6538641536*x1^15*x2^3*\[Sigma]^2 - 
      142195732*x1^16*x2^3*\[Sigma]^2 - 973993445880*x1^9*x2^4*\[Sigma]^2 + 
      4098334850925*x1^10*x2^4*\[Sigma]^2 - 6758241100191*x1^11*x2^4*
       \[Sigma]^2 + 5517009204000*x1^12*x2^4*\[Sigma]^2 - 
      2309398683186*x1^13*x2^4*\[Sigma]^2 + 461295626820*x1^14*x2^4*
       \[Sigma]^2 - 35437857322*x1^15*x2^4*\[Sigma]^2 + 
      571749080*x1^16*x2^4*\[Sigma]^2 - 3815007033600*x1^8*x2^5*\[Sigma]^2 + 
      21029966488692*x1^9*x2^5*\[Sigma]^2 - 46300069301241*x1^10*x2^5*
       \[Sigma]^2 + 52386623258256*x1^11*x2^5*\[Sigma]^2 - 
      32436414076878*x1^12*x2^5*\[Sigma]^2 + 10748291438640*x1^13*x2^5*
       \[Sigma]^2 - 1715566543362*x1^14*x2^5*\[Sigma]^2 + 
      102982088370*x1^15*x2^5*\[Sigma]^2 - 1223054910*x1^16*x2^5*\[Sigma]^2 - 
      7412423061960*x1^7*x2^6*\[Sigma]^2 + 54382727964033*x1^8*x2^6*
       \[Sigma]^2 - 159434622676777*x1^9*x2^6*\[Sigma]^2 + 
      244516901989304*x1^10*x2^6*\[Sigma]^2 - 213122132134590*x1^11*x2^6*
       \[Sigma]^2 + 106350605724664*x1^12*x2^6*\[Sigma]^2 - 
      28831746103202*x1^13*x2^6*\[Sigma]^2 + 3721846766316*x1^14*x2^6*
       \[Sigma]^2 - 172601439318*x1^15*x2^6*\[Sigma]^2 + 
      1443936186*x1^16*x2^6*\[Sigma]^2 - 7412423061960*x1^6*x2^7*\[Sigma]^2 + 
      74290075015680*x1^7*x2^7*\[Sigma]^2 - 292145112397575*x1^8*x2^7*
       \[Sigma]^2 + 601652293255760*x1^9*x2^7*\[Sigma]^2 - 
      717429960084670*x1^10*x2^7*\[Sigma]^2 + 509619062652000*x1^11*x2^7*
       \[Sigma]^2 - 211208956039970*x1^12*x2^7*\[Sigma]^2 + 
      47360710129642*x1^13*x2^7*\[Sigma]^2 - 4891213208574*x1^14*x2^7*
       \[Sigma]^2 + 167598582228*x1^15*x2^7*\[Sigma]^2 - 
      888215328*x1^16*x2^7*\[Sigma]^2 - 3815007033600*x1^5*x2^8*\[Sigma]^2 + 
      54382727964033*x1^6*x2^8*\[Sigma]^2 - 292145112397575*x1^7*x2^8*
       \[Sigma]^2 + 809210803149000*x1^8*x2^8*\[Sigma]^2 - 
      1301402416964130*x1^9*x2^8*\[Sigma]^2 + 1272529162557954*x1^10*x2^8*
       \[Sigma]^2 - 757559783717856*x1^11*x2^8*\[Sigma]^2 + 
      263476247185368*x1^12*x2^8*\[Sigma]^2 - 48433160735190*x1^13*x2^8*
       \[Sigma]^2 + 3842536810266*x1^14*x2^8*\[Sigma]^2 - 
      87635371824*x1^15*x2^8*\[Sigma]^2 + 222053832*x1^16*x2^8*\[Sigma]^2 - 
      973993445880*x1^4*x2^9*\[Sigma]^2 + 21029966488692*x1^5*x2^9*
       \[Sigma]^2 - 159434622676777*x1^6*x2^9*\[Sigma]^2 + 
      601652293255760*x1^7*x2^9*\[Sigma]^2 - 1301402416964130*x1^8*x2^9*
       \[Sigma]^2 + 1719653313586080*x1^9*x2^9*\[Sigma]^2 - 
      1415247293481756*x1^10*x2^9*\[Sigma]^2 + 712796193992484*x1^11*x2^9*
       \[Sigma]^2 - 206463014390556*x1^12*x2^9*\[Sigma]^2 + 
      30031445705184*x1^13*x2^9*\[Sigma]^2 - 1660908609360*x1^14*x2^9*
       \[Sigma]^2 + 19079764704*x1^15*x2^9*\[Sigma]^2 - 
      112966564704*x1^3*x2^10*\[Sigma]^2 + 4098334850925*x1^4*x2^10*
       \[Sigma]^2 - 46300069301241*x1^5*x2^10*\[Sigma]^2 + 
      244516901989304*x1^6*x2^10*\[Sigma]^2 - 717429960084670*x1^7*x2^10*
       \[Sigma]^2 + 1272529162557954*x1^8*x2^10*\[Sigma]^2 - 
      1415247293481756*x1^9*x2^10*\[Sigma]^2 + 987970318151880*x1^10*x2^10*
       \[Sigma]^2 - 417604812307452*x1^11*x2^10*\[Sigma]^2 + 
      97570257331932*x1^12*x2^10*\[Sigma]^2 - 10292453707536*x1^13*x2^10*
       \[Sigma]^2 + 303562074816*x1^14*x2^10*\[Sigma]^2 - 
      4941985608*x1^2*x2^11*\[Sigma]^2 + 365638228704*x1^3*x2^11*\[Sigma]^2 - 
      6758241100191*x1^4*x2^11*\[Sigma]^2 + 52386623258256*x1^5*x2^11*
       \[Sigma]^2 - 213122132134590*x1^6*x2^11*\[Sigma]^2 + 
      509619062652000*x1^7*x2^11*\[Sigma]^2 - 757559783717856*x1^8*x2^11*
       \[Sigma]^2 + 712796193992484*x1^9*x2^11*\[Sigma]^2 - 
      417604812307452*x1^10*x2^11*\[Sigma]^2 + 143313050350008*x1^11*x2^11*
       \[Sigma]^2 - 24916260921552*x1^12*x2^11*\[Sigma]^2 + 
      1485003487968*x1^13*x2^11*\[Sigma]^2 - 50241072*x1*x2^12*\[Sigma]^2 + 
      12328369515*x1^2*x2^12*\[Sigma]^2 - 445724044689*x1^3*x2^12*
       \[Sigma]^2 + 5517009204000*x1^4*x2^12*\[Sigma]^2 - 
      32436414076878*x1^5*x2^12*\[Sigma]^2 + 106350605724664*x1^6*x2^12*
       \[Sigma]^2 - 211208956039970*x1^7*x2^12*\[Sigma]^2 + 
      263476247185368*x1^8*x2^12*\[Sigma]^2 - 206463014390556*x1^9*x2^12*
       \[Sigma]^2 + 97570257331932*x1^10*x2^12*\[Sigma]^2 - 
      24916260921552*x1^11*x2^12*\[Sigma]^2 + 2543956374960*x1^12*x2^12*
       \[Sigma]^2 + 57624*x2^13*\[Sigma]^2 + 98245308*x1*x2^13*\[Sigma]^2 - 
      10842374151*x1^2*x2^13*\[Sigma]^2 + 252155505840*x1^3*x2^13*
       \[Sigma]^2 - 2309398683186*x1^4*x2^13*\[Sigma]^2 + 
      10748291438640*x1^5*x2^13*\[Sigma]^2 - 28831746103202*x1^6*x2^13*
       \[Sigma]^2 + 47360710129642*x1^7*x2^13*\[Sigma]^2 - 
      48433160735190*x1^8*x2^13*\[Sigma]^2 + 30031445705184*x1^9*x2^13*
       \[Sigma]^2 - 10292453707536*x1^10*x2^13*\[Sigma]^2 + 
      1485003487968*x1^11*x2^13*\[Sigma]^2 - 40617*x2^14*\[Sigma]^2 - 
      61382967*x1*x2^14*\[Sigma]^2 + 3968941320*x1^2*x2^14*\[Sigma]^2 - 
      65474773434*x1^3*x2^14*\[Sigma]^2 + 461295626820*x1^4*x2^14*
       \[Sigma]^2 - 1715566543362*x1^5*x2^14*\[Sigma]^2 + 
      3721846766316*x1^6*x2^14*\[Sigma]^2 - 4891213208574*x1^7*x2^14*
       \[Sigma]^2 + 3842536810266*x1^8*x2^14*\[Sigma]^2 - 
      1660908609360*x1^9*x2^14*\[Sigma]^2 + 303562074816*x1^10*x2^14*
       \[Sigma]^2 - 5609*x2^15*\[Sigma]^2 + 13010032*x1*x2^15*\[Sigma]^2 - 
      541350762*x1^2*x2^15*\[Sigma]^2 + 6538641536*x1^3*x2^15*\[Sigma]^2 - 
      35437857322*x1^4*x2^15*\[Sigma]^2 + 102982088370*x1^5*x2^15*
       \[Sigma]^2 - 172601439318*x1^6*x2^15*\[Sigma]^2 + 
      167598582228*x1^7*x2^15*\[Sigma]^2 - 87635371824*x1^8*x2^15*
       \[Sigma]^2 + 19079764704*x1^9*x2^15*\[Sigma]^2 + 
      988*x2^16*\[Sigma]^2 - 569150*x1*x2^16*\[Sigma]^2 + 
      16210146*x1^2*x2^16*\[Sigma]^2 - 142195732*x1^3*x2^16*\[Sigma]^2 + 
      571749080*x1^4*x2^16*\[Sigma]^2 - 1223054910*x1^5*x2^16*\[Sigma]^2 + 
      1443936186*x1^6*x2^16*\[Sigma]^2 - 888215328*x1^7*x2^16*\[Sigma]^2 + 
      222053832*x1^8*x2^16*\[Sigma]^2 - 1860726*x1^13*\[Tau] + 
      2820981*x1^14*\[Tau] - 1147088*x1^15*\[Tau] + 98755*x1^16*\[Tau] - 
      618567474*x1^12*x2*\[Tau] + 1277769444*x1^13*x2*\[Tau] - 
      852864780*x1^14*x2*\[Tau] + 197176474*x1^15*x2*\[Tau] - 
      10113230*x1^16*x2*\[Tau] - 33149661804*x1^11*x2^2*\[Tau] + 
      88847071005*x1^12*x2^2*\[Tau] - 85400804076*x1^13*x2^2*\[Tau] + 
      34934854842*x1^14*x2^2*\[Tau] - 5471264520*x1^15*x2^2*\[Tau] + 
      198074133*x1^16*x2^2*\[Tau] - 578248682676*x1^10*x2^3*\[Tau] + 
      1985356913064*x1^11*x2^3*\[Tau] - 2602563078864*x1^12*x2^3*\[Tau] + 
      1615255390770*x1^13*x2^3*\[Tau] - 473750406948*x1^14*x2^3*\[Tau] + 
      55676492228*x1^15*x2^3*\[Tau] - 1520065456*x1^16*x2^3*\[Tau] - 
      4292347267950*x1^9*x2^4*\[Tau] + 18871905241371*x1^10*x2^4*\[Tau] - 
      32845227003624*x1^11*x2^4*\[Tau] + 28742956437048*x1^12*x2^4*\[Tau] - 
      13213642359162*x1^13*x2^4*\[Tau] + 3009030554145*x1^14*x2^4*\[Tau] - 
      278353055218*x1^15*x2^4*\[Tau] + 5823857984*x1^16*x2^4*\[Tau] - 
      15460373260458*x1^8*x2^5*\[Tau] + 87728575494588*x1^9*x2^5*\[Tau] - 
      200337827585532*x1^10*x2^5*\[Tau] + 237824038862046*x1^11*x2^5*\[Tau] - 
      157304788115622*x1^12*x2^5*\[Tau] + 57313943047032*x1^13*x2^5*\[Tau] - 
      10530438669702*x1^14*x2^5*\[Tau] + 777461597220*x1^15*x2^5*\[Tau] - 
      12246806880*x1^16*x2^5*\[Tau] - 28912789799712*x1^7*x2^6*\[Tau] + 
      215049590286867*x1^8*x2^6*\[Tau] - 643471583372716*x1^9*x2^6*\[Tau] + 
      1015879565061830*x1^10*x2^6*\[Tau] - 923182618615740*x1^11*x2^6*
       \[Tau] + 490229530357231*x1^12*x2^6*\[Tau] - 146272222612838*x1^13*
       x2^6*\[Tau] + 21944018168016*x1^14*x2^6*\[Tau] - 
      1275587658576*x1^15*x2^6*\[Tau] + 14366078496*x1^16*x2^6*\[Tau] - 
      28912789799712*x1^6*x2^7*\[Tau] + 288821941720560*x1^7*x2^7*\[Tau] - 
      1141035237276120*x1^8*x2^7*\[Tau] + 2378020577071190*x1^9*x2^7*\[Tau] - 
      2895764502667288*x1^10*x2^7*\[Tau] + 2129540340915036*x1^11*x2^7*
       \[Tau] - 934607903311250*x1^12*x2^7*\[Tau] + 230671973111524*x1^13*
       x2^7*\[Tau] - 27947092452048*x1^14*x2^7*\[Tau] + 
      1221900948576*x1^15*x2^7*\[Tau] - 8814693888*x1^16*x2^7*\[Tau] - 
      15460373260458*x1^5*x2^8*\[Tau] + 215049590286867*x1^6*x2^8*\[Tau] - 
      1141035237276120*x1^7*x2^8*\[Tau] + 3147239884014090*x1^8*x2^8*\[Tau] - 
      5077120571004690*x1^9*x2^8*\[Tau] + 5024949111978075*x1^10*x2^8*
       \[Tau] - 3070633959150156*x1^11*x2^8*\[Tau] + 
      1123235868466656*x1^12*x2^8*\[Tau] - 226928612988000*x1^13*x2^8*
       \[Tau] + 21331324631232*x1^14*x2^8*\[Tau] - 632454286464*x1^15*x2^8*
       \[Tau] + 2203673472*x1^16*x2^8*\[Tau] - 4292347267950*x1^4*x2^9*
       \[Tau] + 87728575494588*x1^5*x2^9*\[Tau] - 643471583372716*x1^6*x2^9*
       \[Tau] + 2378020577071190*x1^7*x2^9*\[Tau] - 5077120571004690*x1^8*
       x2^9*\[Tau] + 6666137374322640*x1^9*x2^9*\[Tau] - 
      5496071306892180*x1^10*x2^9*\[Tau] + 2810638703368440*x1^11*x2^9*
       \[Tau] - 847759659005952*x1^12*x2^9*\[Tau] + 135008516478528*x1^13*
       x2^9*\[Tau] - 8952847263360*x1^14*x2^9*\[Tau] + 
      136627755264*x1^15*x2^9*\[Tau] - 578248682676*x1^3*x2^10*\[Tau] + 
      18871905241371*x1^4*x2^10*\[Tau] - 200337827585532*x1^5*x2^10*\[Tau] + 
      1015879565061830*x1^6*x2^10*\[Tau] - 2895764502667288*x1^7*x2^10*
       \[Tau] + 5024949111978075*x1^8*x2^10*\[Tau] - 
      5496071306892180*x1^9*x2^10*\[Tau] + 3797001990757920*x1^10*x2^10*
       \[Tau] - 1606340901632544*x1^11*x2^10*\[Tau] + 
      384918774365664*x1^12*x2^10*\[Tau] - 44113498805376*x1^13*x2^10*
       \[Tau] + 1585627819776*x1^14*x2^10*\[Tau] - 33149661804*x1^2*x2^11*
       \[Tau] + 1985356913064*x1^3*x2^11*\[Tau] - 32845227003624*x1^4*x2^11*
       \[Tau] + 237824038862046*x1^5*x2^11*\[Tau] - 923182618615740*x1^6*
       x2^11*\[Tau] + 2129540340915036*x1^7*x2^11*\[Tau] - 
      3070633959150156*x1^8*x2^11*\[Tau] + 2810638703368440*x1^9*x2^11*
       \[Tau] - 1606340901632544*x1^10*x2^11*\[Tau] + 
      541168695321408*x1^11*x2^11*\[Tau] - 94124972253312*x1^12*x2^11*
       \[Tau] + 6002564375808*x1^13*x2^11*\[Tau] - 618567474*x1*x2^12*
       \[Tau] + 88847071005*x1^2*x2^12*\[Tau] - 2602563078864*x1^3*x2^12*
       \[Tau] + 28742956437048*x1^4*x2^12*\[Tau] - 157304788115622*x1^5*x2^12*
       \[Tau] + 490229530357231*x1^6*x2^12*\[Tau] - 934607903311250*x1^7*
       x2^12*\[Tau] + 1123235868466656*x1^8*x2^12*\[Tau] - 
      847759659005952*x1^9*x2^12*\[Tau] + 384918774365664*x1^10*x2^12*
       \[Tau] - 94124972253312*x1^11*x2^12*\[Tau] + 9184717301760*x1^12*x2^12*
       \[Tau] - 1860726*x2^13*\[Tau] + 1277769444*x1*x2^13*\[Tau] - 
      85400804076*x1^2*x2^13*\[Tau] + 1615255390770*x1^3*x2^13*\[Tau] - 
      13213642359162*x1^4*x2^13*\[Tau] + 57313943047032*x1^5*x2^13*\[Tau] - 
      146272222612838*x1^6*x2^13*\[Tau] + 230671973111524*x1^7*x2^13*\[Tau] - 
      226928612988000*x1^8*x2^13*\[Tau] + 135008516478528*x1^9*x2^13*\[Tau] - 
      44113498805376*x1^10*x2^13*\[Tau] + 6002564375808*x1^11*x2^13*\[Tau] + 
      2820981*x2^14*\[Tau] - 852864780*x1*x2^14*\[Tau] + 
      34934854842*x1^2*x2^14*\[Tau] - 473750406948*x1^3*x2^14*\[Tau] + 
      3009030554145*x1^4*x2^14*\[Tau] - 10530438669702*x1^5*x2^14*\[Tau] + 
      21944018168016*x1^6*x2^14*\[Tau] - 27947092452048*x1^7*x2^14*\[Tau] + 
      21331324631232*x1^8*x2^14*\[Tau] - 8952847263360*x1^9*x2^14*\[Tau] + 
      1585627819776*x1^10*x2^14*\[Tau] - 1147088*x2^15*\[Tau] + 
      197176474*x1*x2^15*\[Tau] - 5471264520*x1^2*x2^15*\[Tau] + 
      55676492228*x1^3*x2^15*\[Tau] - 278353055218*x1^4*x2^15*\[Tau] + 
      777461597220*x1^5*x2^15*\[Tau] - 1275587658576*x1^6*x2^15*\[Tau] + 
      1221900948576*x1^7*x2^15*\[Tau] - 632454286464*x1^8*x2^15*\[Tau] + 
      136627755264*x1^9*x2^15*\[Tau] + 98755*x2^16*\[Tau] - 
      10113230*x1*x2^16*\[Tau] + 198074133*x1^2*x2^16*\[Tau] - 
      1520065456*x1^3*x2^16*\[Tau] + 5823857984*x1^4*x2^16*\[Tau] - 
      12246806880*x1^5*x2^16*\[Tau] + 14366078496*x1^6*x2^16*\[Tau] - 
      8814693888*x1^7*x2^16*\[Tau] + 2203673472*x1^8*x2^16*\[Tau] + 
      230496*x1^13*\[Sigma]*\[Tau] - 345744*x1^14*\[Sigma]*\[Tau] + 
      124510*x1^15*\[Sigma]*\[Tau] - 4631*x1^16*\[Sigma]*\[Tau] - 
      200964288*x1^12*x2*\[Sigma]*\[Tau] + 400084608*x1^13*x2*\[Sigma]*
       \[Tau] - 256483464*x1^14*x2*\[Sigma]*\[Tau] + 
      57289048*x1^15*x2*\[Sigma]*\[Tau] - 2935016*x1^16*x2*\[Sigma]*\[Tau] - 
      19767942432*x1^11*x2^2*\[Sigma]*\[Tau] + 50927088240*x1^12*x2^2*
       \[Sigma]*\[Tau] - 46579555764*x1^13*x2^2*\[Sigma]*\[Tau] + 
      17872151706*x1^14*x2^2*\[Sigma]*\[Tau] - 2576868924*x1^15*x2^2*\[Sigma]*
       \[Tau] + 84854067*x1^16*x2^2*\[Sigma]*\[Tau] - 
      451866258816*x1^10*x2^3*\[Sigma]*\[Tau] + 1493974373472*x1^11*x2^3*
       \[Sigma]*\[Tau] - 1871348304126*x1^12*x2^3*\[Sigma]*\[Tau] + 
      1096475238600*x1^13*x2^3*\[Sigma]*\[Tau] - 297898016388*x1^14*x2^3*
       \[Sigma]*\[Tau] + 31540154156*x1^15*x2^3*\[Sigma]*\[Tau] - 
      753952402*x1^16*x2^3*\[Sigma]*\[Tau] - 3895973783520*x1^9*x2^4*\[Sigma]*
       \[Tau] + 16573038924624*x1^10*x2^4*\[Sigma]*\[Tau] - 
      27772307342010*x1^11*x2^4*\[Sigma]*\[Tau] + 23204818469364*x1^12*x2^4*
       \[Sigma]*\[Tau] - 10044182856792*x1^13*x2^4*\[Sigma]*\[Tau] + 
      2105107198425*x1^14*x2^4*\[Sigma]*\[Tau] - 173325455926*x1^15*x2^4*
       \[Sigma]*\[Tau] + 3124183832*x1^16*x2^4*\[Sigma]*\[Tau] - 
      15260028134400*x1^8*x2^5*\[Sigma]*\[Tau] + 84415955238720*x1^9*x2^5*
       \[Sigma]*\[Tau] - 187322029949460*x1^10*x2^5*\[Sigma]*\[Tau] + 
      214845956614296*x1^11*x2^5*\[Sigma]*\[Tau] - 135976357987176*x1^12*x2^5*
       \[Sigma]*\[Tau] + 46651284319248*x1^13*x2^5*\[Sigma]*\[Tau] - 
      7862328285084*x1^14*x2^5*\[Sigma]*\[Tau] + 513090457824*x1^15*x2^5*
       \[Sigma]*\[Tau] - 6923548170*x1^16*x2^5*\[Sigma]*\[Tau] - 
      29649692247840*x1^7*x2^6*\[Sigma]*\[Tau] + 217353769854480*x1^8*x2^6*
       \[Sigma]*\[Tau] - 638675641441936*x1^9*x2^6*\[Sigma]*\[Tau] + 
      985676796713462*x1^10*x2^6*\[Sigma]*\[Tau] - 869669308152204*x1^11*x2^6*
       \[Sigma]*\[Tau] + 443496194115331*x1^12*x2^6*\[Sigma]*\[Tau] - 
      124809274997036*x1^13*x2^6*\[Sigma]*\[Tau] + 17146979913084*x1^14*x2^6*
       \[Sigma]*\[Tau] - 877226658462*x1^15*x2^6*\[Sigma]*\[Tau] + 
      8454101040*x1^16*x2^6*\[Sigma]*\[Tau] - 29649692247840*x1^6*x2^7*
       \[Sigma]*\[Tau] + 296496922478400*x1^7*x2^7*\[Sigma]*\[Tau] - 
      1164690530180550*x1^8*x2^7*\[Sigma]*\[Tau] + 2401295605313480*x1^9*x2^7*
       \[Sigma]*\[Tau] - 2876893516459060*x1^10*x2^7*\[Sigma]*\[Tau] + 
      2065695059076852*x1^11*x2^7*\[Sigma]*\[Tau] - 874657384227410*x1^12*
       x2^7*\[Sigma]*\[Tau] + 204177058312864*x1^13*x2^7*\[Sigma]*\[Tau] - 
      22634214082326*x1^14*x2^7*\[Sigma]*\[Tau] + 867817460664*x1^15*x2^7*
       \[Sigma]*\[Tau] - 5359994640*x1^16*x2^7*\[Sigma]*\[Tau] - 
      15260028134400*x1^5*x2^8*\[Sigma]*\[Tau] + 217353769854480*x1^6*x2^8*
       \[Sigma]*\[Tau] - 1164690530180550*x1^7*x2^8*\[Sigma]*\[Tau] + 
      3219199770349350*x1^8*x2^8*\[Sigma]*\[Tau] - 5174181511271640*x1^9*x2^8*
       \[Sigma]*\[Tau] + 5072070609015921*x1^10*x2^8*\[Sigma]*\[Tau] - 
      3045345969415302*x1^11*x2^8*\[Sigma]*\[Tau] + 1080825087287736*x1^12*
       x2^8*\[Sigma]*\[Tau] - 207332351621010*x1^13*x2^8*\[Sigma]*\[Tau] + 
      17817889109328*x1^14*x2^8*\[Sigma]*\[Tau] - 461303322480*x1^15*x2^8*
       \[Sigma]*\[Tau] + 1377295920*x1^16*x2^8*\[Sigma]*\[Tau] - 
      3895973783520*x1^4*x2^9*\[Sigma]*\[Tau] + 84415955238720*x1^5*x2^9*
       \[Sigma]*\[Tau] - 638675641441936*x1^6*x2^9*\[Sigma]*\[Tau] + 
      2401295605313480*x1^7*x2^9*\[Sigma]*\[Tau] - 5174181511271640*x1^8*x2^9*
       \[Sigma]*\[Tau] + 6816233279690400*x1^9*x2^9*\[Sigma]*\[Tau] - 
      5605546667423640*x1^10*x2^9*\[Sigma]*\[Tau] + 2836874472453504*x1^11*
       x2^9*\[Sigma]*\[Tau] - 836014511114244*x1^12*x2^9*\[Sigma]*\[Tau] + 
      127086655161312*x1^13*x2^9*\[Sigma]*\[Tau] - 7692952307040*x1^14*x2^9*
       \[Sigma]*\[Tau] + 101919898080*x1^15*x2^9*\[Sigma]*\[Tau] - 
      451866258816*x1^3*x2^10*\[Sigma]*\[Tau] + 16573038924624*x1^4*x2^10*
       \[Sigma]*\[Tau] - 187322029949460*x1^5*x2^10*\[Sigma]*\[Tau] + 
      985676796713462*x1^6*x2^10*\[Sigma]*\[Tau] - 2876893516459060*x1^7*
       x2^10*\[Sigma]*\[Tau] + 5072070609015921*x1^8*x2^10*\[Sigma]*\[Tau] - 
      5605546667423640*x1^9*x2^10*\[Sigma]*\[Tau] + 3892470062679912*x1^10*
       x2^10*\[Sigma]*\[Tau] - 1643398873519788*x1^11*x2^10*\[Sigma]*\[Tau] + 
      388219574990016*x1^12*x2^10*\[Sigma]*\[Tau] - 42794945313120*x1^13*
       x2^10*\[Sigma]*\[Tau] + 1399756438080*x1^14*x2^10*\[Sigma]*\[Tau] - 
      19767942432*x1^2*x2^11*\[Sigma]*\[Tau] + 1493974373472*x1^3*x2^11*
       \[Sigma]*\[Tau] - 27772307342010*x1^4*x2^11*\[Sigma]*\[Tau] + 
      214845956614296*x1^5*x2^11*\[Sigma]*\[Tau] - 869669308152204*x1^6*x2^11*
       \[Sigma]*\[Tau] + 2065695059076852*x1^7*x2^11*\[Sigma]*\[Tau] - 
      3045345969415302*x1^8*x2^11*\[Sigma]*\[Tau] + 2836874472453504*x1^9*
       x2^11*\[Sigma]*\[Tau] - 1643398873519788*x1^10*x2^11*\[Sigma]*\[Tau] + 
      558157678681680*x1^11*x2^11*\[Sigma]*\[Tau] - 96878026365120*x1^12*
       x2^11*\[Sigma]*\[Tau] + 6015695605920*x1^13*x2^11*\[Sigma]*\[Tau] - 
      200964288*x1*x2^12*\[Sigma]*\[Tau] + 50927088240*x1^2*x2^12*\[Sigma]*
       \[Tau] - 1871348304126*x1^3*x2^12*\[Sigma]*\[Tau] + 
      23204818469364*x1^4*x2^12*\[Sigma]*\[Tau] - 135976357987176*x1^5*x2^12*
       \[Sigma]*\[Tau] + 443496194115331*x1^6*x2^12*\[Sigma]*\[Tau] - 
      874657384227410*x1^7*x2^12*\[Sigma]*\[Tau] + 1080825087287736*x1^8*
       x2^12*\[Sigma]*\[Tau] - 836014511114244*x1^9*x2^12*\[Sigma]*\[Tau] + 
      388219574990016*x1^10*x2^12*\[Sigma]*\[Tau] - 96878026365120*x1^11*
       x2^12*\[Sigma]*\[Tau] + 9601266074400*x1^12*x2^12*\[Sigma]*\[Tau] + 
      230496*x2^13*\[Sigma]*\[Tau] + 400084608*x1*x2^13*\[Sigma]*\[Tau] - 
      46579555764*x1^2*x2^13*\[Sigma]*\[Tau] + 1096475238600*x1^3*x2^13*
       \[Sigma]*\[Tau] - 10044182856792*x1^4*x2^13*\[Sigma]*\[Tau] + 
      46651284319248*x1^5*x2^13*\[Sigma]*\[Tau] - 124809274997036*x1^6*x2^13*
       \[Sigma]*\[Tau] + 204177058312864*x1^7*x2^13*\[Sigma]*\[Tau] - 
      207332351621010*x1^8*x2^13*\[Sigma]*\[Tau] + 127086655161312*x1^9*x2^13*
       \[Sigma]*\[Tau] - 42794945313120*x1^10*x2^13*\[Sigma]*\[Tau] + 
      6015695605920*x1^11*x2^13*\[Sigma]*\[Tau] - 345744*x2^14*\[Sigma]*
       \[Tau] - 256483464*x1*x2^14*\[Sigma]*\[Tau] + 
      17872151706*x1^2*x2^14*\[Sigma]*\[Tau] - 297898016388*x1^3*x2^14*
       \[Sigma]*\[Tau] + 2105107198425*x1^4*x2^14*\[Sigma]*\[Tau] - 
      7862328285084*x1^5*x2^14*\[Sigma]*\[Tau] + 17146979913084*x1^6*x2^14*
       \[Sigma]*\[Tau] - 22634214082326*x1^7*x2^14*\[Sigma]*\[Tau] + 
      17817889109328*x1^8*x2^14*\[Sigma]*\[Tau] - 7692952307040*x1^9*x2^14*
       \[Sigma]*\[Tau] + 1399756438080*x1^10*x2^14*\[Sigma]*\[Tau] + 
      124510*x2^15*\[Sigma]*\[Tau] + 57289048*x1*x2^15*\[Sigma]*\[Tau] - 
      2576868924*x1^2*x2^15*\[Sigma]*\[Tau] + 31540154156*x1^3*x2^15*\[Sigma]*
       \[Tau] - 173325455926*x1^4*x2^15*\[Sigma]*\[Tau] + 
      513090457824*x1^5*x2^15*\[Sigma]*\[Tau] - 877226658462*x1^6*x2^15*
       \[Sigma]*\[Tau] + 867817460664*x1^7*x2^15*\[Sigma]*\[Tau] - 
      461303322480*x1^8*x2^15*\[Sigma]*\[Tau] + 101919898080*x1^9*x2^15*
       \[Sigma]*\[Tau] - 4631*x2^16*\[Sigma]*\[Tau] - 
      2935016*x1*x2^16*\[Sigma]*\[Tau] + 84854067*x1^2*x2^16*\[Sigma]*
       \[Tau] - 753952402*x1^3*x2^16*\[Sigma]*\[Tau] + 
      3124183832*x1^4*x2^16*\[Sigma]*\[Tau] - 6923548170*x1^5*x2^16*\[Sigma]*
       \[Tau] + 8454101040*x1^6*x2^16*\[Sigma]*\[Tau] - 
      5359994640*x1^7*x2^16*\[Sigma]*\[Tau] + 1377295920*x1^8*x2^16*\[Sigma]*
       \[Tau] + 57624*x1^13*\[Tau]^2 - 132255*x1^14*\[Tau]^2 + 
      86029*x1^15*\[Tau]^2 - 12386*x1^16*\[Tau]^2 - 
      50241072*x1^12*x2*\[Tau]^2 + 101796996*x1^13*x2*\[Tau]^2 - 
      65977395*x1^14*x2*\[Tau]^2 + 14607802*x1^15*x2*\[Tau]^2 - 
      739673*x1^16*x2*\[Tau]^2 - 4941985608*x1^11*x2^2*\[Tau]^2 + 
      13135174605*x1^12*x2^2*\[Tau]^2 - 12482621991*x1^13*x2^2*\[Tau]^2 + 
      5013351648*x1^14*x2^2*\[Tau]^2 - 756481065*x1^15*x2^2*\[Tau]^2 + 
      24770955*x1^16*x2^2*\[Tau]^2 - 112966564704*x1^10*x2^3*\[Tau]^2 + 
      381348958032*x1^11*x2^3*\[Tau]^2 - 490648503639*x1^12*x2^3*\[Tau]^2 + 
      297725433810*x1^13*x2^3*\[Tau]^2 - 84653941365*x1^14*x2^3*\[Tau]^2 + 
      9457550732*x1^15*x2^3*\[Tau]^2 - 237394024*x1^16*x2^3*\[Tau]^2 - 
      973993445880*x1^9*x2^4*\[Tau]^2 + 4188184611387*x1^10*x2^4*\[Tau]^2 - 
      7129910122209*x1^11*x2^4*\[Tau]^2 + 6094933484892*x1^12*x2^4*\[Tau]^2 - 
      2727781003605*x1^13*x2^4*\[Tau]^2 + 600642456855*x1^14*x2^4*\[Tau]^2 - 
      53067859096*x1^15*x2^4*\[Tau]^2 + 1050714896*x1^16*x2^4*\[Tau]^2 - 
      3815007033600*x1^8*x2^5*\[Tau]^2 + 21178011130668*x1^9*x2^5*\[Tau]^2 - 
      47357324110929*x1^10*x2^5*\[Tau]^2 + 55037475669582*x1^11*x2^5*
       \[Tau]^2 - 35587245579795*x1^12*x2^5*\[Tau]^2 + 
      12639343098144*x1^13*x2^5*\[Tau]^2 - 2253809524680*x1^14*x2^5*
       \[Tau]^2 + 160692389382*x1^15*x2^5*\[Tau]^2 - 
      2461452840*x1^16*x2^5*\[Tau]^2 - 7412423061960*x1^7*x2^6*\[Tau]^2 + 
      54294156963207*x1^8*x2^6*\[Tau]^2 - 159894584204341*x1^9*x2^6*
       \[Tau]^2 + 248271429333872*x1^10*x2^6*\[Tau]^2 - 
      221637374935347*x1^11*x2^6*\[Tau]^2 + 115414794695809*x1^12*x2^6*
       \[Tau]^2 - 33694924800656*x1^13*x2^6*\[Tau]^2 + 
      4936826216616*x1^14*x2^6*\[Tau]^2 - 280630333368*x1^15*x2^6*\[Tau]^2 + 
      3147223464*x1^16*x2^6*\[Tau]^2 - 7412423061960*x1^6*x2^7*\[Tau]^2 + 
      73958386223520*x1^7*x2^7*\[Tau]^2 - 290209657828725*x1^8*x2^7*
       \[Tau]^2 + 598990460745830*x1^9*x2^7*\[Tau]^2 - 
      720860584100335*x1^10*x2^7*\[Tau]^2 + 522892157994276*x1^11*x2^7*
       \[Tau]^2 - 225916328602160*x1^12*x2^7*\[Tau]^2 + 
      54807754904350*x1^13*x2^7*\[Tau]^2 - 6530430675384*x1^14*x2^7*
       \[Tau]^2 + 282751739424*x1^15*x2^7*\[Tau]^2 - 
      2073943872*x1^16*x2^7*\[Tau]^2 - 3815007033600*x1^5*x2^8*\[Tau]^2 + 
      54294156963207*x1^6*x2^8*\[Tau]^2 - 290209657828725*x1^7*x2^8*
       \[Tau]^2 + 800474628249900*x1^8*x2^8*\[Tau]^2 - 
      1285867941855615*x1^9*x2^8*\[Tau]^2 + 1263461087811069*x1^10*x2^8*
       \[Tau]^2 - 764581404006000*x1^11*x2^8*\[Tau]^2 + 
      276404854980240*x1^12*x2^8*\[Tau]^2 - 55141938953640*x1^13*x2^8*
       \[Tau]^2 + 5132849902488*x1^14*x2^8*\[Tau]^2 - 
      152619523056*x1^15*x2^8*\[Tau]^2 + 550918368*x1^16*x2^8*\[Tau]^2 - 
      973993445880*x1^4*x2^9*\[Tau]^2 + 21178011130668*x1^5*x2^9*\[Tau]^2 - 
      159894584204341*x1^6*x2^9*\[Tau]^2 + 598990460745830*x1^7*x2^9*
       \[Tau]^2 - 1285867941855615*x1^8*x2^9*\[Tau]^2 + 
      1689048242533920*x1^9*x2^9*\[Tau]^2 - 1388099153752584*x1^10*x2^9*
       \[Tau]^2 + 705504052211868*x1^11*x2^9*\[Tau]^2 - 
      211040723035296*x1^12*x2^9*\[Tau]^2 + 33324526220832*x1^13*x2^9*
       \[Tau]^2 - 2202789148560*x1^14*x2^9*\[Tau]^2 + 
      34156938816*x1^15*x2^9*\[Tau]^2 - 112966564704*x1^3*x2^10*\[Tau]^2 + 
      4188184611387*x1^4*x2^10*\[Tau]^2 - 47357324110929*x1^5*x2^10*
       \[Tau]^2 + 248271429333872*x1^6*x2^10*\[Tau]^2 - 
      720860584100335*x1^7*x2^10*\[Tau]^2 + 1263461087811069*x1^8*x2^10*
       \[Tau]^2 - 1388099153752584*x1^9*x2^10*\[Tau]^2 + 
      959256959139696*x1^10*x2^10*\[Tau]^2 - 404569840685472*x1^11*x2^10*
       \[Tau]^2 + 96418805169456*x1^12*x2^10*\[Tau]^2 - 
      10992913115184*x1^13*x2^10*\[Tau]^2 + 396406954944*x1^14*x2^10*
       \[Tau]^2 - 4941985608*x1^2*x2^11*\[Tau]^2 + 381348958032*x1^3*x2^11*
       \[Tau]^2 - 7129910122209*x1^4*x2^11*\[Tau]^2 + 
      55037475669582*x1^5*x2^11*\[Tau]^2 - 221637374935347*x1^6*x2^11*
       \[Tau]^2 + 522892157994276*x1^7*x2^11*\[Tau]^2 - 
      764581404006000*x1^8*x2^11*\[Tau]^2 + 705504052211868*x1^9*x2^11*
       \[Tau]^2 - 404569840685472*x1^10*x2^11*\[Tau]^2 + 
      136215454570272*x1^11*x2^11*\[Tau]^2 - 23607751094928*x1^12*x2^11*
       \[Tau]^2 + 1500641093952*x1^13*x2^11*\[Tau]^2 - 
      50241072*x1*x2^12*\[Tau]^2 + 13135174605*x1^2*x2^12*\[Tau]^2 - 
      490648503639*x1^3*x2^12*\[Tau]^2 + 6094933484892*x1^4*x2^12*\[Tau]^2 - 
      35587245579795*x1^5*x2^12*\[Tau]^2 + 115414794695809*x1^6*x2^12*
       \[Tau]^2 - 225916328602160*x1^7*x2^12*\[Tau]^2 + 
      276404854980240*x1^8*x2^12*\[Tau]^2 - 211040723035296*x1^9*x2^12*
       \[Tau]^2 + 96418805169456*x1^10*x2^12*\[Tau]^2 - 
      23607751094928*x1^11*x2^12*\[Tau]^2 + 2296179325440*x1^12*x2^12*
       \[Tau]^2 + 57624*x2^13*\[Tau]^2 + 101796996*x1*x2^13*\[Tau]^2 - 
      12482621991*x1^2*x2^13*\[Tau]^2 + 297725433810*x1^3*x2^13*\[Tau]^2 - 
      2727781003605*x1^4*x2^13*\[Tau]^2 + 12639343098144*x1^5*x2^13*
       \[Tau]^2 - 33694924800656*x1^6*x2^13*\[Tau]^2 + 
      54807754904350*x1^7*x2^13*\[Tau]^2 - 55141938953640*x1^8*x2^13*
       \[Tau]^2 + 33324526220832*x1^9*x2^13*\[Tau]^2 - 
      10992913115184*x1^10*x2^13*\[Tau]^2 + 1500641093952*x1^11*x2^13*
       \[Tau]^2 - 132255*x2^14*\[Tau]^2 - 65977395*x1*x2^14*\[Tau]^2 + 
      5013351648*x1^2*x2^14*\[Tau]^2 - 84653941365*x1^3*x2^14*\[Tau]^2 + 
      600642456855*x1^4*x2^14*\[Tau]^2 - 2253809524680*x1^5*x2^14*\[Tau]^2 + 
      4936826216616*x1^6*x2^14*\[Tau]^2 - 6530430675384*x1^7*x2^14*\[Tau]^2 + 
      5132849902488*x1^8*x2^14*\[Tau]^2 - 2202789148560*x1^9*x2^14*\[Tau]^2 + 
      396406954944*x1^10*x2^14*\[Tau]^2 + 86029*x2^15*\[Tau]^2 + 
      14607802*x1*x2^15*\[Tau]^2 - 756481065*x1^2*x2^15*\[Tau]^2 + 
      9457550732*x1^3*x2^15*\[Tau]^2 - 53067859096*x1^4*x2^15*\[Tau]^2 + 
      160692389382*x1^5*x2^15*\[Tau]^2 - 280630333368*x1^6*x2^15*\[Tau]^2 + 
      282751739424*x1^7*x2^15*\[Tau]^2 - 152619523056*x1^8*x2^15*\[Tau]^2 + 
      34156938816*x1^9*x2^15*\[Tau]^2 - 12386*x2^16*\[Tau]^2 - 
      739673*x1*x2^16*\[Tau]^2 + 24770955*x1^2*x2^16*\[Tau]^2 - 
      237394024*x1^3*x2^16*\[Tau]^2 + 1050714896*x1^4*x2^16*\[Tau]^2 - 
      2461452840*x1^5*x2^16*\[Tau]^2 + 3147223464*x1^6*x2^16*\[Tau]^2 - 
      2073943872*x1^7*x2^16*\[Tau]^2 + 550918368*x1^8*x2^16*\[Tau]^2)
 
h4444[7] = -12288*x1^4*x2^4*(-222053832*x1^8 + 888215328*x1^9 - 
      1443936186*x1^10 + 1223054910*x1^11 - 571749080*x1^12 + 
      140453320*x1^13 - 13596528*x1^14 - 473808*x1^15 + 84888*x1^16 - 
      19079764704*x1^7*x2 + 87635371824*x1^8*x2 - 167598582228*x1^9*x2 + 
      172601439318*x1^10*x2 - 102982088370*x1^11*x2 + 35123683042*x1^12*x2 - 
      5896353680*x1^13*x2 + 115613352*x1^14*x2 + 85987818*x1^15*x2 - 
      5296173*x1^16*x2 - 303562074816*x1^6*x2^2 + 1660908609360*x1^7*x2^2 - 
      3842536810266*x1^8*x2^2 + 4891213208574*x1^9*x2^2 - 
      3721846766316*x1^10*x2^2 + 1703220859998*x1^11*x2^2 - 
      428075111310*x1^12*x2^2 + 33293399832*x1^13*x2^2 + 
      9406202868*x1^14*x2^2 - 2105106543*x1^15*x2^2 + 83594811*x1^16*x2^2 - 
      1485003487968*x1^5*x2^3 + 10292453707536*x1^6*x2^3 - 
      30031445705184*x1^7*x2^3 + 48433160735190*x1^8*x2^3 - 
      47360710129642*x1^9*x2^3 + 28653804177278*x1^10*x2^3 - 
      10128045877320*x1^11*x2^3 + 1482745659948*x1^12*x2^3 + 
      271379371410*x1^13*x2^3 - 147024780903*x1^14*x2^3 + 
      19244582504*x1^15*x2^3 - 558799528*x1^16*x2^3 - 
      2543956374960*x1^4*x2^4 + 24916260921552*x1^5*x2^4 - 
      97570257331932*x1^6*x2^4 + 206463014390556*x1^7*x2^4 - 
      263476247185368*x1^8*x2^4 + 210040360792850*x1^9*x2^4 - 
      101103899841238*x1^10*x2^4 + 23117311877940*x1^11*x2^4 + 
      2814054836292*x1^12*x2^4 - 3478726393317*x1^13*x2^4 + 
      908666446065*x1^14*x2^4 - 88506490366*x1^15*x2^4 + 
      1928052896*x1^16*x2^4 - 1485003487968*x1^3*x2^5 + 
      24916260921552*x1^4*x2^5 - 143313050350008*x1^5*x2^5 + 
      417604812307452*x1^6*x2^5 - 712796193992484*x1^7*x2^5 + 
      753652525391892*x1^8*x2^5 - 486978457865424*x1^9*x2^5 + 
      160385672473488*x1^10*x2^5 + 11471589267390*x1^11*x2^5 - 
      36379868903595*x1^12*x2^5 + 15728061500508*x1^13*x2^5 - 
      3033946238778*x1^14*x2^5 + 231305840598*x1^15*x2^5 - 
      3720495240*x1^16*x2^5 - 303562074816*x1^2*x2^6 + 
      10292453707536*x1^3*x2^6 - 97570257331932*x1^4*x2^6 + 
      417604812307452*x1^5*x2^6 - 987970318151880*x1^6*x2^6 + 
      1408194368305620*x1^7*x2^6 - 1219301078472540*x1^8*x2^6 + 
      555712790899728*x1^9*x2^6 + 14877799750044*x1^10*x2^6 - 
      193441685469417*x1^11*x2^6 + 125588331557059*x1^12*x2^6 - 
      39386765261354*x1^13*x2^6 + 6058441361112*x1^14*x2^6 - 
      359353348200*x1^15*x2^6 + 4055330664*x1^16*x2^6 - 19079764704*x1*x2^7 + 
      1660908609360*x1^2*x2^7 - 30031445705184*x1^3*x2^7 + 
      206463014390556*x1^4*x2^7 - 712796193992484*x1^5*x2^7 + 
      1408194368305620*x1^6*x2^7 - 1649124061824720*x1^7*x2^7 + 
      1020939735903120*x1^8*x2^7 - 11637898670970*x1^9*x2^7 - 
      567243061512897*x1^10*x2^7 + 520462136032440*x1^11*x2^7 - 
      240279197788910*x1^12*x2^7 + 60536755179502*x1^13*x2^7 - 
      7452482443560*x1^14*x2^7 + 328779801504*x1^15*x2^7 - 
      2333403072*x1^16*x2^7 - 222053832*x2^8 + 87635371824*x1*x2^8 - 
      3842536810266*x1^2*x2^8 + 48433160735190*x1^3*x2^8 - 
      263476247185368*x1^4*x2^8 + 753652525391892*x1^5*x2^8 - 
      1219301078472540*x1^6*x2^8 + 1020939735903120*x1^7*x2^8 - 
      35612833659480*x1^8*x2^8 - 960979187890755*x1^9*x2^8 + 
      1194613834026753*x1^10*x2^8 - 766660328816508*x1^11*x2^8 + 
      285084713144448*x1^12*x2^8 - 58310106429960*x1^13*x2^8 + 
      5534064636408*x1^14*x2^8 - 163607620176*x1^15*x2^8 + 
      550918368*x1^16*x2^8 + 888215328*x2^9 - 167598582228*x1*x2^9 + 
      4891213208574*x1^2*x2^9 - 47360710129642*x1^3*x2^9 + 
      210040360792850*x1^4*x2^9 - 486978457865424*x1^5*x2^9 + 
      555712790899728*x1^6*x2^9 - 11637898670970*x1^7*x2^9 - 
      960979187890755*x1^8*x2^9 + 1570374280580520*x1^9*x2^9 - 
      1352830240268556*x1^10*x2^9 + 699795824273532*x1^11*x2^9 - 
      212796911748960*x1^12*x2^9 + 34175059424352*x1^13*x2^9 - 
      2273634483120*x1^14*x2^9 + 34156938816*x1^15*x2^9 - 1443936186*x2^10 + 
      172601439318*x1*x2^10 - 3721846766316*x1^2*x2^10 + 
      28653804177278*x1^3*x2^10 - 101103899841238*x1^4*x2^10 + 
      160385672473488*x1^5*x2^10 + 14877799750044*x1^6*x2^10 - 
      567243061512897*x1^7*x2^10 + 1194613834026753*x1^8*x2^10 - 
      1352830240268556*x1^9*x2^10 + 939469486270224*x1^10*x2^10 - 
      398643450670080*x1^11*x2^10 + 96038217441936*x1^12*x2^10 - 
      11063836287504*x1^13*x2^10 + 396406954944*x1^14*x2^10 + 
      1223054910*x2^11 - 102982088370*x1*x2^11 + 1703220859998*x1^2*x2^11 - 
      10128045877320*x1^3*x2^11 + 23117311877940*x1^4*x2^11 + 
      11471589267390*x1^5*x2^11 - 193441685469417*x1^6*x2^11 + 
      520462136032440*x1^7*x2^11 - 766660328816508*x1^8*x2^11 + 
      699795824273532*x1^9*x2^11 - 398643450670080*x1^10*x2^11 + 
      134379261811872*x1^11*x2^11 - 23454735031728*x1^12*x2^11 + 
      1500641093952*x1^13*x2^11 - 571749080*x2^12 + 35123683042*x1*x2^12 - 
      428075111310*x1^2*x2^12 + 1482745659948*x1^3*x2^12 + 
      2814054836292*x1^4*x2^12 - 36379868903595*x1^5*x2^12 + 
      125588331557059*x1^6*x2^12 - 240279197788910*x1^7*x2^12 + 
      285084713144448*x1^8*x2^12 - 212796911748960*x1^9*x2^12 + 
      96038217441936*x1^10*x2^12 - 23454735031728*x1^11*x2^12 + 
      2296179325440*x1^12*x2^12 + 140453320*x2^13 - 5896353680*x1*x2^13 + 
      33293399832*x1^2*x2^13 + 271379371410*x1^3*x2^13 - 
      3478726393317*x1^4*x2^13 + 15728061500508*x1^5*x2^13 - 
      39386765261354*x1^6*x2^13 + 60536755179502*x1^7*x2^13 - 
      58310106429960*x1^8*x2^13 + 34175059424352*x1^9*x2^13 - 
      11063836287504*x1^10*x2^13 + 1500641093952*x1^11*x2^13 - 
      13596528*x2^14 + 115613352*x1*x2^14 + 9406202868*x1^2*x2^14 - 
      147024780903*x1^3*x2^14 + 908666446065*x1^4*x2^14 - 
      3033946238778*x1^5*x2^14 + 6058441361112*x1^6*x2^14 - 
      7452482443560*x1^7*x2^14 + 5534064636408*x1^8*x2^14 - 
      2273634483120*x1^9*x2^14 + 396406954944*x1^10*x2^14 - 473808*x2^15 + 
      85987818*x1*x2^15 - 2105106543*x1^2*x2^15 + 19244582504*x1^3*x2^15 - 
      88506490366*x1^4*x2^15 + 231305840598*x1^5*x2^15 - 
      359353348200*x1^6*x2^15 + 328779801504*x1^7*x2^15 - 
      163607620176*x1^8*x2^15 + 34156938816*x1^9*x2^15 + 84888*x2^16 - 
      5296173*x1*x2^16 + 83594811*x1^2*x2^16 - 558799528*x1^3*x2^16 + 
      1928052896*x1^4*x2^16 - 3720495240*x1^5*x2^16 + 4055330664*x1^6*x2^16 - 
      2333403072*x1^7*x2^16 + 550918368*x1^8*x2^16 - 
      1377295920*x1^8*\[Sigma] + 5658372720*x1^9*\[Sigma] - 
      9498424320*x1^10*\[Sigma] + 8369742150*x1^11*\[Sigma] - 
      4128860582*x1^12*\[Sigma] + 1118081146*x1^13*\[Sigma] - 
      148532073*x1^14*\[Sigma] + 6921510*x1^15*\[Sigma] - 
      101919898080*x1^7*x2*\[Sigma] + 478012494960*x1^8*x2*\[Sigma] - 
      937041175224*x1^9*x2*\[Sigma] + 994248764586*x1^10*x2*\[Sigma] - 
      616734154596*x1^11*x2*\[Sigma] + 224074433296*x1^12*x2*\[Sigma] - 
      44395540868*x1^13*x2*\[Sigma] + 3762047850*x1^14*x2*\[Sigma] - 
      6921510*x1^16*x2*\[Sigma] - 1399756438080*x1^6*x2^2*\[Sigma] + 
      7833410544960*x1^7*x2^2*\[Sigma] - 18575269973568*x1^8*x2^2*\[Sigma] + 
      24310001210418*x1^9*x2^2*\[Sigma] - 19123155153816*x1^10*x2^2*
       \[Sigma] + 9176120557002*x1^11*x2^2*\[Sigma] - 
      2555423780175*x1^12*x2^2*\[Sigma] + 337685582850*x1^13*x2^2*\[Sigma] - 
      3762047850*x1^15*x2^2*\[Sigma] + 148532073*x1^16*x2^2*\[Sigma] - 
      6015695605920*x1^5*x2^3*\[Sigma] + 42974296485120*x1^6*x2^3*\[Sigma] - 
      128966618686752*x1^7*x2^3*\[Sigma] + 213898534091550*x1^8*x2^3*
       \[Sigma] - 215543325801748*x1^9*x2^3*\[Sigma] + 
      135363345025874*x1^10*x2^3*\[Sigma] - 51141526654176*x1^11*x2^3*
       \[Sigma] + 9725405139450*x1^12*x2^3*\[Sigma] - 
      337685582850*x1^14*x2^3*\[Sigma] + 44395540868*x1^15*x2^3*\[Sigma] - 
      1118081146*x1^16*x2^3*\[Sigma] - 9601266074400*x1^4*x2^4*\[Sigma] + 
      96541209404640*x1^5*x2^4*\[Sigma] - 387532864325376*x1^6*x2^4*
       \[Sigma] + 840267562035132*x1^7*x2^4*\[Sigma] - 
      1099648100621322*x1^8*x2^4*\[Sigma] + 902132564850020*x1^9*x2^4*
       \[Sigma] - 453422856910429*x1^10*x2^4*\[Sigma] + 
      118653658816350*x1^11*x2^4*\[Sigma] - 9725405139450*x1^13*x2^4*
       \[Sigma] + 2555423780175*x1^14*x2^4*\[Sigma] - 
      224074433296*x1^15*x2^4*\[Sigma] + 4128860582*x1^16*x2^4*\[Sigma] - 
      6015695605920*x1^3*x2^5*\[Sigma] + 96541209404640*x1^4*x2^5*\[Sigma] - 
      554115875155920*x1^5*x2^5*\[Sigma] + 1630785384700164*x1^6*x2^5*
       \[Sigma] - 2825669886995592*x1^7*x2^5*\[Sigma] + 
      3043787942489490*x1^8*x2^5*\[Sigma] - 2017820607360348*x1^9*x2^5*
       \[Sigma] + 708587458686030*x1^10*x2^5*\[Sigma] - 
      118653658816350*x1^12*x2^5*\[Sigma] + 51141526654176*x1^13*x2^5*
       \[Sigma] - 9176120557002*x1^14*x2^5*\[Sigma] + 
      616734154596*x1^15*x2^5*\[Sigma] - 8369742150*x1^16*x2^5*\[Sigma] - 
      1399756438080*x1^2*x2^6*\[Sigma] + 42974296485120*x1^3*x2^6*\[Sigma] - 
      387532864325376*x1^4*x2^6*\[Sigma] + 1630785384700164*x1^5*x2^6*
       \[Sigma] - 3850339024722288*x1^6*x2^6*\[Sigma] + 
      5518433009219172*x1^7*x2^6*\[Sigma] - 4828023247317291*x1^8*x2^6*
       \[Sigma] + 2247491687735910*x1^9*x2^6*\[Sigma] - 
      708587458686030*x1^11*x2^6*\[Sigma] + 453422856910429*x1^12*x2^6*
       \[Sigma] - 135363345025874*x1^13*x2^6*\[Sigma] + 
      19123155153816*x1^14*x2^6*\[Sigma] - 994248764586*x1^15*x2^6*\[Sigma] + 
      9498424320*x1^16*x2^6*\[Sigma] - 101919898080*x1*x2^7*\[Sigma] + 
      7833410544960*x1^2*x2^7*\[Sigma] - 128966618686752*x1^3*x2^7*\[Sigma] + 
      840267562035132*x1^4*x2^7*\[Sigma] - 2825669886995592*x1^5*x2^7*
       \[Sigma] + 5518433009219172*x1^6*x2^7*\[Sigma] - 
      6434043572052480*x1^7*x2^7*\[Sigma] + 3961886996484450*x1^8*x2^7*
       \[Sigma] - 2247491687735910*x1^10*x2^7*\[Sigma] + 
      2017820607360348*x1^11*x2^7*\[Sigma] - 902132564850020*x1^12*x2^7*
       \[Sigma] + 215543325801748*x1^13*x2^7*\[Sigma] - 
      24310001210418*x1^14*x2^7*\[Sigma] + 937041175224*x1^15*x2^7*\[Sigma] - 
      5658372720*x1^16*x2^7*\[Sigma] - 1377295920*x2^8*\[Sigma] + 
      478012494960*x1*x2^8*\[Sigma] - 18575269973568*x1^2*x2^8*\[Sigma] + 
      213898534091550*x1^3*x2^8*\[Sigma] - 1099648100621322*x1^4*x2^8*
       \[Sigma] + 3043787942489490*x1^5*x2^8*\[Sigma] - 
      4828023247317291*x1^6*x2^8*\[Sigma] + 3961886996484450*x1^7*x2^8*
       \[Sigma] - 3961886996484450*x1^9*x2^8*\[Sigma] + 
      4828023247317291*x1^10*x2^8*\[Sigma] - 3043787942489490*x1^11*x2^8*
       \[Sigma] + 1099648100621322*x1^12*x2^8*\[Sigma] - 
      213898534091550*x1^13*x2^8*\[Sigma] + 18575269973568*x1^14*x2^8*
       \[Sigma] - 478012494960*x1^15*x2^8*\[Sigma] + 
      1377295920*x1^16*x2^8*\[Sigma] + 5658372720*x2^9*\[Sigma] - 
      937041175224*x1*x2^9*\[Sigma] + 24310001210418*x1^2*x2^9*\[Sigma] - 
      215543325801748*x1^3*x2^9*\[Sigma] + 902132564850020*x1^4*x2^9*
       \[Sigma] - 2017820607360348*x1^5*x2^9*\[Sigma] + 
      2247491687735910*x1^6*x2^9*\[Sigma] - 3961886996484450*x1^8*x2^9*
       \[Sigma] + 6434043572052480*x1^9*x2^9*\[Sigma] - 
      5518433009219172*x1^10*x2^9*\[Sigma] + 2825669886995592*x1^11*x2^9*
       \[Sigma] - 840267562035132*x1^12*x2^9*\[Sigma] + 
      128966618686752*x1^13*x2^9*\[Sigma] - 7833410544960*x1^14*x2^9*
       \[Sigma] + 101919898080*x1^15*x2^9*\[Sigma] - 
      9498424320*x2^10*\[Sigma] + 994248764586*x1*x2^10*\[Sigma] - 
      19123155153816*x1^2*x2^10*\[Sigma] + 135363345025874*x1^3*x2^10*
       \[Sigma] - 453422856910429*x1^4*x2^10*\[Sigma] + 
      708587458686030*x1^5*x2^10*\[Sigma] - 2247491687735910*x1^7*x2^10*
       \[Sigma] + 4828023247317291*x1^8*x2^10*\[Sigma] - 
      5518433009219172*x1^9*x2^10*\[Sigma] + 3850339024722288*x1^10*x2^10*
       \[Sigma] - 1630785384700164*x1^11*x2^10*\[Sigma] + 
      387532864325376*x1^12*x2^10*\[Sigma] - 42974296485120*x1^13*x2^10*
       \[Sigma] + 1399756438080*x1^14*x2^10*\[Sigma] + 
      8369742150*x2^11*\[Sigma] - 616734154596*x1*x2^11*\[Sigma] + 
      9176120557002*x1^2*x2^11*\[Sigma] - 51141526654176*x1^3*x2^11*
       \[Sigma] + 118653658816350*x1^4*x2^11*\[Sigma] - 
      708587458686030*x1^6*x2^11*\[Sigma] + 2017820607360348*x1^7*x2^11*
       \[Sigma] - 3043787942489490*x1^8*x2^11*\[Sigma] + 
      2825669886995592*x1^9*x2^11*\[Sigma] - 1630785384700164*x1^10*x2^11*
       \[Sigma] + 554115875155920*x1^11*x2^11*\[Sigma] - 
      96541209404640*x1^12*x2^11*\[Sigma] + 6015695605920*x1^13*x2^11*
       \[Sigma] - 4128860582*x2^12*\[Sigma] + 224074433296*x1*x2^12*
       \[Sigma] - 2555423780175*x1^2*x2^12*\[Sigma] + 
      9725405139450*x1^3*x2^12*\[Sigma] - 118653658816350*x1^5*x2^12*
       \[Sigma] + 453422856910429*x1^6*x2^12*\[Sigma] - 
      902132564850020*x1^7*x2^12*\[Sigma] + 1099648100621322*x1^8*x2^12*
       \[Sigma] - 840267562035132*x1^9*x2^12*\[Sigma] + 
      387532864325376*x1^10*x2^12*\[Sigma] - 96541209404640*x1^11*x2^12*
       \[Sigma] + 9601266074400*x1^12*x2^12*\[Sigma] + 
      1118081146*x2^13*\[Sigma] - 44395540868*x1*x2^13*\[Sigma] + 
      337685582850*x1^2*x2^13*\[Sigma] - 9725405139450*x1^4*x2^13*\[Sigma] + 
      51141526654176*x1^5*x2^13*\[Sigma] - 135363345025874*x1^6*x2^13*
       \[Sigma] + 215543325801748*x1^7*x2^13*\[Sigma] - 
      213898534091550*x1^8*x2^13*\[Sigma] + 128966618686752*x1^9*x2^13*
       \[Sigma] - 42974296485120*x1^10*x2^13*\[Sigma] + 
      6015695605920*x1^11*x2^13*\[Sigma] - 148532073*x2^14*\[Sigma] + 
      3762047850*x1*x2^14*\[Sigma] - 337685582850*x1^3*x2^14*\[Sigma] + 
      2555423780175*x1^4*x2^14*\[Sigma] - 9176120557002*x1^5*x2^14*\[Sigma] + 
      19123155153816*x1^6*x2^14*\[Sigma] - 24310001210418*x1^7*x2^14*
       \[Sigma] + 18575269973568*x1^8*x2^14*\[Sigma] - 
      7833410544960*x1^9*x2^14*\[Sigma] + 1399756438080*x1^10*x2^14*
       \[Sigma] + 6921510*x2^15*\[Sigma] - 3762047850*x1^2*x2^15*\[Sigma] + 
      44395540868*x1^3*x2^15*\[Sigma] - 224074433296*x1^4*x2^15*\[Sigma] + 
      616734154596*x1^5*x2^15*\[Sigma] - 994248764586*x1^6*x2^15*\[Sigma] + 
      937041175224*x1^7*x2^15*\[Sigma] - 478012494960*x1^8*x2^15*\[Sigma] + 
      101919898080*x1^9*x2^15*\[Sigma] - 6921510*x1*x2^16*\[Sigma] + 
      148532073*x1^2*x2^16*\[Sigma] - 1118081146*x1^3*x2^16*\[Sigma] + 
      4128860582*x1^4*x2^16*\[Sigma] - 8369742150*x1^5*x2^16*\[Sigma] + 
      9498424320*x1^6*x2^16*\[Sigma] - 5658372720*x1^7*x2^16*\[Sigma] + 
      1377295920*x1^8*x2^16*\[Sigma] - 550918368*x1^8*\[Sigma]^2 + 
      2333403072*x1^9*\[Sigma]^2 - 4055330664*x1^10*\[Sigma]^2 + 
      3720495240*x1^11*\[Sigma]^2 - 1928052896*x1^12*\[Sigma]^2 + 
      558799528*x1^13*\[Sigma]^2 - 83594811*x1^14*\[Sigma]^2 + 
      5296173*x1^15*\[Sigma]^2 - 84888*x1^16*\[Sigma]^2 - 
      34156938816*x1^7*x2*\[Sigma]^2 + 163607620176*x1^8*x2*\[Sigma]^2 - 
      328779801504*x1^9*x2*\[Sigma]^2 + 359353348200*x1^10*x2*\[Sigma]^2 - 
      231305840598*x1^11*x2*\[Sigma]^2 + 88506490366*x1^12*x2*\[Sigma]^2 - 
      19244582504*x1^13*x2*\[Sigma]^2 + 2105106543*x1^14*x2*\[Sigma]^2 - 
      85987818*x1^15*x2*\[Sigma]^2 + 473808*x1^16*x2*\[Sigma]^2 - 
      396406954944*x1^6*x2^2*\[Sigma]^2 + 2273634483120*x1^7*x2^2*
       \[Sigma]^2 - 5534064636408*x1^8*x2^2*\[Sigma]^2 + 
      7452482443560*x1^9*x2^2*\[Sigma]^2 - 6058441361112*x1^10*x2^2*
       \[Sigma]^2 + 3033946238778*x1^11*x2^2*\[Sigma]^2 - 
      908666446065*x1^12*x2^2*\[Sigma]^2 + 147024780903*x1^13*x2^2*
       \[Sigma]^2 - 9406202868*x1^14*x2^2*\[Sigma]^2 - 
      115613352*x1^15*x2^2*\[Sigma]^2 + 13596528*x1^16*x2^2*\[Sigma]^2 - 
      1500641093952*x1^5*x2^3*\[Sigma]^2 + 11063836287504*x1^6*x2^3*
       \[Sigma]^2 - 34175059424352*x1^7*x2^3*\[Sigma]^2 + 
      58310106429960*x1^8*x2^3*\[Sigma]^2 - 60536755179502*x1^9*x2^3*
       \[Sigma]^2 + 39386765261354*x1^10*x2^3*\[Sigma]^2 - 
      15728061500508*x1^11*x2^3*\[Sigma]^2 + 3478726393317*x1^12*x2^3*
       \[Sigma]^2 - 271379371410*x1^13*x2^3*\[Sigma]^2 - 
      33293399832*x1^14*x2^3*\[Sigma]^2 + 5896353680*x1^15*x2^3*\[Sigma]^2 - 
      140453320*x1^16*x2^3*\[Sigma]^2 - 2296179325440*x1^4*x2^4*\[Sigma]^2 + 
      23454735031728*x1^5*x2^4*\[Sigma]^2 - 96038217441936*x1^6*x2^4*
       \[Sigma]^2 + 212796911748960*x1^7*x2^4*\[Sigma]^2 - 
      285084713144448*x1^8*x2^4*\[Sigma]^2 + 240279197788910*x1^9*x2^4*
       \[Sigma]^2 - 125588331557059*x1^10*x2^4*\[Sigma]^2 + 
      36379868903595*x1^11*x2^4*\[Sigma]^2 - 2814054836292*x1^12*x2^4*
       \[Sigma]^2 - 1482745659948*x1^13*x2^4*\[Sigma]^2 + 
      428075111310*x1^14*x2^4*\[Sigma]^2 - 35123683042*x1^15*x2^4*
       \[Sigma]^2 + 571749080*x1^16*x2^4*\[Sigma]^2 - 
      1500641093952*x1^3*x2^5*\[Sigma]^2 + 23454735031728*x1^4*x2^5*
       \[Sigma]^2 - 134379261811872*x1^5*x2^5*\[Sigma]^2 + 
      398643450670080*x1^6*x2^5*\[Sigma]^2 - 699795824273532*x1^7*x2^5*
       \[Sigma]^2 + 766660328816508*x1^8*x2^5*\[Sigma]^2 - 
      520462136032440*x1^9*x2^5*\[Sigma]^2 + 193441685469417*x1^10*x2^5*
       \[Sigma]^2 - 11471589267390*x1^11*x2^5*\[Sigma]^2 - 
      23117311877940*x1^12*x2^5*\[Sigma]^2 + 10128045877320*x1^13*x2^5*
       \[Sigma]^2 - 1703220859998*x1^14*x2^5*\[Sigma]^2 + 
      102982088370*x1^15*x2^5*\[Sigma]^2 - 1223054910*x1^16*x2^5*\[Sigma]^2 - 
      396406954944*x1^2*x2^6*\[Sigma]^2 + 11063836287504*x1^3*x2^6*
       \[Sigma]^2 - 96038217441936*x1^4*x2^6*\[Sigma]^2 + 
      398643450670080*x1^5*x2^6*\[Sigma]^2 - 939469486270224*x1^6*x2^6*
       \[Sigma]^2 + 1352830240268556*x1^7*x2^6*\[Sigma]^2 - 
      1194613834026753*x1^8*x2^6*\[Sigma]^2 + 567243061512897*x1^9*x2^6*
       \[Sigma]^2 - 14877799750044*x1^10*x2^6*\[Sigma]^2 - 
      160385672473488*x1^11*x2^6*\[Sigma]^2 + 101103899841238*x1^12*x2^6*
       \[Sigma]^2 - 28653804177278*x1^13*x2^6*\[Sigma]^2 + 
      3721846766316*x1^14*x2^6*\[Sigma]^2 - 172601439318*x1^15*x2^6*
       \[Sigma]^2 + 1443936186*x1^16*x2^6*\[Sigma]^2 - 
      34156938816*x1*x2^7*\[Sigma]^2 + 2273634483120*x1^2*x2^7*\[Sigma]^2 - 
      34175059424352*x1^3*x2^7*\[Sigma]^2 + 212796911748960*x1^4*x2^7*
       \[Sigma]^2 - 699795824273532*x1^5*x2^7*\[Sigma]^2 + 
      1352830240268556*x1^6*x2^7*\[Sigma]^2 - 1570374280580520*x1^7*x2^7*
       \[Sigma]^2 + 960979187890755*x1^8*x2^7*\[Sigma]^2 + 
      11637898670970*x1^9*x2^7*\[Sigma]^2 - 555712790899728*x1^10*x2^7*
       \[Sigma]^2 + 486978457865424*x1^11*x2^7*\[Sigma]^2 - 
      210040360792850*x1^12*x2^7*\[Sigma]^2 + 47360710129642*x1^13*x2^7*
       \[Sigma]^2 - 4891213208574*x1^14*x2^7*\[Sigma]^2 + 
      167598582228*x1^15*x2^7*\[Sigma]^2 - 888215328*x1^16*x2^7*\[Sigma]^2 - 
      550918368*x2^8*\[Sigma]^2 + 163607620176*x1*x2^8*\[Sigma]^2 - 
      5534064636408*x1^2*x2^8*\[Sigma]^2 + 58310106429960*x1^3*x2^8*
       \[Sigma]^2 - 285084713144448*x1^4*x2^8*\[Sigma]^2 + 
      766660328816508*x1^5*x2^8*\[Sigma]^2 - 1194613834026753*x1^6*x2^8*
       \[Sigma]^2 + 960979187890755*x1^7*x2^8*\[Sigma]^2 + 
      35612833659480*x1^8*x2^8*\[Sigma]^2 - 1020939735903120*x1^9*x2^8*
       \[Sigma]^2 + 1219301078472540*x1^10*x2^8*\[Sigma]^2 - 
      753652525391892*x1^11*x2^8*\[Sigma]^2 + 263476247185368*x1^12*x2^8*
       \[Sigma]^2 - 48433160735190*x1^13*x2^8*\[Sigma]^2 + 
      3842536810266*x1^14*x2^8*\[Sigma]^2 - 87635371824*x1^15*x2^8*
       \[Sigma]^2 + 222053832*x1^16*x2^8*\[Sigma]^2 + 
      2333403072*x2^9*\[Sigma]^2 - 328779801504*x1*x2^9*\[Sigma]^2 + 
      7452482443560*x1^2*x2^9*\[Sigma]^2 - 60536755179502*x1^3*x2^9*
       \[Sigma]^2 + 240279197788910*x1^4*x2^9*\[Sigma]^2 - 
      520462136032440*x1^5*x2^9*\[Sigma]^2 + 567243061512897*x1^6*x2^9*
       \[Sigma]^2 + 11637898670970*x1^7*x2^9*\[Sigma]^2 - 
      1020939735903120*x1^8*x2^9*\[Sigma]^2 + 1649124061824720*x1^9*x2^9*
       \[Sigma]^2 - 1408194368305620*x1^10*x2^9*\[Sigma]^2 + 
      712796193992484*x1^11*x2^9*\[Sigma]^2 - 206463014390556*x1^12*x2^9*
       \[Sigma]^2 + 30031445705184*x1^13*x2^9*\[Sigma]^2 - 
      1660908609360*x1^14*x2^9*\[Sigma]^2 + 19079764704*x1^15*x2^9*
       \[Sigma]^2 - 4055330664*x2^10*\[Sigma]^2 + 359353348200*x1*x2^10*
       \[Sigma]^2 - 6058441361112*x1^2*x2^10*\[Sigma]^2 + 
      39386765261354*x1^3*x2^10*\[Sigma]^2 - 125588331557059*x1^4*x2^10*
       \[Sigma]^2 + 193441685469417*x1^5*x2^10*\[Sigma]^2 - 
      14877799750044*x1^6*x2^10*\[Sigma]^2 - 555712790899728*x1^7*x2^10*
       \[Sigma]^2 + 1219301078472540*x1^8*x2^10*\[Sigma]^2 - 
      1408194368305620*x1^9*x2^10*\[Sigma]^2 + 987970318151880*x1^10*x2^10*
       \[Sigma]^2 - 417604812307452*x1^11*x2^10*\[Sigma]^2 + 
      97570257331932*x1^12*x2^10*\[Sigma]^2 - 10292453707536*x1^13*x2^10*
       \[Sigma]^2 + 303562074816*x1^14*x2^10*\[Sigma]^2 + 
      3720495240*x2^11*\[Sigma]^2 - 231305840598*x1*x2^11*\[Sigma]^2 + 
      3033946238778*x1^2*x2^11*\[Sigma]^2 - 15728061500508*x1^3*x2^11*
       \[Sigma]^2 + 36379868903595*x1^4*x2^11*\[Sigma]^2 - 
      11471589267390*x1^5*x2^11*\[Sigma]^2 - 160385672473488*x1^6*x2^11*
       \[Sigma]^2 + 486978457865424*x1^7*x2^11*\[Sigma]^2 - 
      753652525391892*x1^8*x2^11*\[Sigma]^2 + 712796193992484*x1^9*x2^11*
       \[Sigma]^2 - 417604812307452*x1^10*x2^11*\[Sigma]^2 + 
      143313050350008*x1^11*x2^11*\[Sigma]^2 - 24916260921552*x1^12*x2^11*
       \[Sigma]^2 + 1485003487968*x1^13*x2^11*\[Sigma]^2 - 
      1928052896*x2^12*\[Sigma]^2 + 88506490366*x1*x2^12*\[Sigma]^2 - 
      908666446065*x1^2*x2^12*\[Sigma]^2 + 3478726393317*x1^3*x2^12*
       \[Sigma]^2 - 2814054836292*x1^4*x2^12*\[Sigma]^2 - 
      23117311877940*x1^5*x2^12*\[Sigma]^2 + 101103899841238*x1^6*x2^12*
       \[Sigma]^2 - 210040360792850*x1^7*x2^12*\[Sigma]^2 + 
      263476247185368*x1^8*x2^12*\[Sigma]^2 - 206463014390556*x1^9*x2^12*
       \[Sigma]^2 + 97570257331932*x1^10*x2^12*\[Sigma]^2 - 
      24916260921552*x1^11*x2^12*\[Sigma]^2 + 2543956374960*x1^12*x2^12*
       \[Sigma]^2 + 558799528*x2^13*\[Sigma]^2 - 19244582504*x1*x2^13*
       \[Sigma]^2 + 147024780903*x1^2*x2^13*\[Sigma]^2 - 
      271379371410*x1^3*x2^13*\[Sigma]^2 - 1482745659948*x1^4*x2^13*
       \[Sigma]^2 + 10128045877320*x1^5*x2^13*\[Sigma]^2 - 
      28653804177278*x1^6*x2^13*\[Sigma]^2 + 47360710129642*x1^7*x2^13*
       \[Sigma]^2 - 48433160735190*x1^8*x2^13*\[Sigma]^2 + 
      30031445705184*x1^9*x2^13*\[Sigma]^2 - 10292453707536*x1^10*x2^13*
       \[Sigma]^2 + 1485003487968*x1^11*x2^13*\[Sigma]^2 - 
      83594811*x2^14*\[Sigma]^2 + 2105106543*x1*x2^14*\[Sigma]^2 - 
      9406202868*x1^2*x2^14*\[Sigma]^2 - 33293399832*x1^3*x2^14*\[Sigma]^2 + 
      428075111310*x1^4*x2^14*\[Sigma]^2 - 1703220859998*x1^5*x2^14*
       \[Sigma]^2 + 3721846766316*x1^6*x2^14*\[Sigma]^2 - 
      4891213208574*x1^7*x2^14*\[Sigma]^2 + 3842536810266*x1^8*x2^14*
       \[Sigma]^2 - 1660908609360*x1^9*x2^14*\[Sigma]^2 + 
      303562074816*x1^10*x2^14*\[Sigma]^2 + 5296173*x2^15*\[Sigma]^2 - 
      85987818*x1*x2^15*\[Sigma]^2 - 115613352*x1^2*x2^15*\[Sigma]^2 + 
      5896353680*x1^3*x2^15*\[Sigma]^2 - 35123683042*x1^4*x2^15*\[Sigma]^2 + 
      102982088370*x1^5*x2^15*\[Sigma]^2 - 172601439318*x1^6*x2^15*
       \[Sigma]^2 + 167598582228*x1^7*x2^15*\[Sigma]^2 - 
      87635371824*x1^8*x2^15*\[Sigma]^2 + 19079764704*x1^9*x2^15*\[Sigma]^2 - 
      84888*x2^16*\[Sigma]^2 + 473808*x1*x2^16*\[Sigma]^2 + 
      13596528*x1^2*x2^16*\[Sigma]^2 - 140453320*x1^3*x2^16*\[Sigma]^2 + 
      571749080*x1^4*x2^16*\[Sigma]^2 - 1223054910*x1^5*x2^16*\[Sigma]^2 + 
      1443936186*x1^6*x2^16*\[Sigma]^2 - 888215328*x1^7*x2^16*\[Sigma]^2 + 
      222053832*x1^8*x2^16*\[Sigma]^2 - 1377295920*x1^8*\[Tau] + 
      5359994640*x1^9*\[Tau] - 8454101040*x1^10*\[Tau] + 
      6923548170*x1^11*\[Tau] - 3124183832*x1^12*\[Tau] + 
      752091676*x1^13*\[Tau] - 82033086*x1^14*\[Tau] + 1787928*x1^15*\[Tau] + 
      103386*x1^16*\[Tau] - 101919898080*x1^7*x2*\[Tau] + 
      461303322480*x1^8*x2*\[Tau] - 867817460664*x1^9*x2*\[Tau] + 
      877226658462*x1^10*x2*\[Tau] - 513090457824*x1^11*x2*\[Tau] + 
      172706888452*x1^12*x2*\[Tau] - 30262384712*x1^13*x2*\[Tau] + 
      1724004144*x1^14*x2*\[Tau] + 139887426*x1^15*x2*\[Tau] - 
      10237740*x1^16*x2*\[Tau] - 1399756438080*x1^6*x2^2*\[Tau] + 
      7692952307040*x1^7*x2^2*\[Tau] - 17817889109328*x1^8*x2^2*\[Tau] + 
      22634214082326*x1^9*x2^2*\[Tau] - 17146979913084*x1^10*x2^2*\[Tau] + 
      7829178623280*x1^11*x2^2*\[Tau] - 2016260127420*x1^12*x2^2*\[Tau] + 
      212497212312*x1^13*x2^2*\[Tau] + 17062703136*x1^14*x2^2*\[Tau] - 
      5214781056*x1^15*x2^2*\[Tau] + 198419877*x1^16*x2^2*\[Tau] - 
      6015695605920*x1^5*x2^3*\[Tau] + 42794945313120*x1^6*x2^3*\[Tau] - 
      127086655161312*x1^7*x2^3*\[Tau] + 207332351621010*x1^8*x2^3*\[Tau] - 
      204177058312864*x1^9*x2^3*\[Tau] + 124231026314360*x1^10*x2^3*\[Tau] - 
      44665927406184*x1^11*x2^3*\[Tau] + 7441619777928*x1^12*x2^3*\[Tau] + 
      518780152170*x1^13*x2^3*\[Tau] - 427170851184*x1^14*x2^3*\[Tau] + 
      55276407620*x1^15*x2^3*\[Tau] - 1520295952*x1^16*x2^3*\[Tau] - 
      9601266074400*x1^4*x2^4*\[Tau] + 96878026365120*x1^5*x2^4*\[Tau] - 
      388219574990016*x1^6*x2^4*\[Tau] + 836014511114244*x1^7*x2^4*\[Tau] - 
      1080825087287736*x1^8*x2^4*\[Tau] + 870365036959460*x1^9*x2^4*\[Tau] - 
      424624288873960*x1^10*x2^4*\[Tau] + 103131130983552*x1^11*x2^4*\[Tau] + 
      5538137967684*x1^12*x2^4*\[Tau] - 11342294055036*x1^13*x2^4*\[Tau] + 
      2958103465905*x1^14*x2^4*\[Tau] - 278152090930*x1^15*x2^4*\[Tau] + 
      5823857984*x1^16*x2^4*\[Tau] - 6015695605920*x1^3*x2^5*\[Tau] + 
      96878026365120*x1^4*x2^5*\[Tau] - 558157678681680*x1^5*x2^5*\[Tau] + 
      1643398873519788*x1^6*x2^5*\[Tau] - 2836874472453504*x1^7*x2^5*\[Tau] + 
      3029885596154844*x1^8*x2^5*\[Tau] - 1977966483582264*x1^9*x2^5*\[Tau] + 
      669331480566672*x1^10*x2^5*\[Tau] + 22978082247750*x1^11*x2^5*\[Tau] - 
      129532480773612*x1^12*x2^5*\[Tau] + 55819968673560*x1^13*x2^5*\[Tau] - 
      10510670727270*x1^14*x2^5*\[Tau] + 777461597220*x1^15*x2^5*\[Tau] - 
      12246806880*x1^16*x2^5*\[Tau] - 1399756438080*x1^2*x2^6*\[Tau] + 
      42794945313120*x1^3*x2^6*\[Tau] - 388219574990016*x1^4*x2^6*\[Tau] + 
      1643398873519788*x1^5*x2^6*\[Tau] - 3892470062679912*x1^6*x2^6*\[Tau] + 
      5576633877623928*x1^7*x2^6*\[Tau] - 4857021018729054*x1^8*x2^6*\[Tau] + 
      2233421933086344*x1^9*x2^6*\[Tau] + 30202768348368*x1^10*x2^6*\[Tau] - 
      735860588666280*x1^11*x2^6*\[Tau] + 473656491432607*x1^12*x2^6*\[Tau] - 
      145820356354022*x1^13*x2^6*\[Tau] + 21944018168016*x1^14*x2^6*\[Tau] - 
      1275587658576*x1^15*x2^6*\[Tau] + 14366078496*x1^16*x2^6*\[Tau] - 
      101919898080*x1*x2^7*\[Tau] + 7692952307040*x1^2*x2^7*\[Tau] - 
      127086655161312*x1^3*x2^7*\[Tau] + 836014511114244*x1^4*x2^7*\[Tau] - 
      2836874472453504*x1^5*x2^7*\[Tau] + 5576633877623928*x1^6*x2^7*\[Tau] - 
      6527411337969840*x1^7*x2^7*\[Tau] + 4033146273995520*x1^8*x2^7*\[Tau] - 
      23275028242290*x1^9*x2^7*\[Tau] - 2257088861225352*x1^10*x2^7*\[Tau] + 
      2045124385676316*x1^11*x2^7*\[Tau] - 930711929527730*x1^12*x2^7*
       \[Tau] + 230671973111524*x1^13*x2^7*\[Tau] - 27947092452048*x1^14*x2^7*
       \[Tau] + 1221900948576*x1^15*x2^7*\[Tau] - 8814693888*x1^16*x2^7*
       \[Tau] - 1377295920*x2^8*\[Tau] + 461303322480*x1*x2^8*\[Tau] - 
      17817889109328*x1^2*x2^8*\[Tau] + 207332351621010*x1^3*x2^8*\[Tau] - 
      1080825087287736*x1^4*x2^8*\[Tau] + 3029885596154844*x1^5*x2^8*\[Tau] - 
      4857021018729054*x1^6*x2^8*\[Tau] + 4033146273995520*x1^7*x2^8*\[Tau] - 
      71959886335260*x1^8*x2^8*\[Tau] - 3912430040824140*x1^9*x2^8*\[Tau] + 
      4807595342123595*x1^10*x2^8*\[Tau] - 3055373931015756*x1^11*x2^8*
       \[Tau] + 1123235868466656*x1^12*x2^8*\[Tau] - 
      226928612988000*x1^13*x2^8*\[Tau] + 21331324631232*x1^14*x2^8*\[Tau] - 
      632454286464*x1^15*x2^8*\[Tau] + 2203673472*x1^16*x2^8*\[Tau] + 
      5359994640*x2^9*\[Tau] - 867817460664*x1*x2^9*\[Tau] + 
      22634214082326*x1^2*x2^9*\[Tau] - 204177058312864*x1^3*x2^9*\[Tau] + 
      870365036959460*x1^4*x2^9*\[Tau] - 1977966483582264*x1^5*x2^9*\[Tau] + 
      2233421933086344*x1^6*x2^9*\[Tau] - 23275028242290*x1^7*x2^9*\[Tau] - 
      3912430040824140*x1^8*x2^9*\[Tau] + 6369640451844240*x1^9*x2^9*\[Tau] - 
      5466421614644340*x1^10*x2^9*\[Tau] + 2810638703368440*x1^11*x2^9*
       \[Tau] - 847759659005952*x1^12*x2^9*\[Tau] + 135008516478528*x1^13*
       x2^9*\[Tau] - 8952847263360*x1^14*x2^9*\[Tau] + 
      136627755264*x1^15*x2^9*\[Tau] - 8454101040*x2^10*\[Tau] + 
      877226658462*x1*x2^10*\[Tau] - 17146979913084*x1^2*x2^10*\[Tau] + 
      124231026314360*x1^3*x2^10*\[Tau] - 424624288873960*x1^4*x2^10*\[Tau] + 
      669331480566672*x1^5*x2^10*\[Tau] + 30202768348368*x1^6*x2^10*\[Tau] - 
      2257088861225352*x1^7*x2^10*\[Tau] + 4807595342123595*x1^8*x2^10*
       \[Tau] - 5466421614644340*x1^9*x2^10*\[Tau] + 
      3797001990757920*x1^10*x2^10*\[Tau] - 1606340901632544*x1^11*x2^10*
       \[Tau] + 384918774365664*x1^12*x2^10*\[Tau] - 
      44113498805376*x1^13*x2^10*\[Tau] + 1585627819776*x1^14*x2^10*\[Tau] + 
      6923548170*x2^11*\[Tau] - 513090457824*x1*x2^11*\[Tau] + 
      7829178623280*x1^2*x2^11*\[Tau] - 44665927406184*x1^3*x2^11*\[Tau] + 
      103131130983552*x1^4*x2^11*\[Tau] + 22978082247750*x1^5*x2^11*\[Tau] - 
      735860588666280*x1^6*x2^11*\[Tau] + 2045124385676316*x1^7*x2^11*
       \[Tau] - 3055373931015756*x1^8*x2^11*\[Tau] + 
      2810638703368440*x1^9*x2^11*\[Tau] - 1606340901632544*x1^10*x2^11*
       \[Tau] + 541168695321408*x1^11*x2^11*\[Tau] - 
      94124972253312*x1^12*x2^11*\[Tau] + 6002564375808*x1^13*x2^11*\[Tau] - 
      3124183832*x2^12*\[Tau] + 172706888452*x1*x2^12*\[Tau] - 
      2016260127420*x1^2*x2^12*\[Tau] + 7441619777928*x1^3*x2^12*\[Tau] + 
      5538137967684*x1^4*x2^12*\[Tau] - 129532480773612*x1^5*x2^12*\[Tau] + 
      473656491432607*x1^6*x2^12*\[Tau] - 930711929527730*x1^7*x2^12*\[Tau] + 
      1123235868466656*x1^8*x2^12*\[Tau] - 847759659005952*x1^9*x2^12*
       \[Tau] + 384918774365664*x1^10*x2^12*\[Tau] - 
      94124972253312*x1^11*x2^12*\[Tau] + 9184717301760*x1^12*x2^12*\[Tau] + 
      752091676*x2^13*\[Tau] - 30262384712*x1*x2^13*\[Tau] + 
      212497212312*x1^2*x2^13*\[Tau] + 518780152170*x1^3*x2^13*\[Tau] - 
      11342294055036*x1^4*x2^13*\[Tau] + 55819968673560*x1^5*x2^13*\[Tau] - 
      145820356354022*x1^6*x2^13*\[Tau] + 230671973111524*x1^7*x2^13*\[Tau] - 
      226928612988000*x1^8*x2^13*\[Tau] + 135008516478528*x1^9*x2^13*\[Tau] - 
      44113498805376*x1^10*x2^13*\[Tau] + 6002564375808*x1^11*x2^13*\[Tau] - 
      82033086*x2^14*\[Tau] + 1724004144*x1*x2^14*\[Tau] + 
      17062703136*x1^2*x2^14*\[Tau] - 427170851184*x1^3*x2^14*\[Tau] + 
      2958103465905*x1^4*x2^14*\[Tau] - 10510670727270*x1^5*x2^14*\[Tau] + 
      21944018168016*x1^6*x2^14*\[Tau] - 27947092452048*x1^7*x2^14*\[Tau] + 
      21331324631232*x1^8*x2^14*\[Tau] - 8952847263360*x1^9*x2^14*\[Tau] + 
      1585627819776*x1^10*x2^14*\[Tau] + 1787928*x2^15*\[Tau] + 
      139887426*x1*x2^15*\[Tau] - 5214781056*x1^2*x2^15*\[Tau] + 
      55276407620*x1^3*x2^15*\[Tau] - 278152090930*x1^4*x2^15*\[Tau] + 
      777461597220*x1^5*x2^15*\[Tau] - 1275587658576*x1^6*x2^15*\[Tau] + 
      1221900948576*x1^7*x2^15*\[Tau] - 632454286464*x1^8*x2^15*\[Tau] + 
      136627755264*x1^9*x2^15*\[Tau] + 103386*x2^16*\[Tau] - 
      10237740*x1*x2^16*\[Tau] + 198419877*x1^2*x2^16*\[Tau] - 
      1520295952*x1^3*x2^16*\[Tau] + 5823857984*x1^4*x2^16*\[Tau] - 
      12246806880*x1^5*x2^16*\[Tau] + 14366078496*x1^6*x2^16*\[Tau] - 
      8814693888*x1^7*x2^16*\[Tau] + 2203673472*x1^8*x2^16*\[Tau] - 
      2203673472*x1^8*\[Sigma]*\[Tau] + 8814693888*x1^9*\[Sigma]*\[Tau] - 
      14366078496*x1^10*\[Sigma]*\[Tau] + 12246806880*x1^11*\[Sigma]*\[Tau] - 
      5823857984*x1^12*\[Sigma]*\[Tau] + 1520295952*x1^13*\[Sigma]*\[Tau] - 
      198419877*x1^14*\[Sigma]*\[Tau] + 10237740*x1^15*\[Sigma]*\[Tau] - 
      103386*x1^16*\[Sigma]*\[Tau] - 136627755264*x1^7*x2*\[Sigma]*\[Tau] + 
      632454286464*x1^8*x2*\[Sigma]*\[Tau] - 1221900948576*x1^9*x2*\[Sigma]*
       \[Tau] + 1275587658576*x1^10*x2*\[Sigma]*\[Tau] - 
      777461597220*x1^11*x2*\[Sigma]*\[Tau] + 278152090930*x1^12*x2*\[Sigma]*
       \[Tau] - 55276407620*x1^13*x2*\[Sigma]*\[Tau] + 
      5214781056*x1^14*x2*\[Sigma]*\[Tau] - 139887426*x1^15*x2*\[Sigma]*
       \[Tau] - 1787928*x1^16*x2*\[Sigma]*\[Tau] - 1585627819776*x1^6*x2^2*
       \[Sigma]*\[Tau] + 8952847263360*x1^7*x2^2*\[Sigma]*\[Tau] - 
      21331324631232*x1^8*x2^2*\[Sigma]*\[Tau] + 27947092452048*x1^9*x2^2*
       \[Sigma]*\[Tau] - 21944018168016*x1^10*x2^2*\[Sigma]*\[Tau] + 
      10510670727270*x1^11*x2^2*\[Sigma]*\[Tau] - 2958103465905*x1^12*x2^2*
       \[Sigma]*\[Tau] + 427170851184*x1^13*x2^2*\[Sigma]*\[Tau] - 
      17062703136*x1^14*x2^2*\[Sigma]*\[Tau] - 1724004144*x1^15*x2^2*\[Sigma]*
       \[Tau] + 82033086*x1^16*x2^2*\[Sigma]*\[Tau] - 
      6002564375808*x1^5*x2^3*\[Sigma]*\[Tau] + 44113498805376*x1^6*x2^3*
       \[Sigma]*\[Tau] - 135008516478528*x1^7*x2^3*\[Sigma]*\[Tau] + 
      226928612988000*x1^8*x2^3*\[Sigma]*\[Tau] - 230671973111524*x1^9*x2^3*
       \[Sigma]*\[Tau] + 145820356354022*x1^10*x2^3*\[Sigma]*\[Tau] - 
      55819968673560*x1^11*x2^3*\[Sigma]*\[Tau] + 11342294055036*x1^12*x2^3*
       \[Sigma]*\[Tau] - 518780152170*x1^13*x2^3*\[Sigma]*\[Tau] - 
      212497212312*x1^14*x2^3*\[Sigma]*\[Tau] + 30262384712*x1^15*x2^3*
       \[Sigma]*\[Tau] - 752091676*x1^16*x2^3*\[Sigma]*\[Tau] - 
      9184717301760*x1^4*x2^4*\[Sigma]*\[Tau] + 94124972253312*x1^5*x2^4*
       \[Sigma]*\[Tau] - 384918774365664*x1^6*x2^4*\[Sigma]*\[Tau] + 
      847759659005952*x1^7*x2^4*\[Sigma]*\[Tau] - 1123235868466656*x1^8*x2^4*
       \[Sigma]*\[Tau] + 930711929527730*x1^9*x2^4*\[Sigma]*\[Tau] - 
      473656491432607*x1^10*x2^4*\[Sigma]*\[Tau] + 129532480773612*x1^11*x2^4*
       \[Sigma]*\[Tau] - 5538137967684*x1^12*x2^4*\[Sigma]*\[Tau] - 
      7441619777928*x1^13*x2^4*\[Sigma]*\[Tau] + 2016260127420*x1^14*x2^4*
       \[Sigma]*\[Tau] - 172706888452*x1^15*x2^4*\[Sigma]*\[Tau] + 
      3124183832*x1^16*x2^4*\[Sigma]*\[Tau] - 6002564375808*x1^3*x2^5*
       \[Sigma]*\[Tau] + 94124972253312*x1^4*x2^5*\[Sigma]*\[Tau] - 
      541168695321408*x1^5*x2^5*\[Sigma]*\[Tau] + 1606340901632544*x1^6*x2^5*
       \[Sigma]*\[Tau] - 2810638703368440*x1^7*x2^5*\[Sigma]*\[Tau] + 
      3055373931015756*x1^8*x2^5*\[Sigma]*\[Tau] - 2045124385676316*x1^9*x2^5*
       \[Sigma]*\[Tau] + 735860588666280*x1^10*x2^5*\[Sigma]*\[Tau] - 
      22978082247750*x1^11*x2^5*\[Sigma]*\[Tau] - 103131130983552*x1^12*x2^5*
       \[Sigma]*\[Tau] + 44665927406184*x1^13*x2^5*\[Sigma]*\[Tau] - 
      7829178623280*x1^14*x2^5*\[Sigma]*\[Tau] + 513090457824*x1^15*x2^5*
       \[Sigma]*\[Tau] - 6923548170*x1^16*x2^5*\[Sigma]*\[Tau] - 
      1585627819776*x1^2*x2^6*\[Sigma]*\[Tau] + 44113498805376*x1^3*x2^6*
       \[Sigma]*\[Tau] - 384918774365664*x1^4*x2^6*\[Sigma]*\[Tau] + 
      1606340901632544*x1^5*x2^6*\[Sigma]*\[Tau] - 3797001990757920*x1^6*x2^6*
       \[Sigma]*\[Tau] + 5466421614644340*x1^7*x2^6*\[Sigma]*\[Tau] - 
      4807595342123595*x1^8*x2^6*\[Sigma]*\[Tau] + 2257088861225352*x1^9*x2^6*
       \[Sigma]*\[Tau] - 30202768348368*x1^10*x2^6*\[Sigma]*\[Tau] - 
      669331480566672*x1^11*x2^6*\[Sigma]*\[Tau] + 424624288873960*x1^12*x2^6*
       \[Sigma]*\[Tau] - 124231026314360*x1^13*x2^6*\[Sigma]*\[Tau] + 
      17146979913084*x1^14*x2^6*\[Sigma]*\[Tau] - 877226658462*x1^15*x2^6*
       \[Sigma]*\[Tau] + 8454101040*x1^16*x2^6*\[Sigma]*\[Tau] - 
      136627755264*x1*x2^7*\[Sigma]*\[Tau] + 8952847263360*x1^2*x2^7*\[Sigma]*
       \[Tau] - 135008516478528*x1^3*x2^7*\[Sigma]*\[Tau] + 
      847759659005952*x1^4*x2^7*\[Sigma]*\[Tau] - 2810638703368440*x1^5*x2^7*
       \[Sigma]*\[Tau] + 5466421614644340*x1^6*x2^7*\[Sigma]*\[Tau] - 
      6369640451844240*x1^7*x2^7*\[Sigma]*\[Tau] + 3912430040824140*x1^8*x2^7*
       \[Sigma]*\[Tau] + 23275028242290*x1^9*x2^7*\[Sigma]*\[Tau] - 
      2233421933086344*x1^10*x2^7*\[Sigma]*\[Tau] + 1977966483582264*x1^11*
       x2^7*\[Sigma]*\[Tau] - 870365036959460*x1^12*x2^7*\[Sigma]*\[Tau] + 
      204177058312864*x1^13*x2^7*\[Sigma]*\[Tau] - 22634214082326*x1^14*x2^7*
       \[Sigma]*\[Tau] + 867817460664*x1^15*x2^7*\[Sigma]*\[Tau] - 
      5359994640*x1^16*x2^7*\[Sigma]*\[Tau] - 2203673472*x2^8*\[Sigma]*
       \[Tau] + 632454286464*x1*x2^8*\[Sigma]*\[Tau] - 
      21331324631232*x1^2*x2^8*\[Sigma]*\[Tau] + 226928612988000*x1^3*x2^8*
       \[Sigma]*\[Tau] - 1123235868466656*x1^4*x2^8*\[Sigma]*\[Tau] + 
      3055373931015756*x1^5*x2^8*\[Sigma]*\[Tau] - 4807595342123595*x1^6*x2^8*
       \[Sigma]*\[Tau] + 3912430040824140*x1^7*x2^8*\[Sigma]*\[Tau] + 
      71959886335260*x1^8*x2^8*\[Sigma]*\[Tau] - 4033146273995520*x1^9*x2^8*
       \[Sigma]*\[Tau] + 4857021018729054*x1^10*x2^8*\[Sigma]*\[Tau] - 
      3029885596154844*x1^11*x2^8*\[Sigma]*\[Tau] + 1080825087287736*x1^12*
       x2^8*\[Sigma]*\[Tau] - 207332351621010*x1^13*x2^8*\[Sigma]*\[Tau] + 
      17817889109328*x1^14*x2^8*\[Sigma]*\[Tau] - 461303322480*x1^15*x2^8*
       \[Sigma]*\[Tau] + 1377295920*x1^16*x2^8*\[Sigma]*\[Tau] + 
      8814693888*x2^9*\[Sigma]*\[Tau] - 1221900948576*x1*x2^9*\[Sigma]*
       \[Tau] + 27947092452048*x1^2*x2^9*\[Sigma]*\[Tau] - 
      230671973111524*x1^3*x2^9*\[Sigma]*\[Tau] + 930711929527730*x1^4*x2^9*
       \[Sigma]*\[Tau] - 2045124385676316*x1^5*x2^9*\[Sigma]*\[Tau] + 
      2257088861225352*x1^6*x2^9*\[Sigma]*\[Tau] + 23275028242290*x1^7*x2^9*
       \[Sigma]*\[Tau] - 4033146273995520*x1^8*x2^9*\[Sigma]*\[Tau] + 
      6527411337969840*x1^9*x2^9*\[Sigma]*\[Tau] - 5576633877623928*x1^10*
       x2^9*\[Sigma]*\[Tau] + 2836874472453504*x1^11*x2^9*\[Sigma]*\[Tau] - 
      836014511114244*x1^12*x2^9*\[Sigma]*\[Tau] + 127086655161312*x1^13*x2^9*
       \[Sigma]*\[Tau] - 7692952307040*x1^14*x2^9*\[Sigma]*\[Tau] + 
      101919898080*x1^15*x2^9*\[Sigma]*\[Tau] - 14366078496*x2^10*\[Sigma]*
       \[Tau] + 1275587658576*x1*x2^10*\[Sigma]*\[Tau] - 
      21944018168016*x1^2*x2^10*\[Sigma]*\[Tau] + 145820356354022*x1^3*x2^10*
       \[Sigma]*\[Tau] - 473656491432607*x1^4*x2^10*\[Sigma]*\[Tau] + 
      735860588666280*x1^5*x2^10*\[Sigma]*\[Tau] - 30202768348368*x1^6*x2^10*
       \[Sigma]*\[Tau] - 2233421933086344*x1^7*x2^10*\[Sigma]*\[Tau] + 
      4857021018729054*x1^8*x2^10*\[Sigma]*\[Tau] - 5576633877623928*x1^9*
       x2^10*\[Sigma]*\[Tau] + 3892470062679912*x1^10*x2^10*\[Sigma]*\[Tau] - 
      1643398873519788*x1^11*x2^10*\[Sigma]*\[Tau] + 
      388219574990016*x1^12*x2^10*\[Sigma]*\[Tau] - 42794945313120*x1^13*
       x2^10*\[Sigma]*\[Tau] + 1399756438080*x1^14*x2^10*\[Sigma]*\[Tau] + 
      12246806880*x2^11*\[Sigma]*\[Tau] - 777461597220*x1*x2^11*\[Sigma]*
       \[Tau] + 10510670727270*x1^2*x2^11*\[Sigma]*\[Tau] - 
      55819968673560*x1^3*x2^11*\[Sigma]*\[Tau] + 129532480773612*x1^4*x2^11*
       \[Sigma]*\[Tau] - 22978082247750*x1^5*x2^11*\[Sigma]*\[Tau] - 
      669331480566672*x1^6*x2^11*\[Sigma]*\[Tau] + 1977966483582264*x1^7*
       x2^11*\[Sigma]*\[Tau] - 3029885596154844*x1^8*x2^11*\[Sigma]*\[Tau] + 
      2836874472453504*x1^9*x2^11*\[Sigma]*\[Tau] - 1643398873519788*x1^10*
       x2^11*\[Sigma]*\[Tau] + 558157678681680*x1^11*x2^11*\[Sigma]*\[Tau] - 
      96878026365120*x1^12*x2^11*\[Sigma]*\[Tau] + 6015695605920*x1^13*x2^11*
       \[Sigma]*\[Tau] - 5823857984*x2^12*\[Sigma]*\[Tau] + 
      278152090930*x1*x2^12*\[Sigma]*\[Tau] - 2958103465905*x1^2*x2^12*
       \[Sigma]*\[Tau] + 11342294055036*x1^3*x2^12*\[Sigma]*\[Tau] - 
      5538137967684*x1^4*x2^12*\[Sigma]*\[Tau] - 103131130983552*x1^5*x2^12*
       \[Sigma]*\[Tau] + 424624288873960*x1^6*x2^12*\[Sigma]*\[Tau] - 
      870365036959460*x1^7*x2^12*\[Sigma]*\[Tau] + 1080825087287736*x1^8*
       x2^12*\[Sigma]*\[Tau] - 836014511114244*x1^9*x2^12*\[Sigma]*\[Tau] + 
      388219574990016*x1^10*x2^12*\[Sigma]*\[Tau] - 96878026365120*x1^11*
       x2^12*\[Sigma]*\[Tau] + 9601266074400*x1^12*x2^12*\[Sigma]*\[Tau] + 
      1520295952*x2^13*\[Sigma]*\[Tau] - 55276407620*x1*x2^13*\[Sigma]*
       \[Tau] + 427170851184*x1^2*x2^13*\[Sigma]*\[Tau] - 
      518780152170*x1^3*x2^13*\[Sigma]*\[Tau] - 7441619777928*x1^4*x2^13*
       \[Sigma]*\[Tau] + 44665927406184*x1^5*x2^13*\[Sigma]*\[Tau] - 
      124231026314360*x1^6*x2^13*\[Sigma]*\[Tau] + 204177058312864*x1^7*x2^13*
       \[Sigma]*\[Tau] - 207332351621010*x1^8*x2^13*\[Sigma]*\[Tau] + 
      127086655161312*x1^9*x2^13*\[Sigma]*\[Tau] - 42794945313120*x1^10*x2^13*
       \[Sigma]*\[Tau] + 6015695605920*x1^11*x2^13*\[Sigma]*\[Tau] - 
      198419877*x2^14*\[Sigma]*\[Tau] + 5214781056*x1*x2^14*\[Sigma]*\[Tau] - 
      17062703136*x1^2*x2^14*\[Sigma]*\[Tau] - 212497212312*x1^3*x2^14*
       \[Sigma]*\[Tau] + 2016260127420*x1^4*x2^14*\[Sigma]*\[Tau] - 
      7829178623280*x1^5*x2^14*\[Sigma]*\[Tau] + 17146979913084*x1^6*x2^14*
       \[Sigma]*\[Tau] - 22634214082326*x1^7*x2^14*\[Sigma]*\[Tau] + 
      17817889109328*x1^8*x2^14*\[Sigma]*\[Tau] - 7692952307040*x1^9*x2^14*
       \[Sigma]*\[Tau] + 1399756438080*x1^10*x2^14*\[Sigma]*\[Tau] + 
      10237740*x2^15*\[Sigma]*\[Tau] - 139887426*x1*x2^15*\[Sigma]*\[Tau] - 
      1724004144*x1^2*x2^15*\[Sigma]*\[Tau] + 30262384712*x1^3*x2^15*\[Sigma]*
       \[Tau] - 172706888452*x1^4*x2^15*\[Sigma]*\[Tau] + 
      513090457824*x1^5*x2^15*\[Sigma]*\[Tau] - 877226658462*x1^6*x2^15*
       \[Sigma]*\[Tau] + 867817460664*x1^7*x2^15*\[Sigma]*\[Tau] - 
      461303322480*x1^8*x2^15*\[Sigma]*\[Tau] + 101919898080*x1^9*x2^15*
       \[Sigma]*\[Tau] - 103386*x2^16*\[Sigma]*\[Tau] - 
      1787928*x1*x2^16*\[Sigma]*\[Tau] + 82033086*x1^2*x2^16*\[Sigma]*
       \[Tau] - 752091676*x1^3*x2^16*\[Sigma]*\[Tau] + 
      3124183832*x1^4*x2^16*\[Sigma]*\[Tau] - 6923548170*x1^5*x2^16*\[Sigma]*
       \[Tau] + 8454101040*x1^6*x2^16*\[Sigma]*\[Tau] - 
      5359994640*x1^7*x2^16*\[Sigma]*\[Tau] + 1377295920*x1^8*x2^16*\[Sigma]*
       \[Tau] - 550918368*x1^8*\[Tau]^2 + 2073943872*x1^9*\[Tau]^2 - 
      3147223464*x1^10*\[Tau]^2 + 2461452840*x1^11*\[Tau]^2 - 
      1050714896*x1^12*\[Tau]^2 + 237451648*x1^13*\[Tau]^2 - 
      24903210*x1^14*\[Tau]^2 + 825702*x1^15*\[Tau]^2 - 
      34156938816*x1^7*x2*\[Tau]^2 + 152619523056*x1^8*x2*\[Tau]^2 - 
      282751739424*x1^9*x2*\[Tau]^2 + 280630333368*x1^10*x2*\[Tau]^2 - 
      160692389382*x1^11*x2*\[Tau]^2 + 53017618024*x1^12*x2*\[Tau]^2 - 
      9355753736*x1^13*x2*\[Tau]^2 + 690503670*x1^14*x2*\[Tau]^2 - 
      825702*x1^16*x2*\[Tau]^2 - 396406954944*x1^6*x2^2*\[Tau]^2 + 
      2202789148560*x1^7*x2^2*\[Tau]^2 - 5132849902488*x1^8*x2^2*\[Tau]^2 + 
      6530430675384*x1^9*x2^2*\[Tau]^2 - 4936826216616*x1^10*x2^2*\[Tau]^2 + 
      2248867539072*x1^11*x2^2*\[Tau]^2 - 587507282250*x1^12*x2^2*\[Tau]^2 + 
      72171319374*x1^13*x2^2*\[Tau]^2 - 690503670*x1^15*x2^2*\[Tau]^2 + 
      24903210*x1^16*x2^2*\[Tau]^2 - 1500641093952*x1^5*x2^3*\[Tau]^2 + 
      10992913115184*x1^6*x2^3*\[Tau]^2 - 33324526220832*x1^7*x2^3*\[Tau]^2 + 
      55141938953640*x1^8*x2^3*\[Tau]^2 - 54807754904350*x1^9*x2^3*\[Tau]^2 + 
      33581958235952*x1^10*x2^3*\[Tau]^2 - 12257994140112*x1^11*x2^3*
       \[Tau]^2 + 2237132499966*x1^12*x2^3*\[Tau]^2 - 
      72171319374*x1^14*x2^3*\[Tau]^2 + 9355753736*x1^15*x2^3*\[Tau]^2 - 
      237451648*x1^16*x2^3*\[Tau]^2 - 2296179325440*x1^4*x2^4*\[Tau]^2 + 
      23607751094928*x1^5*x2^4*\[Tau]^2 - 96418805169456*x1^6*x2^4*\[Tau]^2 + 
      211040723035296*x1^7*x2^4*\[Tau]^2 - 276404854980240*x1^8*x2^4*
       \[Tau]^2 + 224942335156280*x1^9*x2^4*\[Tau]^2 - 
      111226610084422*x1^10*x2^4*\[Tau]^2 + 28457335457586*x1^11*x2^4*
       \[Tau]^2 - 2237132499966*x1^13*x2^4*\[Tau]^2 + 
      587507282250*x1^14*x2^4*\[Tau]^2 - 53017618024*x1^15*x2^4*\[Tau]^2 + 
      1050714896*x1^16*x2^4*\[Tau]^2 - 1500641093952*x1^3*x2^5*\[Tau]^2 + 
      23607751094928*x1^4*x2^5*\[Tau]^2 - 136215454570272*x1^5*x2^5*
       \[Tau]^2 + 404569840685472*x1^6*x2^5*\[Tau]^2 - 
      705504052211868*x1^7*x2^5*\[Tau]^2 + 760766396972400*x1^8*x2^5*
       \[Tau]^2 - 501714146863608*x1^9*x2^5*\[Tau]^2 + 
      174280050824418*x1^10*x2^5*\[Tau]^2 - 28457335457586*x1^12*x2^5*
       \[Tau]^2 + 12257994140112*x1^13*x2^5*\[Tau]^2 - 
      2248867539072*x1^14*x2^5*\[Tau]^2 + 160692389382*x1^15*x2^5*\[Tau]^2 - 
      2461452840*x1^16*x2^5*\[Tau]^2 - 396406954944*x1^2*x2^6*\[Tau]^2 + 
      10992913115184*x1^3*x2^6*\[Tau]^2 - 96418805169456*x1^4*x2^6*\[Tau]^2 + 
      404569840685472*x1^5*x2^6*\[Tau]^2 - 959256959139696*x1^6*x2^6*
       \[Tau]^2 + 1380686730690624*x1^7*x2^6*\[Tau]^2 - 
      1209166930847862*x1^8*x2^6*\[Tau]^2 + 560965999895994*x1^9*x2^6*
       \[Tau]^2 - 174280050824418*x1^11*x2^6*\[Tau]^2 + 
      111226610084422*x1^12*x2^6*\[Tau]^2 - 33581958235952*x1^13*x2^6*
       \[Tau]^2 + 4936826216616*x1^14*x2^6*\[Tau]^2 - 
      280630333368*x1^15*x2^6*\[Tau]^2 + 3147223464*x1^16*x2^6*\[Tau]^2 - 
      34156938816*x1*x2^7*\[Tau]^2 + 2202789148560*x1^2*x2^7*\[Tau]^2 - 
      33324526220832*x1^3*x2^7*\[Tau]^2 + 211040723035296*x1^4*x2^7*
       \[Tau]^2 - 705504052211868*x1^5*x2^7*\[Tau]^2 + 
      1380686730690624*x1^6*x2^7*\[Tau]^2 - 1615089856310400*x1^7*x2^7*
       \[Tau]^2 + 995658284026890*x1^8*x2^7*\[Tau]^2 - 
      560965999895994*x1^10*x2^7*\[Tau]^2 + 501714146863608*x1^11*x2^7*
       \[Tau]^2 - 224942335156280*x1^12*x2^7*\[Tau]^2 + 
      54807754904350*x1^13*x2^7*\[Tau]^2 - 6530430675384*x1^14*x2^7*
       \[Tau]^2 + 282751739424*x1^15*x2^7*\[Tau]^2 - 
      2073943872*x1^16*x2^7*\[Tau]^2 - 550918368*x2^8*\[Tau]^2 + 
      152619523056*x1*x2^8*\[Tau]^2 - 5132849902488*x1^2*x2^8*\[Tau]^2 + 
      55141938953640*x1^3*x2^8*\[Tau]^2 - 276404854980240*x1^4*x2^8*
       \[Tau]^2 + 760766396972400*x1^5*x2^8*\[Tau]^2 - 
      1209166930847862*x1^6*x2^8*\[Tau]^2 + 995658284026890*x1^7*x2^8*
       \[Tau]^2 - 995658284026890*x1^9*x2^8*\[Tau]^2 + 
      1209166930847862*x1^10*x2^8*\[Tau]^2 - 760766396972400*x1^11*x2^8*
       \[Tau]^2 + 276404854980240*x1^12*x2^8*\[Tau]^2 - 
      55141938953640*x1^13*x2^8*\[Tau]^2 + 5132849902488*x1^14*x2^8*
       \[Tau]^2 - 152619523056*x1^15*x2^8*\[Tau]^2 + 
      550918368*x1^16*x2^8*\[Tau]^2 + 2073943872*x2^9*\[Tau]^2 - 
      282751739424*x1*x2^9*\[Tau]^2 + 6530430675384*x1^2*x2^9*\[Tau]^2 - 
      54807754904350*x1^3*x2^9*\[Tau]^2 + 224942335156280*x1^4*x2^9*
       \[Tau]^2 - 501714146863608*x1^5*x2^9*\[Tau]^2 + 
      560965999895994*x1^6*x2^9*\[Tau]^2 - 995658284026890*x1^8*x2^9*
       \[Tau]^2 + 1615089856310400*x1^9*x2^9*\[Tau]^2 - 
      1380686730690624*x1^10*x2^9*\[Tau]^2 + 705504052211868*x1^11*x2^9*
       \[Tau]^2 - 211040723035296*x1^12*x2^9*\[Tau]^2 + 
      33324526220832*x1^13*x2^9*\[Tau]^2 - 2202789148560*x1^14*x2^9*
       \[Tau]^2 + 34156938816*x1^15*x2^9*\[Tau]^2 - 
      3147223464*x2^10*\[Tau]^2 + 280630333368*x1*x2^10*\[Tau]^2 - 
      4936826216616*x1^2*x2^10*\[Tau]^2 + 33581958235952*x1^3*x2^10*
       \[Tau]^2 - 111226610084422*x1^4*x2^10*\[Tau]^2 + 
      174280050824418*x1^5*x2^10*\[Tau]^2 - 560965999895994*x1^7*x2^10*
       \[Tau]^2 + 1209166930847862*x1^8*x2^10*\[Tau]^2 - 
      1380686730690624*x1^9*x2^10*\[Tau]^2 + 959256959139696*x1^10*x2^10*
       \[Tau]^2 - 404569840685472*x1^11*x2^10*\[Tau]^2 + 
      96418805169456*x1^12*x2^10*\[Tau]^2 - 10992913115184*x1^13*x2^10*
       \[Tau]^2 + 396406954944*x1^14*x2^10*\[Tau]^2 + 
      2461452840*x2^11*\[Tau]^2 - 160692389382*x1*x2^11*\[Tau]^2 + 
      2248867539072*x1^2*x2^11*\[Tau]^2 - 12257994140112*x1^3*x2^11*
       \[Tau]^2 + 28457335457586*x1^4*x2^11*\[Tau]^2 - 
      174280050824418*x1^6*x2^11*\[Tau]^2 + 501714146863608*x1^7*x2^11*
       \[Tau]^2 - 760766396972400*x1^8*x2^11*\[Tau]^2 + 
      705504052211868*x1^9*x2^11*\[Tau]^2 - 404569840685472*x1^10*x2^11*
       \[Tau]^2 + 136215454570272*x1^11*x2^11*\[Tau]^2 - 
      23607751094928*x1^12*x2^11*\[Tau]^2 + 1500641093952*x1^13*x2^11*
       \[Tau]^2 - 1050714896*x2^12*\[Tau]^2 + 53017618024*x1*x2^12*\[Tau]^2 - 
      587507282250*x1^2*x2^12*\[Tau]^2 + 2237132499966*x1^3*x2^12*\[Tau]^2 - 
      28457335457586*x1^5*x2^12*\[Tau]^2 + 111226610084422*x1^6*x2^12*
       \[Tau]^2 - 224942335156280*x1^7*x2^12*\[Tau]^2 + 
      276404854980240*x1^8*x2^12*\[Tau]^2 - 211040723035296*x1^9*x2^12*
       \[Tau]^2 + 96418805169456*x1^10*x2^12*\[Tau]^2 - 
      23607751094928*x1^11*x2^12*\[Tau]^2 + 2296179325440*x1^12*x2^12*
       \[Tau]^2 + 237451648*x2^13*\[Tau]^2 - 9355753736*x1*x2^13*\[Tau]^2 + 
      72171319374*x1^2*x2^13*\[Tau]^2 - 2237132499966*x1^4*x2^13*\[Tau]^2 + 
      12257994140112*x1^5*x2^13*\[Tau]^2 - 33581958235952*x1^6*x2^13*
       \[Tau]^2 + 54807754904350*x1^7*x2^13*\[Tau]^2 - 
      55141938953640*x1^8*x2^13*\[Tau]^2 + 33324526220832*x1^9*x2^13*
       \[Tau]^2 - 10992913115184*x1^10*x2^13*\[Tau]^2 + 
      1500641093952*x1^11*x2^13*\[Tau]^2 - 24903210*x2^14*\[Tau]^2 + 
      690503670*x1*x2^14*\[Tau]^2 - 72171319374*x1^3*x2^14*\[Tau]^2 + 
      587507282250*x1^4*x2^14*\[Tau]^2 - 2248867539072*x1^5*x2^14*\[Tau]^2 + 
      4936826216616*x1^6*x2^14*\[Tau]^2 - 6530430675384*x1^7*x2^14*\[Tau]^2 + 
      5132849902488*x1^8*x2^14*\[Tau]^2 - 2202789148560*x1^9*x2^14*\[Tau]^2 + 
      396406954944*x1^10*x2^14*\[Tau]^2 + 825702*x2^15*\[Tau]^2 - 
      690503670*x1^2*x2^15*\[Tau]^2 + 9355753736*x1^3*x2^15*\[Tau]^2 - 
      53017618024*x1^4*x2^15*\[Tau]^2 + 160692389382*x1^5*x2^15*\[Tau]^2 - 
      280630333368*x1^6*x2^15*\[Tau]^2 + 282751739424*x1^7*x2^15*\[Tau]^2 - 
      152619523056*x1^8*x2^15*\[Tau]^2 + 34156938816*x1^9*x2^15*\[Tau]^2 - 
      825702*x1*x2^16*\[Tau]^2 + 24903210*x1^2*x2^16*\[Tau]^2 - 
      237451648*x1^3*x2^16*\[Tau]^2 + 1050714896*x1^4*x2^16*\[Tau]^2 - 
      2461452840*x1^5*x2^16*\[Tau]^2 + 3147223464*x1^6*x2^16*\[Tau]^2 - 
      2073943872*x1^7*x2^16*\[Tau]^2 + 550918368*x1^8*x2^16*\[Tau]^2)
 
h4444[8] = (73728*x1^4*x2^4*(29002204*x1^12 - 66716468*x1^13 + 
       51060213*x1^14 - 14204709*x1^15 + 955996*x1^16 + 3605669592*x1^11*x2 - 
       10817063012*x1^12*x2 + 11901496726*x1^13*x2 - 5757483327*x1^14*x2 + 
       1122891737*x1^15*x2 - 55042656*x1^16*x2 + 103475422344*x1^10*x2^2 - 
       399197205792*x1^11*x2^2 + 597708144747*x1^12*x2^2 - 
       433223447349*x1^13*x2^2 + 153132865206*x1^14*x2^2 - 
       22750025316*x1^15*x2^2 + 845059152*x1^16*x2^2 + 
       1121797469240*x1^9*x2^3 - 5540328728368*x1^10*x2^3 + 
       10970790095916*x1^11*x2^3 - 11102917838439*x1^12*x2^3 + 
       6031098136567*x1^13*x2^3 - 1671480866748*x1^14*x2^3 + 
       196683807348*x1^15*x2^3 - 5602289952*x1^16*x2^3 + 
       5608121993460*x1^8*x2^4 - 35567147759500*x1^9*x2^4 + 
       91869628121873*x1^10*x2^4 - 125045036739357*x1^11*x2^4 + 
       96402909180116*x1^12*x2^4 - 41806256694888*x1^13*x2^4 + 
       9407985277740*x1^14*x2^4 - 889555494828*x1^15*x2^4 + 
       19287864456*x1^16*x2^4 + 14268774763152*x1^7*x2^5 - 
       117394510024764*x1^8*x2^5 + 394113984684714*x1^9*x2^5 - 
       707419117703991*x1^10*x2^5 + 741351355988565*x1^11*x2^5 - 
       461626223316216*x1^12*x2^5 + 165008735803128*x1^13*x2^5 - 
       30580604605908*x1^14*x2^5 + 2314756178028*x1^15*x2^5 - 
       37204952400*x1^16*x2^5 + 19385302736016*x1^6*x2^6 - 
       210669400758096*x1^7*x2^6 + 923728043311983*x1^8*x2^6 - 
       2169298215779541*x1^9*x2^6 + 3018221385427402*x1^10*x2^6 - 
       2573828744099844*x1^11*x2^6 + 1333482376835532*x1^12*x2^6 - 
       398120428068132*x1^13*x2^6 + 60653116444536*x1^14*x2^6 - 
       3593533482000*x1^15*x2^6 + 40553306640*x1^16*x2^6 + 
       14268774763152*x1^5*x2^7 - 210669400758096*x1^6*x2^7 + 
       1222811936983656*x1^7*x2^7 - 3762355968163287*x1^8*x2^7 + 
       6874390583327003*x1^9*x2^7 - 7817882046611868*x1^10*x2^7 + 
       5579099968881516*x1^11*x2^7 - 2434695203948700*x1^12*x2^7 + 
       606290703336780*x1^13*x2^7 - 74524824435600*x1^14*x2^7 + 
       3287798015040*x1^15*x2^7 - 23334030720*x1^16*x2^7 + 
       5608121993460*x1^4*x2^8 - 117394510024764*x1^5*x2^8 + 
       923728043311983*x1^6*x2^8 - 3762355968163287*x1^7*x2^8 + 
       9017367953574816*x1^8*x2^8 - 13495539348238464*x1^9*x2^8 + 
       12884245943023224*x1^10*x2^8 - 7782392533824216*x1^11*x2^8 + 
       2856124577302920*x1^12*x2^8 - 583101064299600*x1^13*x2^8 + 
       55340646364080*x1^14*x2^8 - 1636076201760*x1^15*x2^8 + 
       5509183680*x1^16*x2^8 + 1121797469240*x1^3*x2^9 - 
       35567147759500*x1^4*x2^9 + 394113984684714*x1^5*x2^9 - 
       2169298215779541*x1^6*x2^9 + 6874390583327003*x1^7*x2^9 - 
       13495539348238464*x1^8*x2^9 + 16972661034048720*x1^9*x2^9 - 
       13745692976664264*x1^10*x2^9 + 7012422550741608*x1^11*x2^9 - 
       2127969117489600*x1^12*x2^9 + 341750594243520*x1^13*x2^9 - 
       22736344831200*x1^14*x2^9 + 341569388160*x1^15*x2^9 + 
       103475422344*x1^2*x2^10 - 5540328728368*x1^3*x2^10 + 
       91869628121873*x1^4*x2^10 - 707419117703991*x1^5*x2^10 + 
       3018221385427402*x1^6*x2^10 - 7817882046611868*x1^7*x2^10 + 
       12884245943023224*x1^8*x2^10 - 13745692976664264*x1^9*x2^10 + 
       9414821147383344*x1^10*x2^10 - 3986434506700800*x1^11*x2^10 + 
       960382174419360*x1^12*x2^10 - 110638362875040*x1^13*x2^10 + 
       3964069549440*x1^14*x2^10 + 3605669592*x1*x2^11 - 
       399197205792*x1^2*x2^11 + 10970790095916*x1^3*x2^11 - 
       125045036739357*x1^4*x2^11 + 741351355988565*x1^5*x2^11 - 
       2573828744099844*x1^6*x2^11 + 5579099968881516*x1^7*x2^11 - 
       7782392533824216*x1^8*x2^11 + 7012422550741608*x1^9*x2^11 - 
       3986434506700800*x1^10*x2^11 + 1343792618118720*x1^11*x2^11 - 
       234547350317280*x1^12*x2^11 + 15006410939520*x1^13*x2^11 + 
       29002204*x2^12 - 10817063012*x1*x2^12 + 597708144747*x1^2*x2^12 - 
       11102917838439*x1^3*x2^12 + 96402909180116*x1^4*x2^12 - 
       461626223316216*x1^5*x2^12 + 1333482376835532*x1^6*x2^12 - 
       2434695203948700*x1^7*x2^12 + 2856124577302920*x1^8*x2^12 - 
       2127969117489600*x1^9*x2^12 + 960382174419360*x1^10*x2^12 - 
       234547350317280*x1^11*x2^12 + 22961793254400*x1^12*x2^12 - 
       66716468*x2^13 + 11901496726*x1*x2^13 - 433223447349*x1^2*x2^13 + 
       6031098136567*x1^3*x2^13 - 41806256694888*x1^4*x2^13 + 
       165008735803128*x1^5*x2^13 - 398120428068132*x1^6*x2^13 + 
       606290703336780*x1^7*x2^13 - 583101064299600*x1^8*x2^13 + 
       341750594243520*x1^9*x2^13 - 110638362875040*x1^10*x2^13 + 
       15006410939520*x1^11*x2^13 + 51060213*x2^14 - 5757483327*x1*x2^14 + 
       153132865206*x1^2*x2^14 - 1671480866748*x1^3*x2^14 + 
       9407985277740*x1^4*x2^14 - 30580604605908*x1^5*x2^14 + 
       60653116444536*x1^6*x2^14 - 74524824435600*x1^7*x2^14 + 
       55340646364080*x1^8*x2^14 - 22736344831200*x1^9*x2^14 + 
       3964069549440*x1^10*x2^14 - 14204709*x2^15 + 1122891737*x1*x2^15 - 
       22750025316*x1^2*x2^15 + 196683807348*x1^3*x2^15 - 
       889555494828*x1^4*x2^15 + 2314756178028*x1^5*x2^15 - 
       3593533482000*x1^6*x2^15 + 3287798015040*x1^7*x2^15 - 
       1636076201760*x1^8*x2^15 + 341569388160*x1^9*x2^15 + 955996*x2^16 - 
       55042656*x1*x2^16 + 845059152*x1^2*x2^16 - 5602289952*x1^3*x2^16 + 
       19287864456*x1^4*x2^16 - 37204952400*x1^5*x2^16 + 
       40553306640*x1^6*x2^16 - 23334030720*x1^7*x2^16 + 
       5509183680*x1^8*x2^16 + 66687040*x1^12*\[Sigma] - 
       141265040*x1^13*\[Sigma] + 97314450*x1^14*\[Sigma] - 
       23636805*x1^15*\[Sigma] + 1375069*x1^16*\[Sigma] + 
       10330303200*x1^11*x2*\[Sigma] - 29240498000*x1^12*x2*\[Sigma] + 
       29871054808*x1^13*x2*\[Sigma] - 13106061531*x1^14*x2*\[Sigma] + 
       2239647608*x1^15*x2*\[Sigma] - 92851905*x1^16*x2*\[Sigma] + 
       342224067360*x1^10*x2^2*\[Sigma] - 1264043904480*x1^11*x2^2*\[Sigma] + 
       1792017961314*x1^12*x2^2*\[Sigma] - 1210325793369*x1^13*x2^2*
        \[Sigma] + 389230333404*x1^14*x2^2*\[Sigma] - 50726540031*x1^15*x2^2*
        \[Sigma] + 1582635180*x1^16*x2^2*\[Sigma] + 4088804098400*x1^9*x2^3*
        \[Sigma] - 19547143715680*x1^10*x2^3*\[Sigma] + 
       37178621831568*x1^11*x2^3*\[Sigma] - 35745472350399*x1^12*x2^3*
        \[Sigma] + 18150071347408*x1^13*x2^3*\[Sigma] - 
       4587181621869*x1^14*x2^3*\[Sigma] + 473826463488*x1^15*x2^3*\[Sigma] - 
       11322076500*x1^16*x2^3*\[Sigma] + 21783346502400*x1^8*x2^4*\[Sigma] - 
       135023491145200*x1^9*x2^4*\[Sigma] + 338954223533870*x1^10*x2^4*
        \[Sigma] - 444889879922901*x1^11*x2^4*\[Sigma] + 
       327057239765564*x1^12*x2^4*\[Sigma] - 132999523744899*x1^13*x2^4*
        \[Sigma] + 27346255763064*x1^14*x2^4*\[Sigma] - 
       2269984830960*x1^15*x2^4*\[Sigma] + 41355292860*x1^16*x2^4*\[Sigma] + 
       57468416846400*x1^7*x2^5*\[Sigma] - 466541076239280*x1^8*x2^5*
        \[Sigma] + 1538315464221480*x1^9*x2^5*\[Sigma] - 
       2696013346821795*x1^10*x2^5*\[Sigma] + 2736534754007040*x1^11*x2^5*
        \[Sigma] - 1631426468086401*x1^12*x2^5*\[Sigma] + 
       548593888373328*x1^13*x2^5*\[Sigma] - 93025249474500*x1^14*x2^5*
        \[Sigma] + 6177671849160*x1^15*x2^5*\[Sigma] - 
       83697421500*x1^16*x2^5*\[Sigma] + 79001268494400*x1^6*x2^6*\[Sigma] - 
       855920736256320*x1^7*x2^6*\[Sigma] + 3723744589594974*x1^8*x2^6*
        \[Sigma] - 8633477359653993*x1^9*x2^6*\[Sigma] + 
       11786812406507908*x1^10*x2^6*\[Sigma] - 9781887933682095*x1^11*x2^6*
        \[Sigma] + 4873182792638160*x1^12*x2^6*\[Sigma] - 
       1373180593974420*x1^13*x2^6*\[Sigma] + 191573775605520*x1^14*x2^6*
        \[Sigma] - 9942487645860*x1^15*x2^6*\[Sigma] + 
       94984243200*x1^16*x2^6*\[Sigma] + 57468416846400*x1^5*x2^7*\[Sigma] - 
       855920736256320*x1^6*x2^7*\[Sigma] + 4981554832239072*x1^7*x2^7*
        \[Sigma] - 15291291491199207*x1^8*x2^7*\[Sigma] + 
       27730672475439032*x1^9*x2^7*\[Sigma] - 31108394237013093*x1^10*x2^7*
        \[Sigma] + 21716521537824960*x1^11*x2^7*\[Sigma] - 
       9156349139645400*x1^12*x2^7*\[Sigma] + 2159522062115880*x1^13*x2^7*
        \[Sigma] - 243100012104180*x1^14*x2^7*\[Sigma] + 
       9370411752240*x1^15*x2^7*\[Sigma] - 56583727200*x1^16*x2^7*\[Sigma] + 
       21783346502400*x1^4*x2^8*\[Sigma] - 466541076239280*x1^5*x2^8*
        \[Sigma] + 3723744589594974*x1^6*x2^8*\[Sigma] - 
       15291291491199207*x1^7*x2^8*\[Sigma] + 36762647687633934*x1^8*x2^8*
        \[Sigma] - 54910161456043707*x1^9*x2^8*\[Sigma] + 
       52003977062767884*x1^10*x2^8*\[Sigma] - 30904420501134180*x1^11*x2^8*
        \[Sigma] + 11018264352715620*x1^12*x2^8*\[Sigma] - 
       2138985340915500*x1^13*x2^8*\[Sigma] + 185752699735680*x1^14*x2^8*
        \[Sigma] - 4780124949600*x1^15*x2^8*\[Sigma] + 
       13772959200*x1^16*x2^8*\[Sigma] + 4088804098400*x1^3*x2^9*\[Sigma] - 
       135023491145200*x1^4*x2^9*\[Sigma] + 1538315464221480*x1^5*x2^9*
        \[Sigma] - 8633477359653993*x1^6*x2^9*\[Sigma] + 
       27730672475439032*x1^7*x2^9*\[Sigma] - 54910161456043707*x1^8*x2^9*
        \[Sigma] + 69321990552763872*x1^9*x2^9*\[Sigma] - 
       56040250828448040*x1^10*x2^9*\[Sigma] + 28314167286802320*x1^11*x2^9*
        \[Sigma] - 8402675620351320*x1^12*x2^9*\[Sigma] + 
       1289666186867520*x1^13*x2^9*\[Sigma] - 78334105449600*x1^14*x2^9*
        \[Sigma] + 1019198980800*x1^15*x2^9*\[Sigma] + 
       342224067360*x1^2*x2^10*\[Sigma] - 19547143715680*x1^3*x2^10*
        \[Sigma] + 338954223533870*x1^4*x2^10*\[Sigma] - 
       2696013346821795*x1^5*x2^10*\[Sigma] + 11786812406507908*x1^6*x2^10*
        \[Sigma] - 31108394237013093*x1^7*x2^10*\[Sigma] + 
       52003977062767884*x1^8*x2^10*\[Sigma] - 56040250828448040*x1^9*x2^10*
        \[Sigma] + 38582391515717280*x1^10*x2^10*\[Sigma] - 
       16307853847001640*x1^11*x2^10*\[Sigma] + 3875328643253760*x1^12*x2^10*
        \[Sigma] - 429742964851200*x1^13*x2^10*\[Sigma] + 
       13997564380800*x1^14*x2^10*\[Sigma] + 10330303200*x1*x2^11*\[Sigma] - 
       1264043904480*x1^2*x2^11*\[Sigma] + 37178621831568*x1^3*x2^11*
        \[Sigma] - 444889879922901*x1^4*x2^11*\[Sigma] + 
       2736534754007040*x1^5*x2^11*\[Sigma] - 9781887933682095*x1^6*x2^11*
        \[Sigma] + 21716521537824960*x1^7*x2^11*\[Sigma] - 
       30904420501134180*x1^8*x2^11*\[Sigma] + 28314167286802320*x1^9*x2^11*
        \[Sigma] - 16307853847001640*x1^10*x2^11*\[Sigma] + 
       5541158751559200*x1^11*x2^11*\[Sigma] - 965412094046400*x1^12*x2^11*
        \[Sigma] + 60156956059200*x1^13*x2^11*\[Sigma] + 
       66687040*x2^12*\[Sigma] - 29240498000*x1*x2^12*\[Sigma] + 
       1792017961314*x1^2*x2^12*\[Sigma] - 35745472350399*x1^3*x2^12*
        \[Sigma] + 327057239765564*x1^4*x2^12*\[Sigma] - 
       1631426468086401*x1^5*x2^12*\[Sigma] + 4873182792638160*x1^6*x2^12*
        \[Sigma] - 9156349139645400*x1^7*x2^12*\[Sigma] + 
       11018264352715620*x1^8*x2^12*\[Sigma] - 8402675620351320*x1^9*x2^12*
        \[Sigma] + 3875328643253760*x1^10*x2^12*\[Sigma] - 
       965412094046400*x1^11*x2^12*\[Sigma] + 96012660744000*x1^12*x2^12*
        \[Sigma] - 141265040*x2^13*\[Sigma] + 29871054808*x1*x2^13*\[Sigma] - 
       1210325793369*x1^2*x2^13*\[Sigma] + 18150071347408*x1^3*x2^13*
        \[Sigma] - 132999523744899*x1^4*x2^13*\[Sigma] + 
       548593888373328*x1^5*x2^13*\[Sigma] - 1373180593974420*x1^6*x2^13*
        \[Sigma] + 2159522062115880*x1^7*x2^13*\[Sigma] - 
       2138985340915500*x1^8*x2^13*\[Sigma] + 1289666186867520*x1^9*x2^13*
        \[Sigma] - 429742964851200*x1^10*x2^13*\[Sigma] + 
       60156956059200*x1^11*x2^13*\[Sigma] + 97314450*x2^14*\[Sigma] - 
       13106061531*x1*x2^14*\[Sigma] + 389230333404*x1^2*x2^14*\[Sigma] - 
       4587181621869*x1^3*x2^14*\[Sigma] + 27346255763064*x1^4*x2^14*
        \[Sigma] - 93025249474500*x1^5*x2^14*\[Sigma] + 
       191573775605520*x1^6*x2^14*\[Sigma] - 243100012104180*x1^7*x2^14*
        \[Sigma] + 185752699735680*x1^8*x2^14*\[Sigma] - 
       78334105449600*x1^9*x2^14*\[Sigma] + 13997564380800*x1^10*x2^14*
        \[Sigma] - 23636805*x2^15*\[Sigma] + 2239647608*x1*x2^15*\[Sigma] - 
       50726540031*x1^2*x2^15*\[Sigma] + 473826463488*x1^3*x2^15*\[Sigma] - 
       2269984830960*x1^4*x2^15*\[Sigma] + 6177671849160*x1^5*x2^15*
        \[Sigma] - 9942487645860*x1^6*x2^15*\[Sigma] + 
       9370411752240*x1^7*x2^15*\[Sigma] - 4780124949600*x1^8*x2^15*
        \[Sigma] + 1019198980800*x1^9*x2^15*\[Sigma] + 
       1375069*x2^16*\[Sigma] - 92851905*x1*x2^16*\[Sigma] + 
       1582635180*x1^2*x2^16*\[Sigma] - 11322076500*x1^3*x2^16*\[Sigma] + 
       41355292860*x1^4*x2^16*\[Sigma] - 83697421500*x1^5*x2^16*\[Sigma] + 
       94984243200*x1^6*x2^16*\[Sigma] - 56583727200*x1^7*x2^16*\[Sigma] + 
       13772959200*x1^8*x2^16*\[Sigma] + 7335496*x1^12*\[Sigma]^2 - 
       14294672*x1^13*\[Sigma]^2 + 9111042*x1^14*\[Sigma]^2 - 
       2080926*x1^15*\[Sigma]^2 + 107116*x1^16*\[Sigma]^2 + 
       1697772048*x1^11*x2*\[Sigma]^2 - 4490591168*x1^12*x2*\[Sigma]^2 + 
       4237982308*x1^13*x2*\[Sigma]^2 - 1698959886*x1^14*x2*\[Sigma]^2 + 
       263013557*x1^15*x2*\[Sigma]^2 - 9466629*x1^16*x2*\[Sigma]^2 + 
       68702833416*x1^10*x2^2*\[Sigma]^2 - 241142218128*x1^11*x2^2*
        \[Sigma]^2 + 321320817090*x1^12*x2^2*\[Sigma]^2 - 
       201233057718*x1^13*x2^2*\[Sigma]^2 + 59070836526*x1^14*x2^2*
        \[Sigma]^2 - 6913616847*x1^15*x2^2*\[Sigma]^2 + 
       187025493*x1^16*x2^2*\[Sigma]^2 + 923151541760*x1^9*x2^3*\[Sigma]^2 - 
       4252775454592*x1^10*x2^3*\[Sigma]^2 + 7728120798048*x1^11*x2^3*
        \[Sigma]^2 - 7018992761718*x1^12*x2^3*\[Sigma]^2 + 
       3317304422467*x1^13*x2^3*\[Sigma]^2 - 766157445669*x1^14*x2^3*
        \[Sigma]^2 + 70865033526*x1^15*x2^3*\[Sigma]^2 - 
       1471249668*x1^16*x2^3*\[Sigma]^2 + 5277445858440*x1^8*x2^4*
        \[Sigma]^2 - 31903226059600*x1^9*x2^4*\[Sigma]^2 + 
       77599061264942*x1^10*x2^4*\[Sigma]^2 - 97827534280266*x1^11*x2^4*
        \[Sigma]^2 + 68262360817196*x1^12*x2^4*\[Sigma]^2 - 
       25930374437919*x1^13*x2^4*\[Sigma]^2 + 4878459257847*x1^14*x2^4*
        \[Sigma]^2 - 362053893432*x1^15*x2^4*\[Sigma]^2 + 
       5746493004*x1^16*x2^4*\[Sigma]^2 + 14464308006288*x1^7*x2^5*
        \[Sigma]^2 - 115789245659136*x1^8*x2^5*\[Sigma]^2 + 
       374478608557116*x1^9*x2^5*\[Sigma]^2 - 639411889405674*x1^10*x2^5*
        \[Sigma]^2 + 626635463314665*x1^11*x2^5*\[Sigma]^2 - 
       356218155518757*x1^12*x2^5*\[Sigma]^2 + 112251248869116*x1^13*x2^5*
        \[Sigma]^2 - 17431405805772*x1^14*x2^5*\[Sigma]^2 + 
       1033426553292*x1^15*x2^5*\[Sigma]^2 - 12230549100*x1^16*x2^5*
        \[Sigma]^2 + 20126284681104*x1^6*x2^6*\[Sigma]^2 - 
       217390573978704*x1^7*x2^6*\[Sigma]^2 + 938107602755694*x1^8*x2^6*
        \[Sigma]^2 - 2145451431482898*x1^9*x2^6*\[Sigma]^2 + 
       2869443387926962*x1^10*x2^6*\[Sigma]^2 - 2311275842438871*x1^11*x2^6*
        \[Sigma]^2 + 1102908626534253*x1^12*x2^6*\[Sigma]^2 - 
       292078370501148*x1^13*x2^6*\[Sigma]^2 + 37321943085504*x1^14*x2^6*
        \[Sigma]^2 - 1726014393180*x1^15*x2^6*\[Sigma]^2 + 
       14439361860*x1^16*x2^6*\[Sigma]^2 + 14464308006288*x1^5*x2^7*
        \[Sigma]^2 - 217390573978704*x1^6*x2^7*\[Sigma]^2 + 
       1268918228243520*x1^7*x2^7*\[Sigma]^2 - 3885747469330914*x1^8*x2^7*
        \[Sigma]^2 + 6990769570036703*x1^9*x2^7*\[Sigma]^2 - 
       7726426124776821*x1^10*x2^7*\[Sigma]^2 + 5263898563338954*x1^11*x2^7*
        \[Sigma]^2 - 2135970755688000*x1^12*x2^7*\[Sigma]^2 + 
       474728898765660*x1^13*x2^7*\[Sigma]^2 - 48912132085740*x1^14*x2^7*
        \[Sigma]^2 + 1675985822280*x1^15*x2^7*\[Sigma]^2 - 
       8882153280*x1^16*x2^7*\[Sigma]^2 + 5277445858440*x1^4*x2^8*
        \[Sigma]^2 - 115789245659136*x1^5*x2^8*\[Sigma]^2 + 
       938107602755694*x1^6*x2^8*\[Sigma]^2 - 3885747469330914*x1^7*x2^8*
        \[Sigma]^2 + 9373496290169616*x1^8*x2^8*\[Sigma]^2 - 
       13971753327194487*x1^9*x2^8*\[Sigma]^2 + 13116738828037383*x1^10*x2^8*
        \[Sigma]^2 - 7653919763943684*x1^11*x2^8*\[Sigma]^2 + 
       2640370593847140*x1^12*x2^8*\[Sigma]^2 - 484331607351900*x1^13*x2^8*
        \[Sigma]^2 + 38425368102660*x1^14*x2^8*\[Sigma]^2 - 
       876353718240*x1^15*x2^8*\[Sigma]^2 + 2220538320*x1^16*x2^8*
        \[Sigma]^2 + 923151541760*x1^3*x2^9*\[Sigma]^2 - 
       31903226059600*x1^4*x2^9*\[Sigma]^2 + 374478608557116*x1^5*x2^9*
        \[Sigma]^2 - 2145451431482898*x1^6*x2^9*\[Sigma]^2 + 
       6990769570036703*x1^7*x2^9*\[Sigma]^2 - 13971753327194487*x1^8*x2^9*
        \[Sigma]^2 + 17714052555230856*x1^9*x2^9*\[Sigma]^2 - 
       14292613083814296*x1^10*x2^9*\[Sigma]^2 + 7142230714687992*x1^11*x2^9*
        \[Sigma]^2 - 2064630143905560*x1^12*x2^9*\[Sigma]^2 + 
       300314457051840*x1^13*x2^9*\[Sigma]^2 - 16609086093600*x1^14*x2^9*
        \[Sigma]^2 + 190797647040*x1^15*x2^9*\[Sigma]^2 + 
       68702833416*x1^2*x2^10*\[Sigma]^2 - 4252775454592*x1^3*x2^10*
        \[Sigma]^2 + 77599061264942*x1^4*x2^10*\[Sigma]^2 - 
       639411889405674*x1^5*x2^10*\[Sigma]^2 + 2869443387926962*x1^6*x2^10*
        \[Sigma]^2 - 7726426124776821*x1^7*x2^10*\[Sigma]^2 + 
       13116738828037383*x1^8*x2^10*\[Sigma]^2 - 14292613083814296*x1^9*x2^10*
        \[Sigma]^2 + 9899088484254816*x1^10*x2^10*\[Sigma]^2 - 
       4176048123074520*x1^11*x2^10*\[Sigma]^2 + 975702573319320*x1^12*x2^10*
        \[Sigma]^2 - 102924537075360*x1^13*x2^10*\[Sigma]^2 + 
       3035620748160*x1^14*x2^10*\[Sigma]^2 + 1697772048*x1*x2^11*
        \[Sigma]^2 - 241142218128*x1^2*x2^11*\[Sigma]^2 + 
       7728120798048*x1^3*x2^11*\[Sigma]^2 - 97827534280266*x1^4*x2^11*
        \[Sigma]^2 + 626635463314665*x1^5*x2^11*\[Sigma]^2 - 
       2311275842438871*x1^6*x2^11*\[Sigma]^2 + 5263898563338954*x1^7*x2^11*
        \[Sigma]^2 - 7653919763943684*x1^8*x2^11*\[Sigma]^2 + 
       7142230714687992*x1^9*x2^11*\[Sigma]^2 - 4176048123074520*x1^10*x2^11*
        \[Sigma]^2 + 1433130503500080*x1^11*x2^11*\[Sigma]^2 - 
       249162609215520*x1^12*x2^11*\[Sigma]^2 + 14850034879680*x1^13*x2^11*
        \[Sigma]^2 + 7335496*x2^12*\[Sigma]^2 - 4490591168*x1*x2^12*
        \[Sigma]^2 + 321320817090*x1^2*x2^12*\[Sigma]^2 - 
       7018992761718*x1^3*x2^12*\[Sigma]^2 + 68262360817196*x1^4*x2^12*
        \[Sigma]^2 - 356218155518757*x1^5*x2^12*\[Sigma]^2 + 
       1102908626534253*x1^6*x2^12*\[Sigma]^2 - 2135970755688000*x1^7*x2^12*
        \[Sigma]^2 + 2640370593847140*x1^8*x2^12*\[Sigma]^2 - 
       2064630143905560*x1^9*x2^12*\[Sigma]^2 + 975702573319320*x1^10*x2^12*
        \[Sigma]^2 - 249162609215520*x1^11*x2^12*\[Sigma]^2 + 
       25439563749600*x1^12*x2^12*\[Sigma]^2 - 14294672*x2^13*\[Sigma]^2 + 
       4237982308*x1*x2^13*\[Sigma]^2 - 201233057718*x1^2*x2^13*\[Sigma]^2 + 
       3317304422467*x1^3*x2^13*\[Sigma]^2 - 25930374437919*x1^4*x2^13*
        \[Sigma]^2 + 112251248869116*x1^5*x2^13*\[Sigma]^2 - 
       292078370501148*x1^6*x2^13*\[Sigma]^2 + 474728898765660*x1^7*x2^13*
        \[Sigma]^2 - 484331607351900*x1^8*x2^13*\[Sigma]^2 + 
       300314457051840*x1^9*x2^13*\[Sigma]^2 - 102924537075360*x1^10*x2^13*
        \[Sigma]^2 + 14850034879680*x1^11*x2^13*\[Sigma]^2 + 
       9111042*x2^14*\[Sigma]^2 - 1698959886*x1*x2^14*\[Sigma]^2 + 
       59070836526*x1^2*x2^14*\[Sigma]^2 - 766157445669*x1^3*x2^14*
        \[Sigma]^2 + 4878459257847*x1^4*x2^14*\[Sigma]^2 - 
       17431405805772*x1^5*x2^14*\[Sigma]^2 + 37321943085504*x1^6*x2^14*
        \[Sigma]^2 - 48912132085740*x1^7*x2^14*\[Sigma]^2 + 
       38425368102660*x1^8*x2^14*\[Sigma]^2 - 16609086093600*x1^9*x2^14*
        \[Sigma]^2 + 3035620748160*x1^10*x2^14*\[Sigma]^2 - 
       2080926*x2^15*\[Sigma]^2 + 263013557*x1*x2^15*\[Sigma]^2 - 
       6913616847*x1^2*x2^15*\[Sigma]^2 + 70865033526*x1^3*x2^15*\[Sigma]^2 - 
       362053893432*x1^4*x2^15*\[Sigma]^2 + 1033426553292*x1^5*x2^15*
        \[Sigma]^2 - 1726014393180*x1^6*x2^15*\[Sigma]^2 + 
       1675985822280*x1^7*x2^15*\[Sigma]^2 - 876353718240*x1^8*x2^15*
        \[Sigma]^2 + 190797647040*x1^9*x2^15*\[Sigma]^2 + 
       107116*x2^16*\[Sigma]^2 - 9466629*x1*x2^16*\[Sigma]^2 + 
       187025493*x1^2*x2^16*\[Sigma]^2 - 1471249668*x1^3*x2^16*\[Sigma]^2 + 
       5746493004*x1^4*x2^16*\[Sigma]^2 - 12230549100*x1^5*x2^16*\[Sigma]^2 + 
       14439361860*x1^6*x2^16*\[Sigma]^2 - 8882153280*x1^7*x2^16*\[Sigma]^2 + 
       2220538320*x1^8*x2^16*\[Sigma]^2 + 66687040*x1^12*\[Tau] - 
       144090380*x1^13*\[Tau] + 101851380*x1^14*\[Tau] - 
       25416015*x1^15*\[Tau] + 1462264*x1^16*\[Tau] + 
       10330303200*x1^11*x2*\[Tau] - 29663685380*x1^12*x2*\[Tau] + 
       30997519168*x1^13*x2*\[Tau] - 14074059813*x1^14*x2*\[Tau] + 
       2525099870*x1^15*x2*\[Tau] - 110321904*x1^16*x2*\[Tau] + 
       342224067360*x1^10*x2^2*\[Tau] - 1275751665720*x1^11*x2^2*\[Tau] + 
       1837797874164*x1^12*x2^2*\[Tau] - 1274035791567*x1^13*x2^2*\[Tau] + 
       426975426996*x1^14*x2^2*\[Tau] - 59292729636*x1^15*x2^2*\[Tau] + 
       2020379088*x1^16*x2^2*\[Tau] + 4088804098400*x1^9*x2^3*\[Tau] - 
       19648108742920*x1^10*x2^3*\[Tau] + 37749103566048*x1^11*x2^3*\[Tau] - 
       36936989227677*x1^12*x2^3*\[Tau] + 19309800761650*x1^13*x2^3*\[Tau] - 
       5117398352220*x1^14*x2^3*\[Tau] + 570258604272*x1^15*x2^3*\[Tau] - 
       15260491008*x1^16*x2^3*\[Tau] + 21783346502400*x1^8*x2^4*\[Tau] - 
       135321206832700*x1^9*x2^4*\[Tau] + 341553234778700*x1^10*x2^4*\[Tau] - 
       453076847679183*x1^11*x2^4*\[Tau] + 339382834817096*x1^12*x2^4*
        \[Tau] - 142480069160520*x1^13*x2^4*\[Tau] + 30900084993960*x1^14*
        x2^4*\[Tau] - 2799738187092*x1^15*x2^4*\[Tau] + 
       58267921824*x1^16*x2^4*\[Tau] + 57468416846400*x1^7*x2^5*\[Tau] - 
       466678566011700*x1^8*x2^5*\[Tau] + 1541981705886720*x1^9*x2^5*\[Tau] - 
       2716831298420085*x1^10*x2^5*\[Tau] + 2787291282835542*x1^11*x2^5*
        \[Tau] - 1694433593745816*x1^12*x2^5*\[Tau] + 589622686609152*x1^13*
        x2^5*\[Tau] - 106080914147292*x1^14*x2^5*\[Tau] + 
       7781407060392*x1^15*x2^5*\[Tau] - 122468068800*x1^16*x2^5*\[Tau] + 
       79001268494400*x1^6*x2^6*\[Tau] - 855372431995200*x1^7*x2^6*\[Tau] + 
       3721133246724684*x1^8*x2^6*\[Tau] - 8641003883313879*x1^9*x2^6*
        \[Tau] + 11852968375218124*x1^10*x2^6*\[Tau] - 
       9938075206640196*x1^11*x2^6*\[Tau] + 5049561272135688*x1^12*x2^6*
        \[Tau] - 1475310695754588*x1^13*x2^6*\[Tau] + 219714993013824*x1^14*
        x2^6*\[Tau] - 12755876585760*x1^15*x2^6*\[Tau] + 
       143660784960*x1^16*x2^6*\[Tau] + 57468416846400*x1^5*x2^7*\[Tau] - 
       855372431995200*x1^6*x2^7*\[Tau] + 4973012226862272*x1^7*x2^7*\[Tau] - 
       15253503851531781*x1^8*x2^7*\[Tau] + 27679219263186458*x1^9*x2^7*
        \[Tau] - 31162000279481148*x1^10*x2^7*\[Tau] + 
       21953136331596624*x1^11*x2^7*\[Tau] - 9435040238015700*x1^12*x2^7*
        \[Tau] + 2310412337282280*x1^13*x2^7*\[Tau] - 279470924520480*x1^14*
        x2^7*\[Tau] + 12219009485760*x1^15*x2^7*\[Tau] - 
       88146938880*x1^16*x2^7*\[Tau] + 21783346502400*x1^4*x2^8*\[Tau] - 
       466678566011700*x1^5*x2^8*\[Tau] + 3721133246724684*x1^6*x2^8*\[Tau] - 
       15253503851531781*x1^7*x2^8*\[Tau] + 36604682406864000*x1^8*x2^8*
        \[Tau] - 54627341669152560*x1^9*x2^8*\[Tau] + 51825796396488576*x1^10*
        x2^8*\[Tau] - 31017055695545304*x1^11*x2^8*\[Tau] + 
       11253468468100320*x1^12*x2^8*\[Tau] - 2269286129880000*x1^13*x2^8*
        \[Tau] + 213313246312320*x1^14*x2^8*\[Tau] - 6324542864640*x1^15*x2^8*
        \[Tau] + 22036734720*x1^16*x2^8*\[Tau] + 4088804098400*x1^3*x2^9*
        \[Tau] - 135321206832700*x1^4*x2^9*\[Tau] + 1541981705886720*x1^5*
        x2^9*\[Tau] - 8641003883313879*x1^6*x2^9*\[Tau] + 
       27679219263186458*x1^7*x2^9*\[Tau] - 54627341669152560*x1^8*x2^9*
        \[Tau] + 68763006344081280*x1^9*x2^9*\[Tau] - 55533205077443016*x1^10*
        x2^9*\[Tau] + 28164244265709552*x1^11*x2^9*\[Tau] - 
       8477596590059520*x1^12*x2^9*\[Tau] + 1350085164785280*x1^13*x2^9*
        \[Tau] - 89528472633600*x1^14*x2^9*\[Tau] + 1366277552640*x1^15*x2^9*
        \[Tau] + 342224067360*x1^2*x2^10*\[Tau] - 19648108742920*x1^3*x2^10*
        \[Tau] + 341553234778700*x1^4*x2^10*\[Tau] - 2716831298420085*x1^5*
        x2^10*\[Tau] + 11852968375218124*x1^6*x2^10*\[Tau] - 
       31162000279481148*x1^7*x2^10*\[Tau] + 51825796396488576*x1^8*x2^10*
        \[Tau] - 55533205077443016*x1^9*x2^10*\[Tau] + 
       38050525046303616*x1^10*x2^10*\[Tau] - 16063409016325440*x1^11*x2^10*
        \[Tau] + 3849187743656640*x1^12*x2^10*\[Tau] - 
       441134988053760*x1^13*x2^10*\[Tau] + 15856278197760*x1^14*x2^10*
        \[Tau] + 10330303200*x1*x2^11*\[Tau] - 1275751665720*x1^2*x2^11*
        \[Tau] + 37749103566048*x1^3*x2^11*\[Tau] - 453076847679183*x1^4*
        x2^11*\[Tau] + 2787291282835542*x1^5*x2^11*\[Tau] - 
       9938075206640196*x1^6*x2^11*\[Tau] + 21953136331596624*x1^7*x2^11*
        \[Tau] - 31017055695545304*x1^8*x2^11*\[Tau] + 
       28164244265709552*x1^9*x2^11*\[Tau] - 16063409016325440*x1^10*x2^11*
        \[Tau] + 5411686953214080*x1^11*x2^11*\[Tau] - 
       941249722533120*x1^12*x2^11*\[Tau] + 60025643758080*x1^13*x2^11*
        \[Tau] + 66687040*x2^12*\[Tau] - 29663685380*x1*x2^12*\[Tau] + 
       1837797874164*x1^2*x2^12*\[Tau] - 36936989227677*x1^3*x2^12*\[Tau] + 
       339382834817096*x1^4*x2^12*\[Tau] - 1694433593745816*x1^5*x2^12*
        \[Tau] + 5049561272135688*x1^6*x2^12*\[Tau] - 9435040238015700*x1^7*
        x2^12*\[Tau] + 11253468468100320*x1^8*x2^12*\[Tau] - 
       8477596590059520*x1^9*x2^12*\[Tau] + 3849187743656640*x1^10*x2^12*
        \[Tau] - 941249722533120*x1^11*x2^12*\[Tau] + 
       91847173017600*x1^12*x2^12*\[Tau] - 144090380*x2^13*\[Tau] + 
       30997519168*x1*x2^13*\[Tau] - 1274035791567*x1^2*x2^13*\[Tau] + 
       19309800761650*x1^3*x2^13*\[Tau] - 142480069160520*x1^4*x2^13*\[Tau] + 
       589622686609152*x1^5*x2^13*\[Tau] - 1475310695754588*x1^6*x2^13*
        \[Tau] + 2310412337282280*x1^7*x2^13*\[Tau] - 2269286129880000*x1^8*
        x2^13*\[Tau] + 1350085164785280*x1^9*x2^13*\[Tau] - 
       441134988053760*x1^10*x2^13*\[Tau] + 60025643758080*x1^11*x2^13*
        \[Tau] + 101851380*x2^14*\[Tau] - 14074059813*x1*x2^14*\[Tau] + 
       426975426996*x1^2*x2^14*\[Tau] - 5117398352220*x1^3*x2^14*\[Tau] + 
       30900084993960*x1^4*x2^14*\[Tau] - 106080914147292*x1^5*x2^14*\[Tau] + 
       219714993013824*x1^6*x2^14*\[Tau] - 279470924520480*x1^7*x2^14*
        \[Tau] + 213313246312320*x1^8*x2^14*\[Tau] - 89528472633600*x1^9*
        x2^14*\[Tau] + 15856278197760*x1^10*x2^14*\[Tau] - 
       25416015*x2^15*\[Tau] + 2525099870*x1*x2^15*\[Tau] - 
       59292729636*x1^2*x2^15*\[Tau] + 570258604272*x1^3*x2^15*\[Tau] - 
       2799738187092*x1^4*x2^15*\[Tau] + 7781407060392*x1^5*x2^15*\[Tau] - 
       12755876585760*x1^6*x2^15*\[Tau] + 12219009485760*x1^7*x2^15*\[Tau] - 
       6324542864640*x1^8*x2^15*\[Tau] + 1366277552640*x1^9*x2^15*\[Tau] + 
       1462264*x2^16*\[Tau] - 110321904*x1*x2^16*\[Tau] + 
       2020379088*x1^2*x2^16*\[Tau] - 15260491008*x1^3*x2^16*\[Tau] + 
       58267921824*x1^4*x2^16*\[Tau] - 122468068800*x1^5*x2^16*\[Tau] + 
       143660784960*x1^6*x2^16*\[Tau] - 88146938880*x1^7*x2^16*\[Tau] + 
       22036734720*x1^8*x2^16*\[Tau] + 29341984*x1^12*\[Sigma]*\[Tau] - 
       57531488*x1^13*\[Sigma]*\[Tau] + 36180318*x1^14*\[Sigma]*\[Tau] - 
       7944504*x1^15*\[Sigma]*\[Tau] + 428404*x1^16*\[Sigma]*\[Tau] + 
       6791088192*x1^11*x2*\[Sigma]*\[Tau] - 18217277792*x1^12*x2*\[Sigma]*
        \[Tau] + 17494528072*x1^13*x2*\[Sigma]*\[Tau] - 
       7144919076*x1^14*x2*\[Sigma]*\[Tau] + 1126225610*x1^15*x2*\[Sigma]*
        \[Tau] - 43295295*x1^16*x2*\[Sigma]*\[Tau] + 274811333664*x1^10*x2^2*
        \[Sigma]*\[Tau] - 974206874592*x1^11*x2^2*\[Sigma]*\[Tau] + 
       1319050334910*x1^12*x2^2*\[Sigma]*\[Tau] - 845689840380*x1^13*x2^2*
        \[Sigma]*\[Tau] + 256348395636*x1^14*x2^2*\[Sigma]*\[Tau] - 
       31314101253*x1^15*x2^2*\[Sigma]*\[Tau] + 922182240*x1^16*x2^2*\[Sigma]*
        \[Tau] + 3692606167040*x1^9*x2^3*\[Sigma]*\[Tau] - 
       17107132214368*x1^10*x2^3*\[Sigma]*\[Tau] + 31422999873552*x1^11*x2^3*
        \[Sigma]*\[Tau] - 29057128610160*x1^12*x2^3*\[Sigma]*\[Tau] + 
       14121999239950*x1^13*x2^3*\[Sigma]*\[Tau] - 3399007914687*x1^14*x2^3*
        \[Sigma]*\[Tau] + 333621366288*x1^15*x2^3*\[Sigma]*\[Tau] - 
       7665007140*x1^16*x2^3*\[Sigma]*\[Tau] + 21109783433760*x1^8*x2^4*
        \[Sigma]*\[Tau] - 127920942738400*x1^9*x2^4*\[Sigma]*\[Tau] + 
       312996357809618*x1^10*x2^4*\[Sigma]*\[Tau] - 399108786009696*x1^11*
        x2^4*\[Sigma]*\[Tau] + 284001455140256*x1^12*x2^4*\[Sigma]*\[Tau] - 
       111353187006957*x1^13*x2^4*\[Sigma]*\[Tau] + 22000399148364*x1^14*x2^4*
        \[Sigma]*\[Tau] - 1756732569900*x1^15*x2^4*\[Sigma]*\[Tau] + 
       31308525360*x1^16*x2^4*\[Sigma]*\[Tau] + 57857232025152*x1^7*x2^5*
        \[Sigma]*\[Tau] - 463316385387744*x1^8*x2^5*\[Sigma]*\[Tau] + 
       1501892474833464*x1^9*x2^5*\[Sigma]*\[Tau] - 2579469319977396*x1^10*
        x2^5*\[Sigma]*\[Tau] + 2557510460358042*x1^11*x2^5*\[Sigma]*\[Tau] - 
       1484388157514703*x1^12*x2^5*\[Sigma]*\[Tau] + 484408377627888*x1^13*
        x2^5*\[Sigma]*\[Tau] - 79567537898520*x1^14*x2^5*\[Sigma]*\[Tau] + 
       5141234881440*x1^15*x2^5*\[Sigma]*\[Tau] - 69235481700*x1^16*x2^5*
        \[Sigma]*\[Tau] + 80505138724416*x1^6*x2^6*\[Sigma]*\[Tau] - 
       868988930999616*x1^7*x2^6*\[Sigma]*\[Tau] + 3749842975252626*x1^8*x2^6*
        \[Sigma]*\[Tau] - 8591111667227628*x1^9*x2^6*\[Sigma]*\[Tau] + 
       11550940691734444*x1^10*x2^6*\[Sigma]*\[Tau] - 9410146104086805*x1^11*
        x2^6*\[Sigma]*\[Tau] + 4587796123518300*x1^12*x2^6*\[Sigma]*\[Tau] - 
       1261958371886520*x1^13*x2^6*\[Sigma]*\[Tau] + 171812023198200*x1^14*
        x2^6*\[Sigma]*\[Tau] - 8772266584620*x1^15*x2^6*\[Sigma]*\[Tau] + 
       84541010400*x1^16*x2^6*\[Sigma]*\[Tau] + 57857232025152*x1^5*x2^7*
        \[Sigma]*\[Tau] - 868988930999616*x1^6*x2^7*\[Sigma]*\[Tau] + 
       5066601825638880*x1^7*x2^7*\[Sigma]*\[Tau] - 15503041260911160*x1^8*
        x2^7*\[Sigma]*\[Tau] + 27911969545609358*x1^9*x2^7*\[Sigma]*\[Tau] - 
       30975223214177319*x1^10*x2^7*\[Sigma]*\[Tau] + 21321646541709360*x1^11*
        x2^7*\[Sigma]*\[Tau] - 8838971576427300*x1^12*x2^7*\[Sigma]*\[Tau] + 
       2045859387227040*x1^13*x2^7*\[Sigma]*\[Tau] - 226342140823260*x1^14*
        x2^7*\[Sigma]*\[Tau] + 8678174606640*x1^15*x2^7*\[Sigma]*\[Tau] - 
       53599946400*x1^16*x2^7*\[Sigma]*\[Tau] + 21109783433760*x1^4*x2^8*
        \[Sigma]*\[Tau] - 463316385387744*x1^5*x2^8*\[Sigma]*\[Tau] + 
       3749842975252626*x1^6*x2^8*\[Sigma]*\[Tau] - 15503041260911160*x1^7*
        x2^8*\[Sigma]*\[Tau] + 37324281270216600*x1^8*x2^8*\[Sigma]*\[Tau] - 
       55584966591486981*x1^9*x2^8*\[Sigma]*\[Tau] + 52291343434015224*x1^10*
        x2^8*\[Sigma]*\[Tau] - 30765534527560140*x1^11*x2^8*\[Sigma]*\[Tau] + 
       10830034219379760*x1^12*x2^8*\[Sigma]*\[Tau] - 2073323516210100*x1^13*
        x2^8*\[Sigma]*\[Tau] + 178178891093280*x1^14*x2^8*\[Sigma]*\[Tau] - 
       4613033224800*x1^15*x2^8*\[Sigma]*\[Tau] + 13772959200*x1^16*x2^8*
        \[Sigma]*\[Tau] + 3692606167040*x1^3*x2^9*\[Sigma]*\[Tau] - 
       127920942738400*x1^4*x2^9*\[Sigma]*\[Tau] + 1501892474833464*x1^5*x2^9*
        \[Sigma]*\[Tau] - 8591111667227628*x1^6*x2^9*\[Sigma]*\[Tau] + 
       27911969545609358*x1^7*x2^9*\[Sigma]*\[Tau] - 55584966591486981*x1^8*
        x2^9*\[Sigma]*\[Tau] + 70247125606560672*x1^9*x2^9*\[Sigma]*\[Tau] - 
       56621711208234480*x1^10*x2^9*\[Sigma]*\[Tau] + 28426213141381440*x1^11*
        x2^9*\[Sigma]*\[Tau] - 8360145111142440*x1^12*x2^9*\[Sigma]*\[Tau] + 
       1270866551613120*x1^13*x2^9*\[Sigma]*\[Tau] - 76929523070400*x1^14*
        x2^9*\[Sigma]*\[Tau] + 1019198980800*x1^15*x2^9*\[Sigma]*\[Tau] + 
       274811333664*x1^2*x2^10*\[Sigma]*\[Tau] - 17107132214368*x1^3*x2^10*
        \[Sigma]*\[Tau] + 312996357809618*x1^4*x2^10*\[Sigma]*\[Tau] - 
       2579469319977396*x1^5*x2^10*\[Sigma]*\[Tau] + 11550940691734444*x1^6*
        x2^10*\[Sigma]*\[Tau] - 30975223214177319*x1^7*x2^10*\[Sigma]*
        \[Tau] + 52291343434015224*x1^8*x2^10*\[Sigma]*\[Tau] - 
       56621711208234480*x1^9*x2^10*\[Sigma]*\[Tau] + 39003701895293520*x1^10*
        x2^10*\[Sigma]*\[Tau] - 16433988735197880*x1^11*x2^10*\[Sigma]*
        \[Tau] + 3882195749900160*x1^12*x2^10*\[Sigma]*\[Tau] - 
       427949453131200*x1^13*x2^10*\[Sigma]*\[Tau] + 13997564380800*x1^14*
        x2^10*\[Sigma]*\[Tau] + 6791088192*x1*x2^11*\[Sigma]*\[Tau] - 
       974206874592*x1^2*x2^11*\[Sigma]*\[Tau] + 31422999873552*x1^3*x2^11*
        \[Sigma]*\[Tau] - 399108786009696*x1^4*x2^11*\[Sigma]*\[Tau] + 
       2557510460358042*x1^5*x2^11*\[Sigma]*\[Tau] - 9410146104086805*x1^6*
        x2^11*\[Sigma]*\[Tau] + 21321646541709360*x1^7*x2^11*\[Sigma]*
        \[Tau] - 30765534527560140*x1^8*x2^11*\[Sigma]*\[Tau] + 
       28426213141381440*x1^9*x2^11*\[Sigma]*\[Tau] - 16433988735197880*x1^10*
        x2^11*\[Sigma]*\[Tau] + 5581576786816800*x1^11*x2^11*\[Sigma]*
        \[Tau] - 968780263651200*x1^12*x2^11*\[Sigma]*\[Tau] + 
       60156956059200*x1^13*x2^11*\[Sigma]*\[Tau] + 29341984*x2^12*\[Sigma]*
        \[Tau] - 18217277792*x1*x2^12*\[Sigma]*\[Tau] + 
       1319050334910*x1^2*x2^12*\[Sigma]*\[Tau] - 29057128610160*x1^3*x2^12*
        \[Sigma]*\[Tau] + 284001455140256*x1^4*x2^12*\[Sigma]*\[Tau] - 
       1484388157514703*x1^5*x2^12*\[Sigma]*\[Tau] + 4587796123518300*x1^6*
        x2^12*\[Sigma]*\[Tau] - 8838971576427300*x1^7*x2^12*\[Sigma]*\[Tau] + 
       10830034219379760*x1^8*x2^12*\[Sigma]*\[Tau] - 8360145111142440*x1^9*
        x2^12*\[Sigma]*\[Tau] + 3882195749900160*x1^10*x2^12*\[Sigma]*
        \[Tau] - 968780263651200*x1^11*x2^12*\[Sigma]*\[Tau] + 
       96012660744000*x1^12*x2^12*\[Sigma]*\[Tau] - 57531488*x2^13*\[Sigma]*
        \[Tau] + 17494528072*x1*x2^13*\[Sigma]*\[Tau] - 
       845689840380*x1^2*x2^13*\[Sigma]*\[Tau] + 14121999239950*x1^3*x2^13*
        \[Sigma]*\[Tau] - 111353187006957*x1^4*x2^13*\[Sigma]*\[Tau] + 
       484408377627888*x1^5*x2^13*\[Sigma]*\[Tau] - 1261958371886520*x1^6*
        x2^13*\[Sigma]*\[Tau] + 2045859387227040*x1^7*x2^13*\[Sigma]*\[Tau] - 
       2073323516210100*x1^8*x2^13*\[Sigma]*\[Tau] + 1270866551613120*x1^9*
        x2^13*\[Sigma]*\[Tau] - 427949453131200*x1^10*x2^13*\[Sigma]*\[Tau] + 
       60156956059200*x1^11*x2^13*\[Sigma]*\[Tau] + 36180318*x2^14*\[Sigma]*
        \[Tau] - 7144919076*x1*x2^14*\[Sigma]*\[Tau] + 
       256348395636*x1^2*x2^14*\[Sigma]*\[Tau] - 3399007914687*x1^3*x2^14*
        \[Sigma]*\[Tau] + 22000399148364*x1^4*x2^14*\[Sigma]*\[Tau] - 
       79567537898520*x1^5*x2^14*\[Sigma]*\[Tau] + 171812023198200*x1^6*x2^14*
        \[Sigma]*\[Tau] - 226342140823260*x1^7*x2^14*\[Sigma]*\[Tau] + 
       178178891093280*x1^8*x2^14*\[Sigma]*\[Tau] - 76929523070400*x1^9*x2^14*
        \[Sigma]*\[Tau] + 13997564380800*x1^10*x2^14*\[Sigma]*\[Tau] - 
       7944504*x2^15*\[Sigma]*\[Tau] + 1126225610*x1*x2^15*\[Sigma]*\[Tau] - 
       31314101253*x1^2*x2^15*\[Sigma]*\[Tau] + 333621366288*x1^3*x2^15*
        \[Sigma]*\[Tau] - 1756732569900*x1^4*x2^15*\[Sigma]*\[Tau] + 
       5141234881440*x1^5*x2^15*\[Sigma]*\[Tau] - 8772266584620*x1^6*x2^15*
        \[Sigma]*\[Tau] + 8678174606640*x1^7*x2^15*\[Sigma]*\[Tau] - 
       4613033224800*x1^8*x2^15*\[Sigma]*\[Tau] + 1019198980800*x1^9*x2^15*
        \[Sigma]*\[Tau] + 428404*x2^16*\[Sigma]*\[Tau] - 
       43295295*x1*x2^16*\[Sigma]*\[Tau] + 922182240*x1^2*x2^16*\[Sigma]*
        \[Tau] - 7665007140*x1^3*x2^16*\[Sigma]*\[Tau] + 
       31308525360*x1^4*x2^16*\[Sigma]*\[Tau] - 69235481700*x1^5*x2^16*
        \[Sigma]*\[Tau] + 84541010400*x1^6*x2^16*\[Sigma]*\[Tau] - 
       53599946400*x1^7*x2^16*\[Sigma]*\[Tau] + 13772959200*x1^8*x2^16*
        \[Sigma]*\[Tau] + 7335496*x1^12*\[Tau]^2 - 14471072*x1^13*\[Tau]^2 + 
       8917452*x1^14*\[Tau]^2 - 1738836*x1^15*\[Tau]^2 + 
       54196*x1^16*\[Tau]^2 + 1697772048*x1^11*x2*\[Tau]^2 - 
       4618047728*x1^12*x2*\[Tau]^2 + 4512065068*x1^13*x2*\[Tau]^2 - 
       1872774492*x1^14*x2*\[Tau]^2 + 293200313*x1^15*x2*\[Tau]^2 - 
       9995856*x1^16*x2*\[Tau]^2 + 68702833416*x1^10*x2^2*\[Tau]^2 - 
       245961219168*x1^11*x2^2*\[Tau]^2 + 338358269340*x1^12*x2^2*\[Tau]^2 - 
       222116666772*x1^13*x2^2*\[Tau]^2 + 69516610242*x1^14*x2^2*\[Tau]^2 - 
       8777811192*x1^15*x2^2*\[Tau]^2 + 257949552*x1^16*x2^2*\[Tau]^2 + 
       923151541760*x1^9*x2^3*\[Tau]^2 - 4300790652592*x1^10*x2^3*\[Tau]^2 + 
       7984453045968*x1^11*x2^3*\[Tau]^2 - 7516825725612*x1^12*x2^3*
        \[Tau]^2 + 3758203328383*x1^13*x2^3*\[Tau]^2 - 
       943829860512*x1^14*x2^3*\[Tau]^2 + 98069602428*x1^15*x2^3*\[Tau]^2 - 
       2388987552*x1^16*x2^3*\[Tau]^2 + 5277445858440*x1^8*x2^4*\[Tau]^2 - 
       32057245309600*x1^9*x2^4*\[Tau]^2 + 78899476229252*x1^10*x2^4*
        \[Tau]^2 - 101744902646772*x1^11*x2^4*\[Tau]^2 + 
       73824340820132*x1^12*x2^4*\[Tau]^2 - 29888150725272*x1^13*x2^4*
        \[Tau]^2 + 6213431091840*x1^14*x2^4*\[Tau]^2 - 
       534794227968*x1^15*x2^4*\[Tau]^2 + 10514484456*x1^16*x2^4*\[Tau]^2 + 
       14464308006288*x1^7*x2^5*\[Tau]^2 - 115868947034736*x1^8*x2^5*
        \[Tau]^2 + 376461752769396*x1^9*x2^5*\[Tau]^2 - 
       650286247990764*x1^10*x2^5*\[Tau]^2 + 652132779250701*x1^11*x2^5*
        \[Tau]^2 - 386318257222632*x1^12*x2^5*\[Tau]^2 + 
       130564394447088*x1^13*x2^5*\[Tau]^2 - 22734636609888*x1^14*x2^5*
        \[Tau]^2 + 1608621665868*x1^15*x2^5*\[Tau]^2 - 
       24614528400*x1^16*x2^5*\[Tau]^2 + 20126284681104*x1^6*x2^6*\[Tau]^2 - 
       217103891521104*x1^7*x2^6*\[Tau]^2 + 936813034258164*x1^8*x2^6*
        \[Tau]^2 - 2150025611985636*x1^9*x2^6*\[Tau]^2 + 
       2905571810284990*x1^10*x2^6*\[Tau]^2 - 2393086756234944*x1^11*x2^6*
        \[Tau]^2 + 1191165577073472*x1^12*x2^6*\[Tau]^2 - 
       340120373012112*x1^13*x2^6*\[Tau]^2 + 49436964999576*x1^14*x2^6*
        \[Tau]^2 - 2806303333680*x1^15*x2^6*\[Tau]^2 + 
       31472234640*x1^16*x2^6*\[Tau]^2 + 14464308006288*x1^5*x2^7*\[Tau]^2 - 
       217103891521104*x1^6*x2^7*\[Tau]^2 + 1264392959706720*x1^7*x2^7*
        \[Tau]^2 - 3865862671831116*x1^8*x2^7*\[Tau]^2 + 
       6965165858035451*x1^9*x2^7*\[Tau]^2 - 7759685610945576*x1^10*x2^7*
        \[Tau]^2 + 5393603221405476*x1^11*x2^7*\[Tau]^2 - 
       2281480596872400*x1^12*x2^7*\[Tau]^2 + 549000700585260*x1^13*x2^7*
        \[Tau]^2 - 65304306753840*x1^14*x2^7*\[Tau]^2 + 
       2827517394240*x1^15*x2^7*\[Tau]^2 - 20739438720*x1^16*x2^7*\[Tau]^2 + 
       5277445858440*x1^4*x2^8*\[Tau]^2 - 115868947034736*x1^5*x2^8*
        \[Tau]^2 + 936813034258164*x1^6*x2^8*\[Tau]^2 - 
       3865862671831116*x1^7*x2^8*\[Tau]^2 + 9289425527951184*x1^8*x2^8*
        \[Tau]^2 - 13822445512100016*x1^9*x2^8*\[Tau]^2 + 
       13028482342736784*x1^10*x2^8*\[Tau]^2 - 7723532916758736*x1^11*x2^8*
        \[Tau]^2 + 2769325995660840*x1^12*x2^8*\[Tau]^2 - 
       551419389536400*x1^13*x2^8*\[Tau]^2 + 51328499024880*x1^14*x2^8*
        \[Tau]^2 - 1526195230560*x1^15*x2^8*\[Tau]^2 + 
       5509183680*x1^16*x2^8*\[Tau]^2 + 923151541760*x1^3*x2^9*\[Tau]^2 - 
       32057245309600*x1^4*x2^9*\[Tau]^2 + 376461752769396*x1^5*x2^9*
        \[Tau]^2 - 2150025611985636*x1^6*x2^9*\[Tau]^2 + 
       6965165858035451*x1^7*x2^9*\[Tau]^2 - 13822445512100016*x1^8*x2^9*
        \[Tau]^2 + 17415291522810720*x1^9*x2^9*\[Tau]^2 - 
       14023971198427344*x1^10*x2^9*\[Tau]^2 + 7069504830124968*x1^11*x2^9*
        \[Tau]^2 - 2110407230352960*x1^12*x2^9*\[Tau]^2 + 
       333245262208320*x1^13*x2^9*\[Tau]^2 - 22027891485600*x1^14*x2^9*
        \[Tau]^2 + 341569388160*x1^15*x2^9*\[Tau]^2 + 68702833416*x1^2*x2^10*
        \[Tau]^2 - 4300790652592*x1^3*x2^10*\[Tau]^2 + 
       78899476229252*x1^4*x2^10*\[Tau]^2 - 650286247990764*x1^5*x2^10*
        \[Tau]^2 + 2905571810284990*x1^6*x2^10*\[Tau]^2 - 
       7759685610945576*x1^7*x2^10*\[Tau]^2 + 13028482342736784*x1^8*x2^10*
        \[Tau]^2 - 14023971198427344*x1^9*x2^10*\[Tau]^2 + 
       9612695876078064*x1^10*x2^10*\[Tau]^2 - 4045698406854720*x1^11*x2^10*
        \[Tau]^2 + 964188051694560*x1^12*x2^10*\[Tau]^2 - 
       109929131151840*x1^13*x2^10*\[Tau]^2 + 3964069549440*x1^14*x2^10*
        \[Tau]^2 + 1697772048*x1*x2^11*\[Tau]^2 - 245961219168*x1^2*x2^11*
        \[Tau]^2 + 7984453045968*x1^3*x2^11*\[Tau]^2 - 
       101744902646772*x1^4*x2^11*\[Tau]^2 + 652132779250701*x1^5*x2^11*
        \[Tau]^2 - 2393086756234944*x1^6*x2^11*\[Tau]^2 + 
       5393603221405476*x1^7*x2^11*\[Tau]^2 - 7723532916758736*x1^8*x2^11*
        \[Tau]^2 + 7069504830124968*x1^9*x2^11*\[Tau]^2 - 
       4045698406854720*x1^10*x2^11*\[Tau]^2 + 1362154545702720*x1^11*x2^11*
        \[Tau]^2 - 236077510949280*x1^12*x2^11*\[Tau]^2 + 
       15006410939520*x1^13*x2^11*\[Tau]^2 + 7335496*x2^12*\[Tau]^2 - 
       4618047728*x1*x2^12*\[Tau]^2 + 338358269340*x1^2*x2^12*\[Tau]^2 - 
       7516825725612*x1^3*x2^12*\[Tau]^2 + 73824340820132*x1^4*x2^12*
        \[Tau]^2 - 386318257222632*x1^5*x2^12*\[Tau]^2 + 
       1191165577073472*x1^6*x2^12*\[Tau]^2 - 2281480596872400*x1^7*x2^12*
        \[Tau]^2 + 2769325995660840*x1^8*x2^12*\[Tau]^2 - 
       2110407230352960*x1^9*x2^12*\[Tau]^2 + 964188051694560*x1^10*x2^12*
        \[Tau]^2 - 236077510949280*x1^11*x2^12*\[Tau]^2 + 
       22961793254400*x1^12*x2^12*\[Tau]^2 - 14471072*x2^13*\[Tau]^2 + 
       4512065068*x1*x2^13*\[Tau]^2 - 222116666772*x1^2*x2^13*\[Tau]^2 + 
       3758203328383*x1^3*x2^13*\[Tau]^2 - 29888150725272*x1^4*x2^13*
        \[Tau]^2 + 130564394447088*x1^5*x2^13*\[Tau]^2 - 
       340120373012112*x1^6*x2^13*\[Tau]^2 + 549000700585260*x1^7*x2^13*
        \[Tau]^2 - 551419389536400*x1^8*x2^13*\[Tau]^2 + 
       333245262208320*x1^9*x2^13*\[Tau]^2 - 109929131151840*x1^10*x2^13*
        \[Tau]^2 + 15006410939520*x1^11*x2^13*\[Tau]^2 + 
       8917452*x2^14*\[Tau]^2 - 1872774492*x1*x2^14*\[Tau]^2 + 
       69516610242*x1^2*x2^14*\[Tau]^2 - 943829860512*x1^3*x2^14*\[Tau]^2 + 
       6213431091840*x1^4*x2^14*\[Tau]^2 - 22734636609888*x1^5*x2^14*
        \[Tau]^2 + 49436964999576*x1^6*x2^14*\[Tau]^2 - 
       65304306753840*x1^7*x2^14*\[Tau]^2 + 51328499024880*x1^8*x2^14*
        \[Tau]^2 - 22027891485600*x1^9*x2^14*\[Tau]^2 + 
       3964069549440*x1^10*x2^14*\[Tau]^2 - 1738836*x2^15*\[Tau]^2 + 
       293200313*x1*x2^15*\[Tau]^2 - 8777811192*x1^2*x2^15*\[Tau]^2 + 
       98069602428*x1^3*x2^15*\[Tau]^2 - 534794227968*x1^4*x2^15*\[Tau]^2 + 
       1608621665868*x1^5*x2^15*\[Tau]^2 - 2806303333680*x1^6*x2^15*
        \[Tau]^2 + 2827517394240*x1^7*x2^15*\[Tau]^2 - 
       1526195230560*x1^8*x2^15*\[Tau]^2 + 341569388160*x1^9*x2^15*\[Tau]^2 + 
       54196*x2^16*\[Tau]^2 - 9995856*x1*x2^16*\[Tau]^2 + 
       257949552*x1^2*x2^16*\[Tau]^2 - 2388987552*x1^3*x2^16*\[Tau]^2 + 
       10514484456*x1^4*x2^16*\[Tau]^2 - 24614528400*x1^5*x2^16*\[Tau]^2 + 
       31472234640*x1^6*x2^16*\[Tau]^2 - 20739438720*x1^7*x2^16*\[Tau]^2 + 
       5509183680*x1^8*x2^16*\[Tau]^2))/5
 
h4444[9] = -1024*(-1 + x1)*x1^3*(-1 + x2)*x2^3*(-10125*x1^15 + 20250*x1^16 - 
      11745*x1^17 + 1620*x1^18 - 1332322992*x1^10*x2 + 5995453464*x1^11*x2 - 
      11018891268*x1^12*x2 + 10587336606*x1^13*x2 - 5687058093*x1^14*x2 + 
      1738817529*x1^15*x2 - 322588391*x1^16*x2 + 41647461*x1^17*x2 - 
      2394477*x1^18*x2 + 161*x1^19*x2 - 115810911216*x1^9*x2^2 + 
      591045463008*x1^10*x2^2 - 1258840728684*x1^11*x2^2 + 
      1444369274964*x1^12*x2^2 - 966217731297*x1^13*x2^2 + 
      388050442758*x1^14*x2^2 - 98621553750*x1^15*x2^2 + 
      18393659694*x1^16*x2^2 - 2486976282*x1^17*x2^2 + 119062359*x1^18*x2^2 - 
      1554*x1^19*x2^2 - 1935851037120*x1^8*x2^3 + 11631573449496*x1^9*x2^3 - 
      29588033721708*x1^10*x2^3 + 41384953700244*x1^11*x2^3 - 
      34755155264277*x1^12*x2^3 + 18241936354131*x1^13*x2^3 - 
      6330583399860*x1^14*x2^3 + 1670780123448*x1^15*x2^3 - 
      366995338787*x1^16*x2^3 + 49284356811*x1^17*x2^3 - 
      1909225283*x1^18*x2^3 + 2905*x1^19*x2^3 - 10731393376704*x1^7*x2^4 + 
      79875168557184*x1^8*x2^4 - 251420533069860*x1^9*x2^4 + 
      438045567534036*x1^10*x2^4 - 465280072956363*x1^11*x2^4 + 
      316604209141668*x1^12*x2^4 - 146770181446476*x1^13*x2^4 + 
      52916698208118*x1^14*x2^4 - 16723272840863*x1^15*x2^4 + 
      3934565801260*x1^16*x2^4 - 464888428305*x1^17*x2^4 + 
      14132877817*x1^18*x2^4 - 1512*x1^19*x2^4 - 24173759177568*x1^6*x2^5 + 
      237614884979472*x1^7*x2^5 - 962144901654552*x1^8*x2^5 + 
      2134488618037314*x1^9*x2^5 - 2891210899318455*x1^10*x2^5 + 
      2538013422565089*x1^11*x2^5 - 1544987244032568*x1^12*x2^5 + 
      741277829496876*x1^13*x2^5 - 318626546474061*x1^14*x2^5 + 
      111789170411394*x1^15*x2^5 - 24381429971493*x1^16*x2^5 + 
      2397256421112*x1^17*x2^5 - 56401282560*x1^18*x2^5 - 
      24173759177568*x1^5*x2^6 + 338432628485952*x1^6*x2^6 - 
      1841581931871528*x1^7*x2^6 + 5333849503317720*x1^8*x2^6 - 
      9320150221974459*x1^9*x2^6 + 10554443232824442*x1^10*x2^6 - 
      8351231199309264*x1^11*x2^6 + 5242033724221938*x1^12*x2^6 - 
      2973720439805227*x1^13*x2^6 + 1443638555725884*x1^14*x2^6 - 
      485735585133225*x1^15*x2^6 + 91389658031343*x1^16*x2^6 - 
      7325486429268*x1^17*x2^6 + 131321093260*x1^18*x2^6 - 
      10731393376704*x1^4*x2^7 + 237614884979472*x1^5*x2^7 - 
      1841581931871528*x1^6*x2^7 + 7200394567598232*x1^7*x2^7 - 
      16521525884736531*x1^8*x2^7 + 24281530110128979*x1^9*x2^7 - 
      24890370688638982*x1^10*x2^7 + 20251580792643432*x1^11*x2^7 - 
      14917810000080673*x1^12*x2^7 + 9635794188123950*x1^13*x2^7 - 
      4586386268022783*x1^14*x2^7 + 1363228028167908*x1^15*x2^7 - 
      215406692045244*x1^16*x2^7 + 13854187719456*x1^17*x2^7 - 
      183900588984*x1^18*x2^7 - 1935851037120*x1^3*x2^8 + 
      79875168557184*x1^4*x2^8 - 962144901654552*x1^5*x2^8 + 
      5333849503317720*x1^6*x2^8 - 16521525884736531*x1^7*x2^8 + 
      31944971127778308*x1^8*x2^8 - 42579924125714964*x1^9*x2^8 + 
      44807108196169686*x1^10*x2^8 - 42557878776965949*x1^11*x2^8 + 
      35826059056104660*x1^12*x2^8 - 23010330963465867*x1^13*x2^8 + 
      9830694118266189*x1^14*x2^8 - 2498818738657668*x1^15*x2^8 + 
      326244617044248*x1^16*x2^8 - 16395187135320*x1^17*x2^8 + 
      152642129976*x1^18*x2^8 - 115810911216*x1^2*x2^9 + 
      11631573449496*x1^3*x2^9 - 251420533069860*x1^4*x2^9 + 
      2134488618037314*x1^5*x2^9 - 9320150221974459*x1^6*x2^9 + 
      24281530110128979*x1^7*x2^9 - 42579924125714964*x1^8*x2^9 + 
      58230817322884254*x1^9*x2^9 - 71340246380643681*x1^10*x2^9 + 
      77551634711787300*x1^11*x2^9 - 65459394171005023*x1^12*x2^9 + 
      38127853451235464*x1^13*x2^9 - 14089982170087068*x1^14*x2^9 + 
      3008496409352336*x1^15*x2^9 - 316976643515448*x1^16*x2^9 + 
      11827083761136*x1^17*x2^9 - 69223714560*x1^18*x2^9 - 
      1332322992*x1*x2^10 + 591045463008*x1^2*x2^10 - 
      29588033721708*x1^3*x2^10 + 438045567534036*x1^4*x2^10 - 
      2891210899318455*x1^5*x2^10 + 10554443232824442*x1^6*x2^10 - 
      24890370688638982*x1^7*x2^10 + 44807108196169686*x1^8*x2^10 - 
      71340246380643681*x1^9*x2^10 + 100071730052346842*x1^10*x2^10 - 
      109499842518005667*x1^11*x2^10 + 84305543852057675*x1^12*x2^10 - 
      42766350118399152*x1^13*x2^10 + 13403930993194644*x1^14*x2^10 - 
      2349968462152920*x1^15*x2^10 + 190931843029032*x1^16*x2^10 - 
      4759571456640*x1^17*x2^10 + 13222040832*x1^18*x2^10 + 
      5995453464*x1*x2^11 - 1258840728684*x1^2*x2^11 + 
      41384953700244*x1^3*x2^11 - 465280072956363*x1^4*x2^11 + 
      2538013422565089*x1^5*x2^11 - 8351231199309264*x1^6*x2^11 + 
      20251580792643432*x1^7*x2^11 - 42557878776965949*x1^8*x2^11 + 
      77551634711787300*x1^9*x2^11 - 109499842518005667*x1^10*x2^11 + 
      109493898480173574*x1^11*x2^11 - 73656179699385528*x1^12*x2^11 + 
      31852233613810512*x1^13*x2^11 - 8274204259563312*x1^14*x2^11 + 
      1141204391294688*x1^15*x2^11 - 64900761045120*x1^16*x2^11 + 
      819766531584*x1^17*x2^11 - 11018891268*x1*x2^12 + 
      1444369274964*x1^2*x2^12 - 34755155264277*x1^3*x2^12 + 
      316604209141668*x1^4*x2^12 - 1544987244032568*x1^5*x2^12 + 
      5242033724221938*x1^6*x2^12 - 14917810000080673*x1^7*x2^12 + 
      35826059056104660*x1^8*x2^12 - 65459394171005023*x1^9*x2^12 + 
      84305543852057675*x1^10*x2^12 - 73656179699385528*x1^11*x2^12 + 
      42307221982211088*x1^12*x2^12 - 15227118572981616*x1^13*x2^12 + 
      3142896125783904*x1^14*x2^12 - 311061224073600*x1^15*x2^12 + 
      9513766918656*x1^16*x2^12 + 10587336606*x1*x2^13 - 
      966217731297*x1^2*x2^13 + 18241936354131*x1^3*x2^13 - 
      146770181446476*x1^4*x2^13 + 741277829496876*x1^5*x2^13 - 
      2973720439805227*x1^6*x2^13 + 9635794188123950*x1^7*x2^13 - 
      23010330963465867*x1^8*x2^13 + 38127853451235464*x1^9*x2^13 - 
      42766350118399152*x1^10*x2^13 + 31852233613810512*x1^11*x2^13 - 
      15227118572981616*x1^12*x2^13 + 4367866832044128*x1^13*x2^13 - 
      654037330826880*x1^14*x2^13 + 36015386254848*x1^15*x2^13 - 
      5687058093*x1*x2^14 + 388050442758*x1^2*x2^14 - 
      6330583399860*x1^3*x2^14 + 52916698208118*x1^4*x2^14 - 
      318626546474061*x1^5*x2^14 + 1443638555725884*x1^6*x2^14 - 
      4586386268022783*x1^7*x2^14 + 9830694118266189*x1^8*x2^14 - 
      14089982170087068*x1^9*x2^14 + 13403930993194644*x1^10*x2^14 - 
      8274204259563312*x1^11*x2^14 + 3142896125783904*x1^12*x2^14 - 
      654037330826880*x1^13*x2^14 + 55108303810560*x1^14*x2^14 - 
      10125*x2^15 + 1738817529*x1*x2^15 - 98621553750*x1^2*x2^15 + 
      1670780123448*x1^3*x2^15 - 16723272840863*x1^4*x2^15 + 
      111789170411394*x1^5*x2^15 - 485735585133225*x1^6*x2^15 + 
      1363228028167908*x1^7*x2^15 - 2498818738657668*x1^8*x2^15 + 
      3008496409352336*x1^9*x2^15 - 2349968462152920*x1^10*x2^15 + 
      1141204391294688*x1^11*x2^15 - 311061224073600*x1^12*x2^15 + 
      36015386254848*x1^13*x2^15 + 20250*x2^16 - 322588391*x1*x2^16 + 
      18393659694*x1^2*x2^16 - 366995338787*x1^3*x2^16 + 
      3934565801260*x1^4*x2^16 - 24381429971493*x1^5*x2^16 + 
      91389658031343*x1^6*x2^16 - 215406692045244*x1^7*x2^16 + 
      326244617044248*x1^8*x2^16 - 316976643515448*x1^9*x2^16 + 
      190931843029032*x1^10*x2^16 - 64900761045120*x1^11*x2^16 + 
      9513766918656*x1^12*x2^16 - 11745*x2^17 + 41647461*x1*x2^17 - 
      2486976282*x1^2*x2^17 + 49284356811*x1^3*x2^17 - 
      464888428305*x1^4*x2^17 + 2397256421112*x1^5*x2^17 - 
      7325486429268*x1^6*x2^17 + 13854187719456*x1^7*x2^17 - 
      16395187135320*x1^8*x2^17 + 11827083761136*x1^9*x2^17 - 
      4759571456640*x1^10*x2^17 + 819766531584*x1^11*x2^17 + 1620*x2^18 - 
      2394477*x1*x2^18 + 119062359*x1^2*x2^18 - 1909225283*x1^3*x2^18 + 
      14132877817*x1^4*x2^18 - 56401282560*x1^5*x2^18 + 
      131321093260*x1^6*x2^18 - 183900588984*x1^7*x2^18 + 
      152642129976*x1^8*x2^18 - 69223714560*x1^9*x2^18 + 
      13222040832*x1^10*x2^18 + 161*x1*x2^19 - 1554*x1^2*x2^19 + 
      2905*x1^3*x2^19 - 1512*x1^4*x2^19 + 1125*x1^16*\[Sigma] - 
      1890*x1^17*\[Sigma] + 765*x1^18*\[Sigma] - 8263775520*x1^10*x2*
       \[Sigma] + 38082124080*x1^11*x2*\[Sigma] - 72239096160*x1^12*x2*
       \[Sigma] + 72512023500*x1^13*x2*\[Sigma] - 41208401094*x1^14*x2*
       \[Sigma] + 13172422533*x1^15*x2*\[Sigma] - 2226254750*x1^16*x2*
       \[Sigma] + 175735076*x1^17*x2*\[Sigma] - 4781255*x1^18*x2*\[Sigma] + 
      3607*x1^19*x2*\[Sigma] - 17*x1^20*x2*\[Sigma] - 
      619783164000*x1^9*x2^2*\[Sigma] + 3224312451360*x1^10*x2^2*\[Sigma] - 
      7041125632464*x1^11*x2^2*\[Sigma] + 8356236329448*x1^12*x2^2*\[Sigma] - 
      5836768838250*x1^13*x2^2*\[Sigma] + 2437851321036*x1^14*x2^2*\[Sigma] - 
      598215834600*x1^15*x2^2*\[Sigma] + 83645614816*x1^16*x2^2*\[Sigma] - 
      6328119525*x1^17*x2^2*\[Sigma] + 175919114*x1^18*x2^2*\[Sigma] - 
      46977*x1^19*x2^2*\[Sigma] + 42*x1^20*x2^2*\[Sigma] - 
      9010058016960*x1^8*x2^3*\[Sigma] + 55294978218480*x1^9*x2^3*\[Sigma] - 
      144180810929232*x1^10*x2^3*\[Sigma] + 207908774427816*x1^11*x2^3*
       \[Sigma] - 181151806328640*x1^12*x2^3*\[Sigma] + 
      98407247357895*x1^13*x2^3*\[Sigma] - 33710762176056*x1^14*x2^3*
       \[Sigma] + 7459148916792*x1^15*x2^3*\[Sigma] - 
      1115313060582*x1^16*x2^3*\[Sigma] + 101517131476*x1^17*x2^3*\[Sigma] - 
      2915694185*x1^18*x2^3*\[Sigma] + 153221*x1^19*x2^3*\[Sigma] - 
      25*x1^20*x2^3*\[Sigma] - 44492712264000*x1^7*x2^4*\[Sigma] + 
      339996165949440*x1^8*x2^4*\[Sigma] - 1098588211348320*x1^9*x2^4*
       \[Sigma] + 1969329883491432*x1^10*x2^4*\[Sigma] - 
      2159622318587664*x1^11*x2^4*\[Sigma] + 1514718047902836*x1^12*x2^4*
       \[Sigma] - 702405782951628*x1^13*x2^4*\[Sigma] + 
      228386035947029*x1^14*x2^4*\[Sigma] - 56648661834250*x1^15*x2^4*
       \[Sigma] + 10293506459824*x1^16*x2^4*\[Sigma] - 
      990562960133*x1^17*x2^4*\[Sigma] + 24610379373*x1^18*x2^4*\[Sigma] - 
      183939*x1^19*x2^4*\[Sigma] - 93701770081920*x1^6*x2^5*\[Sigma] + 
      942284450147040*x1^7*x2^5*\[Sigma] - 3902319765102528*x1^8*x2^5*
       \[Sigma] + 8864329537349748*x1^9*x2^5*\[Sigma] - 
      12322188602374350*x1^10*x2^5*\[Sigma] + 11099488647636333*x1^11*x2^5*
       \[Sigma] - 6818669543610036*x1^12*x2^5*\[Sigma] + 
      3103437883708624*x1^13*x2^5*\[Sigma] - 1157014291449366*x1^14*x2^5*
       \[Sigma] + 344132715179339*x1^15*x2^5*\[Sigma] - 
      65243909711512*x1^16*x2^5*\[Sigma] + 5574848341368*x1^17*x2^5*
       \[Sigma] - 110200106828*x1^18*x2^5*\[Sigma] + 
      74088*x1^19*x2^5*\[Sigma] - 93701770081920*x1^5*x2^6*\[Sigma] + 
      1309803879384000*x1^6*x2^6*\[Sigma] - 7191818887641696*x1^7*x2^6*
       \[Sigma] + 21118737170173104*x1^8*x2^6*\[Sigma] - 
      37547603980383042*x1^9*x2^6*\[Sigma] + 43365536651677044*x1^10*x2^6*
       \[Sigma] - 34788007813689480*x1^11*x2^6*\[Sigma] + 
      21442567112053983*x1^12*x2^6*\[Sigma] - 11307944092364570*x1^13*x2^6*
       \[Sigma] + 4974505285183336*x1^14*x2^6*\[Sigma] - 
      1524086145081300*x1^15*x2^6*\[Sigma] + 260126840412985*x1^16*x2^6*
       \[Sigma] - 18393543084340*x1^17*x2^6*\[Sigma] + 
      279293441896*x1^18*x2^6*\[Sigma] - 44492712264000*x1^4*x2^7*\[Sigma] + 
      942284450147040*x1^5*x2^7*\[Sigma] - 7191818887641696*x1^6*x2^7*
       \[Sigma] + 28057898836409904*x1^7*x2^7*\[Sigma] - 
      64719131871285360*x1^8*x2^7*\[Sigma] + 96158826016993863*x1^9*x2^7*
       \[Sigma] - 99904591001995864*x1^10*x2^7*\[Sigma] + 
      81531930319888520*x1^11*x2^7*\[Sigma] - 58480810224501630*x1^12*x2^7*
       \[Sigma] + 35887787000625665*x1^13*x2^7*\[Sigma] - 
      16103668403950820*x1^14*x2^7*\[Sigma] + 4478363094285836*x1^15*x2^7*
       \[Sigma] - 649018879893090*x1^16*x2^7*\[Sigma] + 
      36857883687072*x1^17*x2^7*\[Sigma] - 415620505440*x1^18*x2^7*\[Sigma] - 
      9010058016960*x1^3*x2^8*\[Sigma] + 339996165949440*x1^4*x2^8*\[Sigma] - 
      3902319765102528*x1^5*x2^8*\[Sigma] + 21118737170173104*x1^6*x2^8*
       \[Sigma] - 64719131871285360*x1^7*x2^8*\[Sigma] + 
      124974810842846670*x1^8*x2^8*\[Sigma] - 167830866520269696*x1^9*x2^8*
       \[Sigma] + 178739088687610159*x1^10*x2^8*\[Sigma] - 
      169986974298291858*x1^11*x2^8*\[Sigma] + 140427610911766160*x1^12*x2^8*
       \[Sigma] - 87293196620065360*x1^13*x2^8*\[Sigma] + 
      35732033100363075*x1^14*x2^8*\[Sigma] - 8574400480087358*x1^15*x2^8*
       \[Sigma] + 1028769610213632*x1^16*x2^8*\[Sigma] - 
      45507338094960*x1^17*x2^8*\[Sigma] + 360462291840*x1^18*x2^8*\[Sigma] - 
      619783164000*x1^2*x2^9*\[Sigma] + 55294978218480*x1^3*x2^9*\[Sigma] - 
      1098588211348320*x1^4*x2^9*\[Sigma] + 8864329537349748*x1^5*x2^9*
       \[Sigma] - 37547603980383042*x1^6*x2^9*\[Sigma] + 
      96158826016993863*x1^7*x2^9*\[Sigma] - 167830866520269696*x1^8*x2^9*
       \[Sigma] + 231590214921963672*x1^9*x2^9*\[Sigma] - 
      287510986391676964*x1^10*x2^9*\[Sigma] + 312955096439425993*x1^11*x2^9*
       \[Sigma] - 260728692057963010*x1^12*x2^9*\[Sigma] + 
      148283627869130376*x1^13*x2^9*\[Sigma] - 52897269326406316*x1^14*x2^9*
       \[Sigma] + 10709763970090640*x1^15*x2^9*\[Sigma] - 
      1036227308261040*x1^16*x2^9*\[Sigma] + 33868702346976*x1^17*x2^9*
       \[Sigma] - 168856047360*x1^18*x2^9*\[Sigma] - 
      8263775520*x1*x2^10*\[Sigma] + 3224312451360*x1^2*x2^10*\[Sigma] - 
      144180810929232*x1^3*x2^10*\[Sigma] + 1969329883491432*x1^4*x2^10*
       \[Sigma] - 12322188602374350*x1^5*x2^10*\[Sigma] + 
      43365536651677044*x1^6*x2^10*\[Sigma] - 99904591001995864*x1^7*x2^10*
       \[Sigma] + 178739088687610159*x1^8*x2^10*\[Sigma] - 
      287510986391676964*x1^9*x2^10*\[Sigma] + 407671062316988572*x1^10*x2^10*
       \[Sigma] - 446550270317563486*x1^11*x2^10*\[Sigma] + 
      340899740459859949*x1^12*x2^10*\[Sigma] - 169939585546482324*x1^13*
       x2^10*\[Sigma] + 51727585634773272*x1^14*x2^10*\[Sigma] - 
      8632620599732640*x1^15*x2^10*\[Sigma] + 642781965111552*x1^16*x2^10*
       \[Sigma] - 13951432535040*x1^17*x2^10*\[Sigma] + 
      33055102080*x1^18*x2^10*\[Sigma] + 38082124080*x1*x2^11*\[Sigma] - 
      7041125632464*x1^2*x2^11*\[Sigma] + 207908774427816*x1^3*x2^11*
       \[Sigma] - 2159622318587664*x1^4*x2^11*\[Sigma] + 
      11099488647636333*x1^5*x2^11*\[Sigma] - 34788007813689480*x1^6*x2^11*
       \[Sigma] + 81531930319888520*x1^7*x2^11*\[Sigma] - 
      169986974298291858*x1^8*x2^11*\[Sigma] + 312955096439425993*x1^9*x2^11*
       \[Sigma] - 446550270317563486*x1^10*x2^11*\[Sigma] + 
      448425576251325150*x1^11*x2^11*\[Sigma] - 300857699248907780*x1^12*
       x2^11*\[Sigma] + 128737222894386792*x1^13*x2^11*\[Sigma] - 
      32699649550780800*x1^14*x2^11*\[Sigma] + 4313599271831808*x1^15*x2^11*
       \[Sigma] - 224042085146880*x1^16*x2^11*\[Sigma] + 
      2446077553920*x1^17*x2^11*\[Sigma] - 72239096160*x1*x2^12*\[Sigma] + 
      8356236329448*x1^2*x2^12*\[Sigma] - 181151806328640*x1^3*x2^12*
       \[Sigma] + 1514718047902836*x1^4*x2^12*\[Sigma] - 
      6818669543610036*x1^5*x2^12*\[Sigma] + 21442567112053983*x1^6*x2^12*
       \[Sigma] - 58480810224501630*x1^7*x2^12*\[Sigma] + 
      140427610911766160*x1^8*x2^12*\[Sigma] - 260728692057963010*x1^9*x2^12*
       \[Sigma] + 340899740459859949*x1^10*x2^12*\[Sigma] - 
      300857699248907780*x1^11*x2^12*\[Sigma] + 173587058493225216*x1^12*
       x2^12*\[Sigma] - 62324967686375520*x1^13*x2^12*\[Sigma] + 
      12687771355830144*x1^14*x2^12*\[Sigma] - 1209353964698880*x1^15*x2^12*
       \[Sigma] + 33594154513920*x1^16*x2^12*\[Sigma] + 
      72512023500*x1*x2^13*\[Sigma] - 5836768838250*x1^2*x2^13*\[Sigma] + 
      98407247357895*x1^3*x2^13*\[Sigma] - 702405782951628*x1^4*x2^13*
       \[Sigma] + 3103437883708624*x1^5*x2^13*\[Sigma] - 
      11307944092364570*x1^6*x2^13*\[Sigma] + 35887787000625665*x1^7*x2^13*
       \[Sigma] - 87293196620065360*x1^8*x2^13*\[Sigma] + 
      148283627869130376*x1^9*x2^13*\[Sigma] - 169939585546482324*x1^10*x2^13*
       \[Sigma] + 128737222894386792*x1^11*x2^13*\[Sigma] - 
      62324967686375520*x1^12*x2^13*\[Sigma] + 18010800501341760*x1^13*x2^13*
       \[Sigma] - 2691796106039040*x1^14*x2^13*\[Sigma] + 
      144376694542080*x1^15*x2^13*\[Sigma] - 41208401094*x1*x2^14*\[Sigma] + 
      2437851321036*x1^2*x2^14*\[Sigma] - 33710762176056*x1^3*x2^14*
       \[Sigma] + 228386035947029*x1^4*x2^14*\[Sigma] - 
      1157014291449366*x1^5*x2^14*\[Sigma] + 4974505285183336*x1^6*x2^14*
       \[Sigma] - 16103668403950820*x1^7*x2^14*\[Sigma] + 
      35732033100363075*x1^8*x2^14*\[Sigma] - 52897269326406316*x1^9*x2^14*
       \[Sigma] + 51727585634773272*x1^10*x2^14*\[Sigma] - 
      32699649550780800*x1^11*x2^14*\[Sigma] + 12687771355830144*x1^12*x2^14*
       \[Sigma] - 2691796106039040*x1^13*x2^14*\[Sigma] + 
      230430385785600*x1^14*x2^14*\[Sigma] + 13172422533*x1*x2^15*\[Sigma] - 
      598215834600*x1^2*x2^15*\[Sigma] + 7459148916792*x1^3*x2^15*\[Sigma] - 
      56648661834250*x1^4*x2^15*\[Sigma] + 344132715179339*x1^5*x2^15*
       \[Sigma] - 1524086145081300*x1^6*x2^15*\[Sigma] + 
      4478363094285836*x1^7*x2^15*\[Sigma] - 8574400480087358*x1^8*x2^15*
       \[Sigma] + 10709763970090640*x1^9*x2^15*\[Sigma] - 
      8632620599732640*x1^10*x2^15*\[Sigma] + 4313599271831808*x1^11*x2^15*
       \[Sigma] - 1209353964698880*x1^12*x2^15*\[Sigma] + 
      144376694542080*x1^13*x2^15*\[Sigma] + 1125*x2^16*\[Sigma] - 
      2226254750*x1*x2^16*\[Sigma] + 83645614816*x1^2*x2^16*\[Sigma] - 
      1115313060582*x1^3*x2^16*\[Sigma] + 10293506459824*x1^4*x2^16*
       \[Sigma] - 65243909711512*x1^5*x2^16*\[Sigma] + 
      260126840412985*x1^6*x2^16*\[Sigma] - 649018879893090*x1^7*x2^16*
       \[Sigma] + 1028769610213632*x1^8*x2^16*\[Sigma] - 
      1036227308261040*x1^9*x2^16*\[Sigma] + 642781965111552*x1^10*x2^16*
       \[Sigma] - 224042085146880*x1^11*x2^16*\[Sigma] + 
      33594154513920*x1^12*x2^16*\[Sigma] - 1890*x2^17*\[Sigma] + 
      175735076*x1*x2^17*\[Sigma] - 6328119525*x1^2*x2^17*\[Sigma] + 
      101517131476*x1^3*x2^17*\[Sigma] - 990562960133*x1^4*x2^17*\[Sigma] + 
      5574848341368*x1^5*x2^17*\[Sigma] - 18393543084340*x1^6*x2^17*
       \[Sigma] + 36857883687072*x1^7*x2^17*\[Sigma] - 
      45507338094960*x1^8*x2^17*\[Sigma] + 33868702346976*x1^9*x2^17*
       \[Sigma] - 13951432535040*x1^10*x2^17*\[Sigma] + 
      2446077553920*x1^11*x2^17*\[Sigma] + 765*x2^18*\[Sigma] - 
      4781255*x1*x2^18*\[Sigma] + 175919114*x1^2*x2^18*\[Sigma] - 
      2915694185*x1^3*x2^18*\[Sigma] + 24610379373*x1^4*x2^18*\[Sigma] - 
      110200106828*x1^5*x2^18*\[Sigma] + 279293441896*x1^6*x2^18*\[Sigma] - 
      415620505440*x1^7*x2^18*\[Sigma] + 360462291840*x1^8*x2^18*\[Sigma] - 
      168856047360*x1^9*x2^18*\[Sigma] + 33055102080*x1^10*x2^18*\[Sigma] + 
      3607*x1*x2^19*\[Sigma] - 46977*x1^2*x2^19*\[Sigma] + 
      153221*x1^3*x2^19*\[Sigma] - 183939*x1^4*x2^19*\[Sigma] + 
      74088*x1^5*x2^19*\[Sigma] - 17*x1*x2^20*\[Sigma] + 
      42*x1^2*x2^20*\[Sigma] - 25*x1^3*x2^20*\[Sigma] - 
      3305510208*x1^10*x2*\[Sigma]^2 + 15653173536*x1^11*x2*\[Sigma]^2 - 
      30693956832*x1^12*x2*\[Sigma]^2 + 32120643744*x1^13*x2*\[Sigma]^2 - 
      19251102444*x1^14*x2*\[Sigma]^2 + 6577396755*x1^15*x2*\[Sigma]^2 - 
      1196757959*x1^16*x2*\[Sigma]^2 + 98572317*x1^17*x2*\[Sigma]^2 - 
      2461473*x1^18*x2*\[Sigma]^2 + 2600*x1^19*x2*\[Sigma]^2 - 
      36*x1^20*x2*\[Sigma]^2 - 208247143104*x1^9*x2^2*\[Sigma]^2 + 
      1104727976352*x1^10*x2^2*\[Sigma]^2 - 2472764828688*x1^11*x2^2*
       \[Sigma]^2 + 3029852044800*x1^12*x2^2*\[Sigma]^2 - 
      2204785118508*x1^13*x2^2*\[Sigma]^2 + 966905989560*x1^14*x2^2*
       \[Sigma]^2 - 247761730095*x1^15*x2^2*\[Sigma]^2 + 
      34175942784*x1^16*x2^2*\[Sigma]^2 - 2142388998*x1^17*x2^2*\[Sigma]^2 + 
      39288843*x1^18*x2^2*\[Sigma]^2 - 33207*x1^19*x2^2*\[Sigma]^2 + 
      261*x1^20*x2^2*\[Sigma]^2 - 2583383362560*x1^8*x2^3*\[Sigma]^2 + 
      16224209505504*x1^9*x2^3*\[Sigma]^2 - 43411841394768*x1^10*x2^3*
       \[Sigma]^2 + 64531847684304*x1^11*x2^3*\[Sigma]^2 - 
      58285355328648*x1^12*x2^3*\[Sigma]^2 + 32909313847389*x1^13*x2^3*
       \[Sigma]^2 - 11551642966143*x1^14*x2^3*\[Sigma]^2 + 
      2442983737128*x1^15*x2^3*\[Sigma]^2 - 293346940979*x1^16*x2^3*
       \[Sigma]^2 + 17523932712*x1^17*x2^3*\[Sigma]^2 - 
      308817977*x1^18*x2^3*\[Sigma]^2 + 104488*x1^19*x2^3*\[Sigma]^2 - 
      450*x1^20*x2^3*\[Sigma]^2 - 11382288293376*x1^7*x2^4*\[Sigma]^2 + 
      89386102181376*x1^8*x2^4*\[Sigma]^2 - 296633957004000*x1^9*x2^4*
       \[Sigma]^2 + 547045716238560*x1^10*x2^4*\[Sigma]^2 - 
      618933510096384*x1^11*x2^4*\[Sigma]^2 + 447903978863880*x1^12*x2^4*
       \[Sigma]^2 - 210899071383483*x1^13*x2^4*\[Sigma]^2 + 
      65321397997464*x1^14*x2^4*\[Sigma]^2 - 13504418797667*x1^15*x2^4*
       \[Sigma]^2 + 1825129976452*x1^16*x2^4*\[Sigma]^2 - 
      131593503894*x1^17*x2^4*\[Sigma]^2 + 2513942482*x1^18*x2^4*\[Sigma]^2 - 
      121635*x1^19*x2^4*\[Sigma]^2 + 225*x1^20*x2^4*\[Sigma]^2 - 
      22780922516352*x1^6*x2^5*\[Sigma]^2 + 233196879883968*x1^7*x2^5*
       \[Sigma]^2 - 985082682874752*x1^8*x2^5*\[Sigma]^2 + 
      2287256429414880*x1^9*x2^5*\[Sigma]^2 - 3258166951145820*x1^10*x2^5*
       \[Sigma]^2 + 3008567306895255*x1^11*x2^5*\[Sigma]^2 - 
      1871825776168005*x1^12*x2^5*\[Sigma]^2 + 822720182200476*x1^13*x2^5*
       \[Sigma]^2 - 271046175397137*x1^14*x2^5*\[Sigma]^2 + 
      67058257681488*x1^15*x2^5*\[Sigma]^2 - 10665197130468*x1^16*x2^5*
       \[Sigma]^2 + 781771086522*x1^17*x2^5*\[Sigma]^2 - 
      13121977809*x1^18*x2^5*\[Sigma]^2 + 47754*x1^19*x2^5*\[Sigma]^2 - 
      22780922516352*x1^5*x2^6*\[Sigma]^2 + 318014818849728*x1^6*x2^6*
       \[Sigma]^2 - 1758373319878560*x1^7*x2^6*\[Sigma]^2 + 
      5224327411941792*x1^8*x2^6*\[Sigma]^2 - 9433860213642732*x1^9*x2^6*
       \[Sigma]^2 + 11093320181352360*x1^10*x2^6*\[Sigma]^2 - 
      9013769270532201*x1^11*x2^6*\[Sigma]^2 + 5470910677000776*x1^12*x2^6*
       \[Sigma]^2 - 2692253940344143*x1^13*x2^6*\[Sigma]^2 + 
      1065170649695964*x1^14*x2^6*\[Sigma]^2 - 292853390950380*x1^15*x2^6*
       \[Sigma]^2 + 44940234712347*x1^16*x2^6*\[Sigma]^2 - 
      2830428864237*x1^17*x2^6*\[Sigma]^2 + 37513175638*x1^18*x2^6*
       \[Sigma]^2 - 11382288293376*x1^4*x2^7*\[Sigma]^2 + 
      233196879883968*x1^5*x2^7*\[Sigma]^2 - 1758373319878560*x1^6*x2^7*
       \[Sigma]^2 + 6846395010063840*x1^7*x2^7*\[Sigma]^2 - 
      15862424072615064*x1^8*x2^7*\[Sigma]^2 + 23798315727112185*x1^9*x2^7*
       \[Sigma]^2 - 25022995183066825*x1^10*x2^7*\[Sigma]^2 + 
      20454353703290808*x1^11*x2^7*\[Sigma]^2 - 14272776406976437*x1^12*x2^7*
       \[Sigma]^2 + 8294928777835280*x1^13*x2^7*\[Sigma]^2 - 
      3487070536503792*x1^14*x2^7*\[Sigma]^2 + 901432307600580*x1^15*x2^7*
       \[Sigma]^2 - 119629936548801*x1^16*x2^7*\[Sigma]^2 + 
      6089718991650*x1^17*x2^7*\[Sigma]^2 - 60380895456*x1^18*x2^7*
       \[Sigma]^2 - 2583383362560*x1^3*x2^8*\[Sigma]^2 + 
      89386102181376*x1^4*x2^8*\[Sigma]^2 - 985082682874752*x1^5*x2^8*
       \[Sigma]^2 + 5224327411941792*x1^6*x2^8*\[Sigma]^2 - 
      15862424072615064*x1^7*x2^8*\[Sigma]^2 + 30599436545453232*x1^8*x2^8*
       \[Sigma]^2 - 41388423064091289*x1^9*x2^8*\[Sigma]^2 + 
      44565658361543136*x1^10*x2^8*\[Sigma]^2 - 42370646793627285*x1^11*x2^8*
       \[Sigma]^2 + 34281983719230780*x1^12*x2^8*\[Sigma]^2 - 
      20561023725070008*x1^13*x2^8*\[Sigma]^2 + 8027771813533521*x1^14*x2^8*
       \[Sigma]^2 - 1810059660030111*x1^15*x2^8*\[Sigma]^2 + 
      199523285074848*x1^16*x2^8*\[Sigma]^2 - 7898922201240*x1^17*x2^8*
       \[Sigma]^2 + 55064913624*x1^18*x2^8*\[Sigma]^2 - 
      208247143104*x1^2*x2^9*\[Sigma]^2 + 16224209505504*x1^3*x2^9*
       \[Sigma]^2 - 296633957004000*x1^4*x2^9*\[Sigma]^2 + 
      2287256429414880*x1^5*x2^9*\[Sigma]^2 - 9433860213642732*x1^6*x2^9*
       \[Sigma]^2 + 23798315727112185*x1^7*x2^9*\[Sigma]^2 - 
      41388423064091289*x1^8*x2^9*\[Sigma]^2 + 57661147074659022*x1^9*x2^9*
       \[Sigma]^2 - 72504851674585881*x1^10*x2^9*\[Sigma]^2 + 
      78930210398106384*x1^11*x2^9*\[Sigma]^2 - 64796971492642762*x1^12*x2^9*
       \[Sigma]^2 + 35886874435371494*x1^13*x2^9*\[Sigma]^2 - 
      12307403798587275*x1^14*x2^9*\[Sigma]^2 + 2351054095560254*x1^15*x2^9*
       \[Sigma]^2 - 208785828163752*x1^16*x2^9*\[Sigma]^2 + 
      6082552590912*x1^17*x2^9*\[Sigma]^2 - 26646459840*x1^18*x2^9*
       \[Sigma]^2 - 3305510208*x1*x2^10*\[Sigma]^2 + 1104727976352*x1^2*x2^10*
       \[Sigma]^2 - 43411841394768*x1^3*x2^10*\[Sigma]^2 + 
      547045716238560*x1^4*x2^10*\[Sigma]^2 - 3258166951145820*x1^5*x2^10*
       \[Sigma]^2 + 11093320181352360*x1^6*x2^10*\[Sigma]^2 - 
      25022995183066825*x1^7*x2^10*\[Sigma]^2 + 44565658361543136*x1^8*x2^10*
       \[Sigma]^2 - 72504851674585881*x1^9*x2^10*\[Sigma]^2 + 
      103935140363593394*x1^10*x2^10*\[Sigma]^2 - 113917821488606676*x1^11*
       x2^10*\[Sigma]^2 + 86141993241682877*x1^12*x2^10*\[Sigma]^2 - 
      42107157855584055*x1^13*x2^10*\[Sigma]^2 + 12396587490577962*x1^14*
       x2^10*\[Sigma]^2 - 1957253020606800*x1^15*x2^10*\[Sigma]^2 + 
      133372400813064*x1^16*x2^10*\[Sigma]^2 - 2566492568640*x1^17*x2^10*
       \[Sigma]^2 + 5329291968*x1^18*x2^10*\[Sigma]^2 + 
      15653173536*x1*x2^11*\[Sigma]^2 - 2472764828688*x1^2*x2^11*\[Sigma]^2 + 
      64531847684304*x1^3*x2^11*\[Sigma]^2 - 618933510096384*x1^4*x2^11*
       \[Sigma]^2 + 3008567306895255*x1^5*x2^11*\[Sigma]^2 - 
      9013769270532201*x1^6*x2^11*\[Sigma]^2 + 20454353703290808*x1^7*x2^11*
       \[Sigma]^2 - 42370646793627285*x1^8*x2^11*\[Sigma]^2 + 
      78930210398106384*x1^9*x2^11*\[Sigma]^2 - 113917821488606676*x1^10*
       x2^11*\[Sigma]^2 + 114928546838225256*x1^11*x2^11*\[Sigma]^2 - 
      76887024504573627*x1^12*x2^11*\[Sigma]^2 + 32506404062882454*x1^13*
       x2^11*\[Sigma]^2 - 8041042590488208*x1^14*x2^11*\[Sigma]^2 + 
      1006228408915296*x1^15*x2^11*\[Sigma]^2 - 47605210773120*x1^16*x2^11*
       \[Sigma]^2 + 457914352896*x1^17*x2^11*\[Sigma]^2 - 
      30693956832*x1*x2^12*\[Sigma]^2 + 3029852044800*x1^2*x2^12*\[Sigma]^2 - 
      58285355328648*x1^3*x2^12*\[Sigma]^2 + 447903978863880*x1^4*x2^12*
       \[Sigma]^2 - 1871825776168005*x1^5*x2^12*\[Sigma]^2 + 
      5470910677000776*x1^6*x2^12*\[Sigma]^2 - 14272776406976437*x1^7*x2^12*
       \[Sigma]^2 + 34281983719230780*x1^8*x2^12*\[Sigma]^2 - 
      64796971492642762*x1^9*x2^12*\[Sigma]^2 + 86141993241682877*x1^10*x2^12*
       \[Sigma]^2 - 76887024504573627*x1^11*x2^12*\[Sigma]^2 + 
      44597611934018430*x1^12*x2^12*\[Sigma]^2 - 15969806283582144*x1^13*
       x2^12*\[Sigma]^2 + 3195946083079008*x1^14*x2^12*\[Sigma]^2 - 
      289944462487680*x1^15*x2^12*\[Sigma]^2 + 7285489795584*x1^16*x2^12*
       \[Sigma]^2 + 32120643744*x1*x2^13*\[Sigma]^2 - 
      2204785118508*x1^2*x2^13*\[Sigma]^2 + 32909313847389*x1^3*x2^13*
       \[Sigma]^2 - 210899071383483*x1^4*x2^13*\[Sigma]^2 + 
      822720182200476*x1^5*x2^13*\[Sigma]^2 - 2692253940344143*x1^6*x2^13*
       \[Sigma]^2 + 8294928777835280*x1^7*x2^13*\[Sigma]^2 - 
      20561023725070008*x1^8*x2^13*\[Sigma]^2 + 35886874435371494*x1^9*x2^13*
       \[Sigma]^2 - 42107157855584055*x1^10*x2^13*\[Sigma]^2 + 
      32506404062882454*x1^11*x2^13*\[Sigma]^2 - 15969806283582144*x1^12*
       x2^13*\[Sigma]^2 + 4658521983417792*x1^13*x2^13*\[Sigma]^2 - 
      694685298827520*x1^14*x2^13*\[Sigma]^2 + 35640083711232*x1^15*x2^13*
       \[Sigma]^2 - 19251102444*x1*x2^14*\[Sigma]^2 + 
      966905989560*x1^2*x2^14*\[Sigma]^2 - 11551642966143*x1^3*x2^14*
       \[Sigma]^2 + 65321397997464*x1^4*x2^14*\[Sigma]^2 - 
      271046175397137*x1^5*x2^14*\[Sigma]^2 + 1065170649695964*x1^6*x2^14*
       \[Sigma]^2 - 3487070536503792*x1^7*x2^14*\[Sigma]^2 + 
      8027771813533521*x1^8*x2^14*\[Sigma]^2 - 12307403798587275*x1^9*x2^14*
       \[Sigma]^2 + 12396587490577962*x1^10*x2^14*\[Sigma]^2 - 
      8041042590488208*x1^11*x2^14*\[Sigma]^2 + 3195946083079008*x1^12*x2^14*
       \[Sigma]^2 - 694685298827520*x1^13*x2^14*\[Sigma]^2 + 
      61054952999040*x1^14*x2^14*\[Sigma]^2 + 6577396755*x1*x2^15*
       \[Sigma]^2 - 247761730095*x1^2*x2^15*\[Sigma]^2 + 
      2442983737128*x1^3*x2^15*\[Sigma]^2 - 13504418797667*x1^4*x2^15*
       \[Sigma]^2 + 67058257681488*x1^5*x2^15*\[Sigma]^2 - 
      292853390950380*x1^6*x2^15*\[Sigma]^2 + 901432307600580*x1^7*x2^15*
       \[Sigma]^2 - 1810059660030111*x1^8*x2^15*\[Sigma]^2 + 
      2351054095560254*x1^9*x2^15*\[Sigma]^2 - 1957253020606800*x1^10*x2^15*
       \[Sigma]^2 + 1006228408915296*x1^11*x2^15*\[Sigma]^2 - 
      289944462487680*x1^12*x2^15*\[Sigma]^2 + 35640083711232*x1^13*x2^15*
       \[Sigma]^2 - 1196757959*x1*x2^16*\[Sigma]^2 + 
      34175942784*x1^2*x2^16*\[Sigma]^2 - 293346940979*x1^3*x2^16*
       \[Sigma]^2 + 1825129976452*x1^4*x2^16*\[Sigma]^2 - 
      10665197130468*x1^5*x2^16*\[Sigma]^2 + 44940234712347*x1^6*x2^16*
       \[Sigma]^2 - 119629936548801*x1^7*x2^16*\[Sigma]^2 + 
      199523285074848*x1^8*x2^16*\[Sigma]^2 - 208785828163752*x1^9*x2^16*
       \[Sigma]^2 + 133372400813064*x1^10*x2^16*\[Sigma]^2 - 
      47605210773120*x1^11*x2^16*\[Sigma]^2 + 7285489795584*x1^12*x2^16*
       \[Sigma]^2 + 98572317*x1*x2^17*\[Sigma]^2 - 2142388998*x1^2*x2^17*
       \[Sigma]^2 + 17523932712*x1^3*x2^17*\[Sigma]^2 - 
      131593503894*x1^4*x2^17*\[Sigma]^2 + 781771086522*x1^5*x2^17*
       \[Sigma]^2 - 2830428864237*x1^6*x2^17*\[Sigma]^2 + 
      6089718991650*x1^7*x2^17*\[Sigma]^2 - 7898922201240*x1^8*x2^17*
       \[Sigma]^2 + 6082552590912*x1^9*x2^17*\[Sigma]^2 - 
      2566492568640*x1^10*x2^17*\[Sigma]^2 + 457914352896*x1^11*x2^17*
       \[Sigma]^2 - 2461473*x1*x2^18*\[Sigma]^2 + 39288843*x1^2*x2^18*
       \[Sigma]^2 - 308817977*x1^3*x2^18*\[Sigma]^2 + 
      2513942482*x1^4*x2^18*\[Sigma]^2 - 13121977809*x1^5*x2^18*\[Sigma]^2 + 
      37513175638*x1^6*x2^18*\[Sigma]^2 - 60380895456*x1^7*x2^18*\[Sigma]^2 + 
      55064913624*x1^8*x2^18*\[Sigma]^2 - 26646459840*x1^9*x2^18*\[Sigma]^2 + 
      5329291968*x1^10*x2^18*\[Sigma]^2 + 2600*x1*x2^19*\[Sigma]^2 - 
      33207*x1^2*x2^19*\[Sigma]^2 + 104488*x1^3*x2^19*\[Sigma]^2 - 
      121635*x1^4*x2^19*\[Sigma]^2 + 47754*x1^5*x2^19*\[Sigma]^2 - 
      36*x1*x2^20*\[Sigma]^2 + 261*x1^2*x2^20*\[Sigma]^2 - 
      450*x1^3*x2^20*\[Sigma]^2 + 225*x1^4*x2^20*\[Sigma]^2 - 
      1125*x1^16*\[Tau] + 1485*x1^17*\[Tau] - 360*x1^18*\[Tau] - 
      8263775520*x1^10*x2*\[Tau] + 36291855600*x1^11*x2*\[Tau] - 
      65078022240*x1^12*x2*\[Tau] + 61019319060*x1^13*x2*\[Tau] - 
      31794046494*x1^14*x2*\[Tau] + 9041912925*x1^15*x2*\[Tau] - 
      1300803515*x1^16*x2*\[Tau] + 85796281*x1^17*x2*\[Tau] - 
      2237149*x1^18*x2*\[Tau] + 287*x1^19*x2*\[Tau] - 
      619783164000*x1^9*x2^2*\[Tau] + 3122267148000*x1^10*x2^2*\[Tau] - 
      6565809351024*x1^11*x2^2*\[Tau] + 7442904561624*x1^12*x2^2*\[Tau] - 
      4905198509946*x1^13*x2^2*\[Tau] + 1899162706212*x1^14*x2^2*\[Tau] - 
      424994003088*x1^15*x2^2*\[Tau] + 56111259545*x1^16*x2^2*\[Tau] - 
      4837350234*x1^17*x2^2*\[Tau] + 176715652*x1^18*x2^2*\[Tau] - 
      861*x1^19*x2^2*\[Tau] - 9010058016960*x1^8*x2^3*\[Tau] + 
      54351973756080*x1^9*x2^3*\[Tau] - 138598403538672*x1^10*x2^3*\[Tau] + 
      194170181962680*x1^11*x2^3*\[Tau] - 162885003882552*x1^12*x2^3*\[Tau] + 
      84224462248311*x1^13*x2^3*\[Tau] - 27302622687360*x1^14*x2^3*\[Tau] + 
      5932126449750*x1^15*x2^3*\[Tau] - 990648283159*x1^16*x2^3*\[Tau] + 
      111922213397*x1^17*x2^3*\[Tau] - 3930308129*x1^18*x2^3*\[Tau] + 
      574*x1^19*x2^3*\[Tau] - 44492712264000*x1^7*x2^4*\[Tau] + 
      338077309489920*x1^8*x2^4*\[Tau] - 1080490465121760*x1^9*x2^4*\[Tau] + 
      1904849166167640*x1^10*x2^4*\[Tau] - 2040035060694792*x1^11*x2^4*
       \[Tau] + 1386264918345132*x1^12*x2^4*\[Tau] - 
      621209524925892*x1^13*x2^4*\[Tau] + 200674639614019*x1^14*x2^4*\[Tau] - 
      53615684910933*x1^15*x2^4*\[Tau] + 11180220632134*x1^16*x2^4*\[Tau] - 
      1238431474230*x1^17*x2^4*\[Tau] + 35625527962*x1^18*x2^4*\[Tau] - 
      93701770081920*x1^6*x2^5*\[Tau] + 943229244877920*x1^7*x2^5*\[Tau] - 
      3893597110041408*x1^8*x2^5*\[Tau] + 8775693090119340*x1^9*x2^5*\[Tau] - 
      12039450461162670*x1^10*x2^5*\[Tau] + 10639456592302125*x1^11*x2^5*
       \[Tau] - 6397397458378164*x1^12*x2^5*\[Tau] + 
      2898432358896200*x1^13*x2^5*\[Tau] - 1128645301720923*x1^14*x2^5*
       \[Tau] + 364727021043406*x1^15*x2^5*\[Tau] - 75758247550902*x1^16*x2^5*
       \[Tau] + 7174500680088*x1^17*x2^5*\[Tau] - 162460173792*x1^18*x2^5*
       \[Tau] - 93701770081920*x1^5*x2^6*\[Tau] + 1313845682909760*x1^6*x2^6*
       \[Tau] - 7224704173675296*x1^7*x2^6*\[Tau] + 21183705733029840*x1^8*
       x2^6*\[Tau] - 37463329837979514*x1^9*x2^6*\[Tau] + 
      42842348711769180*x1^10*x2^6*\[Tau] - 33924708123055680*x1^11*x2^6*
       \[Tau] + 20794432567470513*x1^12*x2^6*\[Tau] - 
      11194475796525441*x1^13*x2^6*\[Tau] + 5156119933258028*x1^14*x2^6*
       \[Tau] - 1671822489524124*x1^15*x2^6*\[Tau] + 
      305686379552862*x1^16*x2^6*\[Tau] - 23813078546208*x1^17*x2^6*\[Tau] + 
      416264084320*x1^18*x2^6*\[Tau] - 44492712264000*x1^4*x2^7*\[Tau] + 
      943229244877920*x1^5*x2^7*\[Tau] - 7224704173675296*x1^6*x2^7*\[Tau] + 
      28263522873679632*x1^7*x2^7*\[Tau] - 65224939199922432*x1^8*x2^7*
       \[Tau] + 96631355823991551*x1^9*x2^7*\[Tau] - 
      99725958109445488*x1^10*x2^7*\[Tau] + 80867528426316106*x1^11*x2^7*
       \[Tau] - 58300741073946791*x1^12*x2^7*\[Tau] + 
      36544708490040674*x1^13*x2^7*\[Tau] - 16936669325261364*x1^14*x2^7*
       \[Tau] + 4920714161356392*x1^15*x2^7*\[Tau] - 
      760798566799488*x1^16*x2^7*\[Tau] + 47871846072960*x1^17*x2^7*\[Tau] - 
      627709574016*x1^18*x2^7*\[Tau] - 9010058016960*x1^3*x2^8*\[Tau] + 
      338077309489920*x1^4*x2^8*\[Tau] - 3893597110041408*x1^5*x2^8*\[Tau] + 
      21183705733029840*x1^6*x2^8*\[Tau] - 65224939199922432*x1^7*x2^8*
       \[Tau] + 126282548686923378*x1^8*x2^8*\[Tau] - 
      169381849733486298*x1^9*x2^8*\[Tau] + 179413494185739995*x1^10*x2^8*
       \[Tau] - 169987593702903981*x1^11*x2^8*\[Tau] + 
      141194512547695642*x1^12*x2^8*\[Tau] - 89124224344298346*x1^13*x2^8*
       \[Tau] + 37414694554890282*x1^14*x2^8*\[Tau] - 
      9346443456319872*x1^15*x2^8*\[Tau] + 1199472434983200*x1^16*x2^8*
       \[Tau] - 59401430512704*x1^17*x2^8*\[Tau] + 553588618464*x1^18*x2^8*
       \[Tau] - 619783164000*x1^2*x2^9*\[Tau] + 54351973756080*x1^3*x2^9*
       \[Tau] - 1080490465121760*x1^4*x2^9*\[Tau] + 8775693090119340*x1^5*
       x2^9*\[Tau] - 37463329837979514*x1^6*x2^9*\[Tau] + 
      96631355823991551*x1^7*x2^9*\[Tau] - 169381849733486298*x1^8*x2^9*
       \[Tau] + 233335019937831102*x1^9*x2^9*\[Tau] - 
      287835432558201389*x1^10*x2^9*\[Tau] + 312281099238103196*x1^11*x2^9*
       \[Tau] - 261203187107742250*x1^12*x2^9*\[Tau] + 
      150317241751404392*x1^13*x2^9*\[Tau] - 54818743015891680*x1^14*x2^9*
       \[Tau] + 11545803843331520*x1^15*x2^9*\[Tau] - 
      1201179936023424*x1^16*x2^9*\[Tau] + 44531214162624*x1^17*x2^9*\[Tau] - 
      264440816640*x1^18*x2^9*\[Tau] - 8263775520*x1*x2^10*\[Tau] + 
      3122267148000*x1^2*x2^10*\[Tau] - 138598403538672*x1^3*x2^10*\[Tau] + 
      1904849166167640*x1^4*x2^10*\[Tau] - 12039450461162670*x1^5*x2^10*
       \[Tau] + 42842348711769180*x1^6*x2^10*\[Tau] - 
      99725958109445488*x1^7*x2^10*\[Tau] + 179413494185739995*x1^8*x2^10*
       \[Tau] - 287835432558201389*x1^9*x2^10*\[Tau] + 
      405765198320972768*x1^10*x2^10*\[Tau] - 443253247056876594*x1^11*x2^10*
       \[Tau] + 339181327083419870*x1^12*x2^10*\[Tau] - 
      170590649121387936*x1^13*x2^10*\[Tau] + 52936493156658720*x1^14*x2^10*
       \[Tau] - 9185511897817920*x1^15*x2^10*\[Tau] + 
      740480953449888*x1^16*x2^10*\[Tau] - 18510857164800*x1^17*x2^10*
       \[Tau] + 52888163328*x1^18*x2^10*\[Tau] + 36291855600*x1*x2^11*
       \[Tau] - 6565809351024*x1^2*x2^11*\[Tau] + 194170181962680*x1^3*x2^11*
       \[Tau] - 2040035060694792*x1^4*x2^11*\[Tau] + 
      10639456592302125*x1^5*x2^11*\[Tau] - 33924708123055680*x1^6*x2^11*
       \[Tau] + 80867528426316106*x1^7*x2^11*\[Tau] - 
      169987593702903981*x1^8*x2^11*\[Tau] + 312281099238103196*x1^9*x2^11*
       \[Tau] - 443253247056876594*x1^10*x2^11*\[Tau] + 
      443450809783512756*x1^11*x2^11*\[Tau] - 297395867526033024*x1^12*x2^11*
       \[Tau] + 127899763978150080*x1^13*x2^11*\[Tau] - 
      32989335180895296*x1^14*x2^11*\[Tau] + 4517411367595392*x1^15*x2^11*
       \[Tau] - 256202468121600*x1^16*x2^11*\[Tau] + 
      3279066126336*x1^17*x2^11*\[Tau] - 65078022240*x1*x2^12*\[Tau] + 
      7442904561624*x1^2*x2^12*\[Tau] - 162885003882552*x1^3*x2^12*\[Tau] + 
      1386264918345132*x1^4*x2^12*\[Tau] - 6397397458378164*x1^5*x2^12*
       \[Tau] + 20794432567470513*x1^6*x2^12*\[Tau] - 
      58300741073946791*x1^7*x2^12*\[Tau] + 141194512547695642*x1^8*x2^12*
       \[Tau] - 261203187107742250*x1^9*x2^12*\[Tau] + 
      339181327083419870*x1^10*x2^12*\[Tau] - 297395867526033024*x1^11*x2^12*
       \[Tau] + 170808374019998400*x1^12*x2^12*\[Tau] - 
      61303331948927040*x1^13*x2^12*\[Tau] + 12593906672247936*x1^14*x2^12*
       \[Tau] - 1240840584023040*x1^15*x2^12*\[Tau] + 
      38055067674624*x1^16*x2^12*\[Tau] + 61019319060*x1*x2^13*\[Tau] - 
      4905198509946*x1^2*x2^13*\[Tau] + 84224462248311*x1^3*x2^13*\[Tau] - 
      621209524925892*x1^4*x2^13*\[Tau] + 2898432358896200*x1^5*x2^13*
       \[Tau] - 11194475796525441*x1^6*x2^13*\[Tau] + 
      36544708490040674*x1^7*x2^13*\[Tau] - 89124224344298346*x1^8*x2^13*
       \[Tau] + 150317241751404392*x1^9*x2^13*\[Tau] - 
      170590649121387936*x1^10*x2^13*\[Tau] + 127899763978150080*x1^11*x2^13*
       \[Tau] - 61303331948927040*x1^12*x2^13*\[Tau] + 
      17573796424017792*x1^13*x2^13*\[Tau] - 2623494094341120*x1^14*x2^13*
       \[Tau] + 144061545019392*x1^15*x2^13*\[Tau] - 
      31794046494*x1*x2^14*\[Tau] + 1899162706212*x1^2*x2^14*\[Tau] - 
      27302622687360*x1^3*x2^14*\[Tau] + 200674639614019*x1^4*x2^14*\[Tau] - 
      1128645301720923*x1^5*x2^14*\[Tau] + 5156119933258028*x1^6*x2^14*
       \[Tau] - 16936669325261364*x1^7*x2^14*\[Tau] + 
      37414694554890282*x1^8*x2^14*\[Tau] - 54818743015891680*x1^9*x2^14*
       \[Tau] + 52936493156658720*x1^10*x2^14*\[Tau] - 
      32989335180895296*x1^11*x2^14*\[Tau] + 12593906672247936*x1^12*x2^14*
       \[Tau] - 2623494094341120*x1^13*x2^14*\[Tau] + 
      220433215242240*x1^14*x2^14*\[Tau] + 9041912925*x1*x2^15*\[Tau] - 
      424994003088*x1^2*x2^15*\[Tau] + 5932126449750*x1^3*x2^15*\[Tau] - 
      53615684910933*x1^4*x2^15*\[Tau] + 364727021043406*x1^5*x2^15*\[Tau] - 
      1671822489524124*x1^6*x2^15*\[Tau] + 4920714161356392*x1^7*x2^15*
       \[Tau] - 9346443456319872*x1^8*x2^15*\[Tau] + 
      11545803843331520*x1^9*x2^15*\[Tau] - 9185511897817920*x1^10*x2^15*
       \[Tau] + 4517411367595392*x1^11*x2^15*\[Tau] - 
      1240840584023040*x1^12*x2^15*\[Tau] + 144061545019392*x1^13*x2^15*
       \[Tau] - 1125*x2^16*\[Tau] - 1300803515*x1*x2^16*\[Tau] + 
      56111259545*x1^2*x2^16*\[Tau] - 990648283159*x1^3*x2^16*\[Tau] + 
      11180220632134*x1^4*x2^16*\[Tau] - 75758247550902*x1^5*x2^16*\[Tau] + 
      305686379552862*x1^6*x2^16*\[Tau] - 760798566799488*x1^7*x2^16*\[Tau] + 
      1199472434983200*x1^8*x2^16*\[Tau] - 1201179936023424*x1^9*x2^16*
       \[Tau] + 740480953449888*x1^10*x2^16*\[Tau] - 
      256202468121600*x1^11*x2^16*\[Tau] + 38055067674624*x1^12*x2^16*
       \[Tau] + 1485*x2^17*\[Tau] + 85796281*x1*x2^17*\[Tau] - 
      4837350234*x1^2*x2^17*\[Tau] + 111922213397*x1^3*x2^17*\[Tau] - 
      1238431474230*x1^4*x2^17*\[Tau] + 7174500680088*x1^5*x2^17*\[Tau] - 
      23813078546208*x1^6*x2^17*\[Tau] + 47871846072960*x1^7*x2^17*\[Tau] - 
      59401430512704*x1^8*x2^17*\[Tau] + 44531214162624*x1^9*x2^17*\[Tau] - 
      18510857164800*x1^10*x2^17*\[Tau] + 3279066126336*x1^11*x2^17*\[Tau] - 
      360*x2^18*\[Tau] - 2237149*x1*x2^18*\[Tau] + 176715652*x1^2*x2^18*
       \[Tau] - 3930308129*x1^3*x2^18*\[Tau] + 35625527962*x1^4*x2^18*
       \[Tau] - 162460173792*x1^5*x2^18*\[Tau] + 416264084320*x1^6*x2^18*
       \[Tau] - 627709574016*x1^7*x2^18*\[Tau] + 553588618464*x1^8*x2^18*
       \[Tau] - 264440816640*x1^9*x2^18*\[Tau] + 52888163328*x1^10*x2^18*
       \[Tau] + 287*x1*x2^19*\[Tau] - 861*x1^2*x2^19*\[Tau] + 
      574*x1^3*x2^19*\[Tau] - 13222040832*x1^10*x2*\[Sigma]*\[Tau] + 
      59499183744*x1^11*x2*\[Sigma]*\[Tau] - 110087607168*x1^12*x2*\[Sigma]*
       \[Tau] + 107643767616*x1^13*x2*\[Sigma]*\[Tau] - 
      59421704496*x1^14*x2*\[Sigma]*\[Tau] + 18276666072*x1^15*x2*\[Sigma]*
       \[Tau] - 2872040756*x1^16*x2*\[Sigma]*\[Tau] + 
      186847158*x1^17*x2*\[Sigma]*\[Tau] - 3074826*x1^18*x2*\[Sigma]*\[Tau] + 
      3840*x1^19*x2*\[Sigma]*\[Tau] + 8*x1^20*x2*\[Sigma]*\[Tau] - 
      832988572416*x1^9*x2^2*\[Sigma]*\[Tau] + 4283941229568*x1^10*x2^2*
       \[Sigma]*\[Tau] - 9248462701632*x1^11*x2^2*\[Sigma]*\[Tau] + 
      10853011483776*x1^12*x2^2*\[Sigma]*\[Tau] - 7488029838408*x1^13*x2^2*
       \[Sigma]*\[Tau] + 3067251767496*x1^14*x2^2*\[Sigma]*\[Tau] - 
      717351114498*x1^15*x2^2*\[Sigma]*\[Tau] + 87135681900*x1^16*x2^2*
       \[Sigma]*\[Tau] - 4575952791*x1^17*x2^2*\[Sigma]*\[Tau] + 
      68061315*x1^18*x2^2*\[Sigma]*\[Tau] - 49272*x1^19*x2^2*\[Sigma]*
       \[Tau] - 33*x1^20*x2^2*\[Sigma]*\[Tau] - 10333533450240*x1^8*x2^3*
       \[Sigma]*\[Tau] + 63914836841856*x1^9*x2^3*\[Sigma]*\[Tau] - 
      167568109454592*x1^10*x2^3*\[Sigma]*\[Tau] + 242549418656160*x1^11*x2^3*
       \[Sigma]*\[Tau] - 211603904649144*x1^12*x2^3*\[Sigma]*\[Tau] + 
      114188819691912*x1^13*x2^3*\[Sigma]*\[Tau] - 37842141447306*x1^14*x2^3*
       \[Sigma]*\[Tau] + 7513277543430*x1^15*x2^3*\[Sigma]*\[Tau] - 
      874024777343*x1^16*x2^3*\[Sigma]*\[Tau] + 56632439109*x1^17*x2^3*
       \[Sigma]*\[Tau] - 1271520752*x1^18*x2^3*\[Sigma]*\[Tau] + 
      157845*x1^19*x2^3*\[Sigma]*\[Tau] + 25*x1^20*x2^3*\[Sigma]*\[Tau] - 
      45529153173504*x1^7*x2^4*\[Sigma]*\[Tau] + 355843186642944*x1^8*x2^4*
       \[Sigma]*\[Tau] - 1169364141570240*x1^9*x2^4*\[Sigma]*\[Tau] + 
      2123971388941248*x1^10*x2^4*\[Sigma]*\[Tau] - 2351614896795864*x1^11*
       x2^4*\[Sigma]*\[Tau] + 1652767406695776*x1^12*x2^4*\[Sigma]*\[Tau] - 
      751244748670416*x1^13*x2^4*\[Sigma]*\[Tau] + 226320970431276*x1^14*x2^4*
       \[Sigma]*\[Tau] - 47747143307261*x1^15*x2^4*\[Sigma]*\[Tau] + 
      7195392852718*x1^16*x2^4*\[Sigma]*\[Tau] - 612629195008*x1^17*x2^4*
       \[Sigma]*\[Tau] + 14367225032*x1^18*x2^4*\[Sigma]*\[Tau] - 
      186501*x1^19*x2^4*\[Sigma]*\[Tau] - 91123690065408*x1^6*x2^5*\[Sigma]*
       \[Tau] + 933772634226432*x1^7*x2^5*\[Sigma]*\[Tau] - 
      3933566700009408*x1^8*x2^5*\[Sigma]*\[Tau] + 9069364565819712*x1^9*x2^5*
       \[Sigma]*\[Tau] - 12764882760961800*x1^10*x2^5*\[Sigma]*\[Tau] + 
      11581086649221432*x1^11*x2^5*\[Sigma]*\[Tau] - 
      7055254274436648*x1^12*x2^5*\[Sigma]*\[Tau] + 3065122400118660*x1^13*
       x2^5*\[Sigma]*\[Tau] - 1036780449870375*x1^14*x2^5*\[Sigma]*\[Tau] + 
      277178686037439*x1^15*x2^5*\[Sigma]*\[Tau] - 48835126447232*x1^16*x2^5*
       \[Sigma]*\[Tau] + 3995509957728*x1^17*x2^5*\[Sigma]*\[Tau] - 
      77443437820*x1^18*x2^5*\[Sigma]*\[Tau] + 74088*x1^19*x2^5*\[Sigma]*
       \[Tau] - 91123690065408*x1^5*x2^6*\[Sigma]*\[Tau] + 
      1275731660915712*x1^6*x2^6*\[Sigma]*\[Tau] - 7064163538407360*x1^7*x2^6*
       \[Sigma]*\[Tau] + 20962547014014144*x1^8*x2^6*\[Sigma]*\[Tau] - 
      37672370515745280*x1^9*x2^6*\[Sigma]*\[Tau] + 43899794739015096*x1^10*
       x2^6*\[Sigma]*\[Tau] - 35240933918511174*x1^11*x2^6*\[Sigma]*\[Tau] + 
      21251459626094964*x1^12*x2^6*\[Sigma]*\[Tau] - 
      10634942998301293*x1^13*x2^6*\[Sigma]*\[Tau] + 
      4403248585297968*x1^14*x2^6*\[Sigma]*\[Tau] - 1287087500981064*x1^15*
       x2^6*\[Sigma]*\[Tau] + 212254185334655*x1^16*x2^6*\[Sigma]*\[Tau] - 
      14634206375036*x1^17*x2^6*\[Sigma]*\[Tau] + 220557533896*x1^18*x2^6*
       \[Sigma]*\[Tau] - 45529153173504*x1^4*x2^7*\[Sigma]*\[Tau] + 
      933772634226432*x1^5*x2^7*\[Sigma]*\[Tau] - 7064163538407360*x1^6*x2^7*
       \[Sigma]*\[Tau] + 27576580978634688*x1^7*x2^7*\[Sigma]*\[Tau] - 
      63927557026503408*x1^8*x2^7*\[Sigma]*\[Tau] + 95662918767299688*x1^9*
       x2^7*\[Sigma]*\[Tau] - 99973573541451694*x1^10*x2^7*\[Sigma]*\[Tau] + 
      81254103916000218*x1^11*x2^7*\[Sigma]*\[Tau] - 
      56996028818477119*x1^12*x2^7*\[Sigma]*\[Tau] + 
      33857514383004389*x1^13*x2^7*\[Sigma]*\[Tau] - 
      14734882678267192*x1^14*x2^7*\[Sigma]*\[Tau] + 
      3990414145985596*x1^15*x2^7*\[Sigma]*\[Tau] - 564726051693342*x1^16*
       x2^7*\[Sigma]*\[Tau] + 31511854737888*x1^17*x2^7*\[Sigma]*\[Tau] - 
      355872373920*x1^18*x2^7*\[Sigma]*\[Tau] - 10333533450240*x1^3*x2^8*
       \[Sigma]*\[Tau] + 355843186642944*x1^4*x2^8*\[Sigma]*\[Tau] - 
      3933566700009408*x1^5*x2^8*\[Sigma]*\[Tau] + 20962547014014144*x1^6*
       x2^8*\[Sigma]*\[Tau] - 63927557026503408*x1^7*x2^8*\[Sigma]*\[Tau] + 
      123625982292757056*x1^8*x2^8*\[Sigma]*\[Tau] - 
      167019283019111508*x1^9*x2^8*\[Sigma]*\[Tau] + 178929913318013940*x1^10*
       x2^8*\[Sigma]*\[Tau] - 169594511197370373*x1^11*x2^8*\[Sigma]*\[Tau] + 
      138087325202735922*x1^12*x2^8*\[Sigma]*\[Tau] - 
      84222793425091568*x1^13*x2^8*\[Sigma]*\[Tau] + 
      33804695183684061*x1^14*x2^8*\[Sigma]*\[Tau] - 
      7954565335359538*x1^15*x2^8*\[Sigma]*\[Tau] + 936983393209920*x1^16*
       x2^8*\[Sigma]*\[Tau] - 41007589613424*x1^17*x2^8*\[Sigma]*\[Tau] + 
      328237459200*x1^18*x2^8*\[Sigma]*\[Tau] - 832988572416*x1^2*x2^9*
       \[Sigma]*\[Tau] + 63914836841856*x1^3*x2^9*\[Sigma]*\[Tau] - 
      1169364141570240*x1^4*x2^9*\[Sigma]*\[Tau] + 9069364565819712*x1^5*x2^9*
       \[Sigma]*\[Tau] - 37672370515745280*x1^6*x2^9*\[Sigma]*\[Tau] + 
      95662918767299688*x1^7*x2^9*\[Sigma]*\[Tau] - 167019283019111508*x1^8*
       x2^9*\[Sigma]*\[Tau] + 232227079279452108*x1^9*x2^9*\[Sigma]*\[Tau] - 
      290190610394948619*x1^10*x2^9*\[Sigma]*\[Tau] + 
      315041866027803159*x1^11*x2^9*\[Sigma]*\[Tau] - 
      259886916299913688*x1^12*x2^9*\[Sigma]*\[Tau] + 
      145872559800906592*x1^13*x2^9*\[Sigma]*\[Tau] - 
      51277772679704564*x1^14*x2^9*\[Sigma]*\[Tau] + 
      10223647205945936*x1^15*x2^9*\[Sigma]*\[Tau] - 
      975837905631792*x1^16*x2^9*\[Sigma]*\[Tau] + 31799151984096*x1^17*x2^9*
       \[Sigma]*\[Tau] - 161694973440*x1^18*x2^9*\[Sigma]*\[Tau] - 
      13222040832*x1*x2^10*\[Sigma]*\[Tau] + 4283941229568*x1^2*x2^10*
       \[Sigma]*\[Tau] - 167568109454592*x1^3*x2^10*\[Sigma]*\[Tau] + 
      2123971388941248*x1^4*x2^10*\[Sigma]*\[Tau] - 12764882760961800*x1^5*
       x2^10*\[Sigma]*\[Tau] + 43899794739015096*x1^6*x2^10*\[Sigma]*\[Tau] - 
      99973573541451694*x1^7*x2^10*\[Sigma]*\[Tau] + 
      178929913318013940*x1^8*x2^10*\[Sigma]*\[Tau] - 
      290190610394948619*x1^9*x2^10*\[Sigma]*\[Tau] + 
      413521347463905882*x1^10*x2^10*\[Sigma]*\[Tau] - 
      452085022001571032*x1^11*x2^10*\[Sigma]*\[Tau] + 
      342861216996778749*x1^12*x2^10*\[Sigma]*\[Tau] - 
      169333854176494932*x1^13*x2^10*\[Sigma]*\[Tau] + 
      50976467056695096*x1^14*x2^10*\[Sigma]*\[Tau] - 
      8408786141155680*x1^15*x2^10*\[Sigma]*\[Tau] + 
      620832806520192*x1^16*x2^10*\[Sigma]*\[Tau] - 13550412395520*x1^17*
       x2^10*\[Sigma]*\[Tau] + 33055102080*x1^18*x2^10*\[Sigma]*\[Tau] + 
      59499183744*x1*x2^11*\[Sigma]*\[Tau] - 9248462701632*x1^2*x2^11*
       \[Sigma]*\[Tau] + 242549418656160*x1^3*x2^11*\[Sigma]*\[Tau] - 
      2351614896795864*x1^4*x2^11*\[Sigma]*\[Tau] + 11581086649221432*x1^5*
       x2^11*\[Sigma]*\[Tau] - 35240933918511174*x1^6*x2^11*\[Sigma]*\[Tau] + 
      81254103916000218*x1^7*x2^11*\[Sigma]*\[Tau] - 
      169594511197370373*x1^8*x2^11*\[Sigma]*\[Tau] + 
      315041866027803159*x1^9*x2^11*\[Sigma]*\[Tau] - 
      452085022001571032*x1^10*x2^11*\[Sigma]*\[Tau] + 
      454254257517117150*x1^11*x2^11*\[Sigma]*\[Tau] - 
      303790847331900292*x1^12*x2^11*\[Sigma]*\[Tau] + 
      129220719002590824*x1^13*x2^11*\[Sigma]*\[Tau] - 
      32565043939091328*x1^14*x2^11*\[Sigma]*\[Tau] + 
      4260804721383168*x1^15*x2^11*\[Sigma]*\[Tau] - 
      220671087436800*x1^16*x2^11*\[Sigma]*\[Tau] + 2446077553920*x1^17*x2^11*
       \[Sigma]*\[Tau] - 110087607168*x1*x2^12*\[Sigma]*\[Tau] + 
      10853011483776*x1^2*x2^12*\[Sigma]*\[Tau] - 211603904649144*x1^3*x2^12*
       \[Sigma]*\[Tau] + 1652767406695776*x1^4*x2^12*\[Sigma]*\[Tau] - 
      7055254274436648*x1^5*x2^12*\[Sigma]*\[Tau] + 21251459626094964*x1^6*
       x2^12*\[Sigma]*\[Tau] - 56996028818477119*x1^7*x2^12*\[Sigma]*\[Tau] + 
      138087325202735922*x1^8*x2^12*\[Sigma]*\[Tau] - 
      259886916299913688*x1^9*x2^12*\[Sigma]*\[Tau] + 
      342861216996778749*x1^10*x2^12*\[Sigma]*\[Tau] - 
      303790847331900292*x1^11*x2^12*\[Sigma]*\[Tau] + 
      175288918924984704*x1^12*x2^12*\[Sigma]*\[Tau] - 
      62748356655884256*x1^13*x2^12*\[Sigma]*\[Tau] + 
      12708031590705024*x1^14*x2^12*\[Sigma]*\[Tau] - 
      1205049536570880*x1^15*x2^12*\[Sigma]*\[Tau] + 
      33594154513920*x1^16*x2^12*\[Sigma]*\[Tau] + 107643767616*x1*x2^13*
       \[Sigma]*\[Tau] - 7488029838408*x1^2*x2^13*\[Sigma]*\[Tau] + 
      114188819691912*x1^3*x2^13*\[Sigma]*\[Tau] - 751244748670416*x1^4*x2^13*
       \[Sigma]*\[Tau] + 3065122400118660*x1^5*x2^13*\[Sigma]*\[Tau] - 
      10634942998301293*x1^6*x2^13*\[Sigma]*\[Tau] + 
      33857514383004389*x1^7*x2^13*\[Sigma]*\[Tau] - 
      84222793425091568*x1^8*x2^13*\[Sigma]*\[Tau] + 
      145872559800906592*x1^9*x2^13*\[Sigma]*\[Tau] - 
      169333854176494932*x1^10*x2^13*\[Sigma]*\[Tau] + 
      129220719002590824*x1^11*x2^13*\[Sigma]*\[Tau] - 
      62748356655884256*x1^12*x2^13*\[Sigma]*\[Tau] + 
      18123971000063040*x1^13*x2^13*\[Sigma]*\[Tau] - 
      2699879713090560*x1^14*x2^13*\[Sigma]*\[Tau] + 
      144376694542080*x1^15*x2^13*\[Sigma]*\[Tau] - 59421704496*x1*x2^14*
       \[Sigma]*\[Tau] + 3067251767496*x1^2*x2^14*\[Sigma]*\[Tau] - 
      37842141447306*x1^3*x2^14*\[Sigma]*\[Tau] + 226320970431276*x1^4*x2^14*
       \[Sigma]*\[Tau] - 1036780449870375*x1^5*x2^14*\[Sigma]*\[Tau] + 
      4403248585297968*x1^6*x2^14*\[Sigma]*\[Tau] - 14734882678267192*x1^7*
       x2^14*\[Sigma]*\[Tau] + 33804695183684061*x1^8*x2^14*\[Sigma]*\[Tau] - 
      51277772679704564*x1^9*x2^14*\[Sigma]*\[Tau] + 
      50976467056695096*x1^10*x2^14*\[Sigma]*\[Tau] - 
      32565043939091328*x1^11*x2^14*\[Sigma]*\[Tau] + 
      12708031590705024*x1^12*x2^14*\[Sigma]*\[Tau] - 
      2699879713090560*x1^13*x2^14*\[Sigma]*\[Tau] + 
      230430385785600*x1^14*x2^14*\[Sigma]*\[Tau] + 18276666072*x1*x2^15*
       \[Sigma]*\[Tau] - 717351114498*x1^2*x2^15*\[Sigma]*\[Tau] + 
      7513277543430*x1^3*x2^15*\[Sigma]*\[Tau] - 47747143307261*x1^4*x2^15*
       \[Sigma]*\[Tau] + 277178686037439*x1^5*x2^15*\[Sigma]*\[Tau] - 
      1287087500981064*x1^6*x2^15*\[Sigma]*\[Tau] + 3990414145985596*x1^7*
       x2^15*\[Sigma]*\[Tau] - 7954565335359538*x1^8*x2^15*\[Sigma]*\[Tau] + 
      10223647205945936*x1^9*x2^15*\[Sigma]*\[Tau] - 
      8408786141155680*x1^10*x2^15*\[Sigma]*\[Tau] + 
      4260804721383168*x1^11*x2^15*\[Sigma]*\[Tau] - 
      1205049536570880*x1^12*x2^15*\[Sigma]*\[Tau] + 
      144376694542080*x1^13*x2^15*\[Sigma]*\[Tau] - 2872040756*x1*x2^16*
       \[Sigma]*\[Tau] + 87135681900*x1^2*x2^16*\[Sigma]*\[Tau] - 
      874024777343*x1^3*x2^16*\[Sigma]*\[Tau] + 7195392852718*x1^4*x2^16*
       \[Sigma]*\[Tau] - 48835126447232*x1^5*x2^16*\[Sigma]*\[Tau] + 
      212254185334655*x1^6*x2^16*\[Sigma]*\[Tau] - 564726051693342*x1^7*x2^16*
       \[Sigma]*\[Tau] + 936983393209920*x1^8*x2^16*\[Sigma]*\[Tau] - 
      975837905631792*x1^9*x2^16*\[Sigma]*\[Tau] + 620832806520192*x1^10*
       x2^16*\[Sigma]*\[Tau] - 220671087436800*x1^11*x2^16*\[Sigma]*\[Tau] + 
      33594154513920*x1^12*x2^16*\[Sigma]*\[Tau] + 186847158*x1*x2^17*
       \[Sigma]*\[Tau] - 4575952791*x1^2*x2^17*\[Sigma]*\[Tau] + 
      56632439109*x1^3*x2^17*\[Sigma]*\[Tau] - 612629195008*x1^4*x2^17*
       \[Sigma]*\[Tau] + 3995509957728*x1^5*x2^17*\[Sigma]*\[Tau] - 
      14634206375036*x1^6*x2^17*\[Sigma]*\[Tau] + 31511854737888*x1^7*x2^17*
       \[Sigma]*\[Tau] - 41007589613424*x1^8*x2^17*\[Sigma]*\[Tau] + 
      31799151984096*x1^9*x2^17*\[Sigma]*\[Tau] - 13550412395520*x1^10*x2^17*
       \[Sigma]*\[Tau] + 2446077553920*x1^11*x2^17*\[Sigma]*\[Tau] - 
      3074826*x1*x2^18*\[Sigma]*\[Tau] + 68061315*x1^2*x2^18*\[Sigma]*
       \[Tau] - 1271520752*x1^3*x2^18*\[Sigma]*\[Tau] + 
      14367225032*x1^4*x2^18*\[Sigma]*\[Tau] - 77443437820*x1^5*x2^18*
       \[Sigma]*\[Tau] + 220557533896*x1^6*x2^18*\[Sigma]*\[Tau] - 
      355872373920*x1^7*x2^18*\[Sigma]*\[Tau] + 328237459200*x1^8*x2^18*
       \[Sigma]*\[Tau] - 161694973440*x1^9*x2^18*\[Sigma]*\[Tau] + 
      33055102080*x1^10*x2^18*\[Sigma]*\[Tau] + 3840*x1*x2^19*\[Sigma]*
       \[Tau] - 49272*x1^2*x2^19*\[Sigma]*\[Tau] + 157845*x1^3*x2^19*\[Sigma]*
       \[Tau] - 186501*x1^4*x2^19*\[Sigma]*\[Tau] + 74088*x1^5*x2^19*\[Sigma]*
       \[Tau] + 8*x1*x2^20*\[Sigma]*\[Tau] - 33*x1^2*x2^20*\[Sigma]*\[Tau] + 
      25*x1^3*x2^20*\[Sigma]*\[Tau] - 3305510208*x1^10*x2*\[Tau]^2 + 
      14096418336*x1^11*x2*\[Tau]^2 - 24466936032*x1^12*x2*\[Tau]^2 + 
      22111052544*x1^13*x2*\[Tau]^2 - 11016901644*x1^14*x2*\[Tau]^2 + 
      2929284681*x1^15*x2*\[Tau]^2 - 359345939*x1^16*x2*\[Tau]^2 + 
      11538222*x1^17*x2*\[Tau]^2 + 398700*x1^18*x2*\[Tau]^2 - 
      280*x1^19*x2*\[Tau]^2 - 208247143104*x1^9*x2^2*\[Tau]^2 + 
      1037242638432*x1^10*x2^2*\[Tau]^2 - 2155070011248*x1^11*x2^2*\[Tau]^2 + 
      2412121457088*x1^12*x2^2*\[Tau]^2 - 1565984992236*x1^13*x2^2*\[Tau]^2 + 
      590486050728*x1^14*x2^2*\[Tau]^2 - 122303151069*x1^15*x2^2*\[Tau]^2 + 
      12178962846*x1^16*x2^2*\[Tau]^2 - 421370280*x1^17*x2^2*\[Tau]^2 - 
      2425653*x1^18*x2^2*\[Tau]^2 + 1911*x1^19*x2^2*\[Tau]^2 - 
      2583383362560*x1^8*x2^3*\[Tau]^2 + 15733208915424*x1^9*x2^3*\[Tau]^2 - 
      40383213072048*x1^10*x2^3*\[Tau]^2 + 56822990129136*x1^11*x2^3*
       \[Tau]^2 - 47730856607784*x1^12*x2^3*\[Tau]^2 + 
      24471263378247*x1^13*x2^3*\[Tau]^2 - 7579803399525*x1^14*x2^3*
       \[Tau]^2 + 1399952319972*x1^15*x2^3*\[Tau]^2 - 
      162242343020*x1^16*x2^3*\[Tau]^2 + 12406783740*x1^17*x2^3*\[Tau]^2 - 
      322806884*x1^18*x2^3*\[Tau]^2 - 3143*x1^19*x2^3*\[Tau]^2 - 
      11382288293376*x1^7*x2^4*\[Tau]^2 + 88535491140096*x1^8*x2^4*\[Tau]^2 - 
      288027591556320*x1^9*x2^4*\[Tau]^2 + 514925365024224*x1^10*x2^4*
       \[Tau]^2 - 557156972322048*x1^11*x2^4*\[Tau]^2 + 
      379353606460248*x1^12*x2^4*\[Tau]^2 - 165867808489635*x1^13*x2^4*
       \[Tau]^2 + 48654197866974*x1^14*x2^4*\[Tau]^2 - 
      10712248295216*x1^15*x2^4*\[Tau]^2 + 1858121745712*x1^16*x2^4*
       \[Tau]^2 - 184685102925*x1^17*x2^4*\[Tau]^2 + 
      4811859229*x1^18*x2^4*\[Tau]^2 + 1512*x1^19*x2^4*\[Tau]^2 - 
      22780922516352*x1^6*x2^5*\[Tau]^2 + 233689437229248*x1^7*x2^5*
       \[Tau]^2 - 981658444136832*x1^8*x2^5*\[Tau]^2 + 
      2247039710346816*x1^9*x2^5*\[Tau]^2 - 3123301279441980*x1^10*x2^5*
       \[Tau]^2 + 2781341899430661*x1^11*x2^5*\[Tau]^2 - 
      1656809410911669*x1^12*x2^5*\[Tau]^2 + 712077888042024*x1^13*x2^5*
       \[Tau]^2 - 249384070326888*x1^14*x2^5*\[Tau]^2 + 
      72688674770544*x1^15*x2^5*\[Tau]^2 - 14152720047753*x1^16*x2^5*
       \[Tau]^2 + 1276576755552*x1^17*x2^5*\[Tau]^2 - 
      27338442096*x1^18*x2^5*\[Tau]^2 - 22780922516352*x1^5*x2^6*\[Tau]^2 + 
      319851011608128*x1^6*x2^6*\[Tau]^2 - 1773756474225120*x1^7*x2^6*
       \[Tau]^2 + 5256938683513440*x1^8*x2^6*\[Tau]^2 - 
      9400990665605868*x1^9*x2^6*\[Tau]^2 + 10852426922936088*x1^10*x2^6*
       \[Tau]^2 - 8601694105705491*x1^11*x2^6*\[Tau]^2 + 
      5152965653704386*x1^12*x2^6*\[Tau]^2 - 2627501340110416*x1^13*x2^6*
       \[Tau]^2 + 1140787773188700*x1^14*x2^6*\[Tau]^2 - 
      354286039489347*x1^15*x2^6*\[Tau]^2 + 62682418100043*x1^16*x2^6*
       \[Tau]^2 - 4722752355636*x1^17*x2^6*\[Tau]^2 + 
      79833161380*x1^18*x2^6*\[Tau]^2 - 11382288293376*x1^4*x2^7*\[Tau]^2 + 
      233689437229248*x1^5*x2^7*\[Tau]^2 - 1773756474225120*x1^6*x2^7*
       \[Tau]^2 + 6942519802953504*x1^7*x2^7*\[Tau]^2 - 
      16103137363178040*x1^8*x2^7*\[Tau]^2 + 24033441855158379*x1^9*x2^7*
       \[Tau]^2 - 24957910809394507*x1^10*x2^7*\[Tau]^2 + 
      20161795777440156*x1^11*x2^7*\[Tau]^2 - 14216096042160040*x1^12*x2^7*
       \[Tau]^2 + 8632161352854872*x1^13*x2^7*\[Tau]^2 - 
      3886681734048309*x1^14*x2^7*\[Tau]^2 + 1101622935765828*x1^15*x2^7*
       \[Tau]^2 - 166349596060620*x1^16*x2^7*\[Tau]^2 + 
      10214983940784*x1^17*x2^7*\[Tau]^2 - 131827626504*x1^18*x2^7*\[Tau]^2 - 
      2583383362560*x1^3*x2^8*\[Tau]^2 + 88535491140096*x1^4*x2^8*\[Tau]^2 - 
      981658444136832*x1^5*x2^8*\[Tau]^2 + 5256938683513440*x1^6*x2^8*
       \[Tau]^2 - 16103137363178040*x1^7*x2^8*\[Tau]^2 + 
      31220158602969936*x1^8*x2^8*\[Tau]^2 - 42129728366298165*x1^9*x2^8*
       \[Tau]^2 + 44900177522061954*x1^10*x2^8*\[Tau]^2 - 
      42414387502427964*x1^11*x2^8*\[Tau]^2 + 34740086024639856*x1^12*x2^8*
       \[Tau]^2 - 21533352768836391*x1^13*x2^8*\[Tau]^2 + 
      8874654030612657*x1^14*x2^8*\[Tau]^2 - 2176797014855988*x1^15*x2^8*
       \[Tau]^2 + 274342346983992*x1^16*x2^8*\[Tau]^2 - 
      13372498532232*x1^17*x2^8*\[Tau]^2 + 124620536376*x1^18*x2^8*\[Tau]^2 - 
      208247143104*x1^2*x2^9*\[Tau]^2 + 15733208915424*x1^3*x2^9*\[Tau]^2 - 
      288027591556320*x1^4*x2^9*\[Tau]^2 + 2247039710346816*x1^5*x2^9*
       \[Tau]^2 - 9400990665605868*x1^6*x2^9*\[Tau]^2 + 
      24033441855158379*x1^7*x2^9*\[Tau]^2 - 42129728366298165*x1^8*x2^9*
       \[Tau]^2 + 58469863871355732*x1^9*x2^9*\[Tau]^2 - 
      72607131034884876*x1^10*x2^9*\[Tau]^2 + 78590652491177748*x1^11*x2^9*
       \[Tau]^2 - 65117510487267427*x1^12*x2^9*\[Tau]^2 + 
      37008748167941312*x1^13*x2^9*\[Tau]^2 - 13312959005966172*x1^14*x2^9*
       \[Tau]^2 + 2764568776257344*x1^15*x2^9*\[Tau]^2 - 
      283882128884424*x1^16*x2^9*\[Tau]^2 + 10452468919536*x1^17*x2^9*
       \[Tau]^2 - 62996693760*x1^18*x2^9*\[Tau]^2 - 3305510208*x1*x2^10*
       \[Tau]^2 + 1037242638432*x1^2*x2^10*\[Tau]^2 - 
      40383213072048*x1^3*x2^10*\[Tau]^2 + 514925365024224*x1^4*x2^10*
       \[Tau]^2 - 3123301279441980*x1^5*x2^10*\[Tau]^2 + 
      10852426922936088*x1^6*x2^10*\[Tau]^2 - 24957910809394507*x1^7*x2^10*
       \[Tau]^2 + 44900177522061954*x1^8*x2^10*\[Tau]^2 - 
      72607131034884876*x1^9*x2^10*\[Tau]^2 + 102861035669623922*x1^10*x2^10*
       \[Tau]^2 - 112160368975662075*x1^11*x2^10*\[Tau]^2 + 
      85285392133123175*x1^12*x2^10*\[Tau]^2 - 42518153043719136*x1^13*x2^10*
       \[Tau]^2 + 13059811859742396*x1^14*x2^10*\[Tau]^2 - 
      2242411131207240*x1^15*x2^10*\[Tau]^2 + 179338687054632*x1^16*x2^10*
       \[Tau]^2 - 4495857125760*x1^17*x2^10*\[Tau]^2 + 
      13222040832*x1^18*x2^10*\[Tau]^2 + 14096418336*x1*x2^11*\[Tau]^2 - 
      2155070011248*x1^2*x2^11*\[Tau]^2 + 56822990129136*x1^3*x2^11*
       \[Tau]^2 - 557156972322048*x1^4*x2^11*\[Tau]^2 + 
      2781341899430661*x1^5*x2^11*\[Tau]^2 - 8601694105705491*x1^6*x2^11*
       \[Tau]^2 + 20161795777440156*x1^7*x2^11*\[Tau]^2 - 
      42414387502427964*x1^8*x2^11*\[Tau]^2 + 78590652491177748*x1^9*x2^11*
       \[Tau]^2 - 112160368975662075*x1^10*x2^11*\[Tau]^2 + 
      112267377325985094*x1^11*x2^11*\[Tau]^2 - 75055110554889864*x1^12*x2^11*
       \[Tau]^2 + 32097141941509008*x1^13*x2^11*\[Tau]^2 - 
      8219281765662576*x1^14*x2^11*\[Tau]^2 + 1117389150245088*x1^15*x2^11*
       \[Tau]^2 - 63200473015680*x1^16*x2^11*\[Tau]^2 + 
      819766531584*x1^17*x2^11*\[Tau]^2 - 24466936032*x1*x2^12*\[Tau]^2 + 
      2412121457088*x1^2*x2^12*\[Tau]^2 - 47730856607784*x1^3*x2^12*
       \[Tau]^2 + 379353606460248*x1^4*x2^12*\[Tau]^2 - 
      1656809410911669*x1^5*x2^12*\[Tau]^2 + 5152965653704386*x1^6*x2^12*
       \[Tau]^2 - 14216096042160040*x1^7*x2^12*\[Tau]^2 + 
      34740086024639856*x1^8*x2^12*\[Tau]^2 - 65117510487267427*x1^9*x2^12*
       \[Tau]^2 + 85285392133123175*x1^10*x2^12*\[Tau]^2 - 
      75055110554889864*x1^11*x2^12*\[Tau]^2 + 43104684783450192*x1^12*x2^12*
       \[Tau]^2 - 15425767674024624*x1^13*x2^12*\[Tau]^2 + 
      3154000460625504*x1^14*x2^12*\[Tau]^2 - 309359067937920*x1^15*x2^12*
       \[Tau]^2 + 9513766918656*x1^16*x2^12*\[Tau]^2 + 
      22111052544*x1*x2^13*\[Tau]^2 - 1565984992236*x1^2*x2^13*\[Tau]^2 + 
      24471263378247*x1^3*x2^13*\[Tau]^2 - 165867808489635*x1^4*x2^13*
       \[Tau]^2 + 712077888042024*x1^5*x2^13*\[Tau]^2 - 
      2627501340110416*x1^6*x2^13*\[Tau]^2 + 8632161352854872*x1^7*x2^13*
       \[Tau]^2 - 21533352768836391*x1^8*x2^13*\[Tau]^2 + 
      37008748167941312*x1^9*x2^13*\[Tau]^2 - 42518153043719136*x1^10*x2^13*
       \[Tau]^2 + 32097141941509008*x1^11*x2^13*\[Tau]^2 - 
      15425767674024624*x1^12*x2^13*\[Tau]^2 + 4419280229279328*x1^13*x2^13*
       \[Tau]^2 - 657709716343680*x1^14*x2^13*\[Tau]^2 + 
      36015386254848*x1^15*x2^13*\[Tau]^2 - 11016901644*x1*x2^14*\[Tau]^2 + 
      590486050728*x1^2*x2^14*\[Tau]^2 - 7579803399525*x1^3*x2^14*\[Tau]^2 + 
      48654197866974*x1^4*x2^14*\[Tau]^2 - 249384070326888*x1^5*x2^14*
       \[Tau]^2 + 1140787773188700*x1^6*x2^14*\[Tau]^2 - 
      3886681734048309*x1^7*x2^14*\[Tau]^2 + 8874654030612657*x1^8*x2^14*
       \[Tau]^2 - 13312959005966172*x1^9*x2^14*\[Tau]^2 + 
      13059811859742396*x1^10*x2^14*\[Tau]^2 - 8219281765662576*x1^11*x2^14*
       \[Tau]^2 + 3154000460625504*x1^12*x2^14*\[Tau]^2 - 
      657709716343680*x1^13*x2^14*\[Tau]^2 + 55108303810560*x1^14*x2^14*
       \[Tau]^2 + 2929284681*x1*x2^15*\[Tau]^2 - 122303151069*x1^2*x2^15*
       \[Tau]^2 + 1399952319972*x1^3*x2^15*\[Tau]^2 - 
      10712248295216*x1^4*x2^15*\[Tau]^2 + 72688674770544*x1^5*x2^15*
       \[Tau]^2 - 354286039489347*x1^6*x2^15*\[Tau]^2 + 
      1101622935765828*x1^7*x2^15*\[Tau]^2 - 2176797014855988*x1^8*x2^15*
       \[Tau]^2 + 2764568776257344*x1^9*x2^15*\[Tau]^2 - 
      2242411131207240*x1^10*x2^15*\[Tau]^2 + 1117389150245088*x1^11*x2^15*
       \[Tau]^2 - 309359067937920*x1^12*x2^15*\[Tau]^2 + 
      36015386254848*x1^13*x2^15*\[Tau]^2 - 359345939*x1*x2^16*\[Tau]^2 + 
      12178962846*x1^2*x2^16*\[Tau]^2 - 162242343020*x1^3*x2^16*\[Tau]^2 + 
      1858121745712*x1^4*x2^16*\[Tau]^2 - 14152720047753*x1^5*x2^16*
       \[Tau]^2 + 62682418100043*x1^6*x2^16*\[Tau]^2 - 
      166349596060620*x1^7*x2^16*\[Tau]^2 + 274342346983992*x1^8*x2^16*
       \[Tau]^2 - 283882128884424*x1^9*x2^16*\[Tau]^2 + 
      179338687054632*x1^10*x2^16*\[Tau]^2 - 63200473015680*x1^11*x2^16*
       \[Tau]^2 + 9513766918656*x1^12*x2^16*\[Tau]^2 + 
      11538222*x1*x2^17*\[Tau]^2 - 421370280*x1^2*x2^17*\[Tau]^2 + 
      12406783740*x1^3*x2^17*\[Tau]^2 - 184685102925*x1^4*x2^17*\[Tau]^2 + 
      1276576755552*x1^5*x2^17*\[Tau]^2 - 4722752355636*x1^6*x2^17*\[Tau]^2 + 
      10214983940784*x1^7*x2^17*\[Tau]^2 - 13372498532232*x1^8*x2^17*
       \[Tau]^2 + 10452468919536*x1^9*x2^17*\[Tau]^2 - 
      4495857125760*x1^10*x2^17*\[Tau]^2 + 819766531584*x1^11*x2^17*
       \[Tau]^2 + 398700*x1*x2^18*\[Tau]^2 - 2425653*x1^2*x2^18*\[Tau]^2 - 
      322806884*x1^3*x2^18*\[Tau]^2 + 4811859229*x1^4*x2^18*\[Tau]^2 - 
      27338442096*x1^5*x2^18*\[Tau]^2 + 79833161380*x1^6*x2^18*\[Tau]^2 - 
      131827626504*x1^7*x2^18*\[Tau]^2 + 124620536376*x1^8*x2^18*\[Tau]^2 - 
      62996693760*x1^9*x2^18*\[Tau]^2 + 13222040832*x1^10*x2^18*\[Tau]^2 - 
      280*x1*x2^19*\[Tau]^2 + 1911*x1^2*x2^19*\[Tau]^2 - 
      3143*x1^3*x2^19*\[Tau]^2 + 1512*x1^4*x2^19*\[Tau]^2)
 
h4444[10] = 512*(-1 + x1)^2*x1^2*(-1 + x2)^2*x2^2*(225*x1^16 - 225*x1^17 + 
      36*x1^18 + 47754*x1^15*x2 - 83781*x1^16*x2 + 40507*x1^17*x2 - 
      4184*x1^18*x2 + 5329291968*x1^10*x2^2 - 22649490864*x1^11*x2^2 + 
      38410876224*x1^12*x2^2 - 32988910500*x1^13*x2^2 + 
      15111601744*x1^14*x2^2 - 3697386404*x1^15*x2^2 + 555242072*x1^16*x2^2 - 
      76040008*x1^17*x2^2 + 4851605*x1^18*x2^2 - 161*x1^19*x2^2 + 
      457914352896*x1^9*x2^3 - 2219059834992*x1^10*x2^3 + 
      4426559436096*x1^11*x2^3 - 4670143126740*x1^12*x2^3 + 
      2792545353150*x1^13*x2^3 - 956000730140*x1^14*x2^3 + 
      195011810992*x1^15*x2^3 - 30950618176*x1^16*x2^3 + 
      4335692150*x1^17*x2^3 - 212781517*x1^18*x2^3 + 1393*x1^19*x2^3 + 
      7285489795584*x1^8*x2^4 - 41797657661760*x1^9*x2^4 + 
      100529342412912*x1^10*x2^4 - 131198900201460*x1^11*x2^4 + 
      100612636010796*x1^12*x2^4 - 46309767322392*x1^13*x2^4 + 
      13123857660796*x1^14*x2^4 - 2720910328400*x1^15*x2^4 + 
      549037342332*x1^16*x2^4 - 76018627108*x1^17*x2^4 + 
      2893198820*x1^18*x2^4 - 1512*x1^19*x2^4 + 35640083711232*x1^7*x2^5 - 
      257750282357568*x1^8*x2^5 + 779270147657568*x1^9*x2^5 - 
      1287076405944420*x1^10*x2^5 + 1270295014535498*x1^11*x2^5 - 
      773233182238720*x1^12*x2^5 + 297880931170340*x1^13*x2^5 - 
      82309016243328*x1^14*x2^5 + 21821171657082*x1^15*x2^5 - 
      5136572310716*x1^16*x2^5 + 615921258232*x1^17*x2^5 - 
      17817074240*x1^18*x2^5 + 61054952999040*x1^6*x2^6 - 
      622164021294816*x1^7*x2^6 + 2518006580694864*x1^8*x2^6 - 
      5448160481432760*x1^9*x2^6 + 7016569073580528*x1^10*x2^6 - 
      5624674203845284*x1^11*x2^6 + 2897582835479108*x1^12*x2^6 - 
      1063360831648192*x1^13*x2^6 + 362897700130980*x1^14*x2^6 - 
      122644833839808*x1^15*x2^6 + 27507990601252*x1^16*x2^6 - 
      2672588767436*x1^17*x2^6 + 57835310764*x1^18*x2^6 + 
      35640083711232*x1^5*x2^7 - 622164021294816*x1^6*x2^7 + 
      3691571616315072*x1^7*x2^7 - 10979645997148920*x1^8*x2^7 + 
      18894440506923630*x1^9*x2^7 - 20068138015621596*x1^10*x2^7 + 
      13731936375148528*x1^11*x2^7 - 6658061509906352*x1^12*x2^7 + 
      2917957325023566*x1^13*x2^7 - 1321758523346632*x1^14*x2^7 + 
      459057680608940*x1^15*x2^7 - 87424151466708*x1^16*x2^7 + 
      6694241043336*x1^17*x2^7 - 105606426240*x1^18*x2^7 + 
      7285489795584*x1^4*x2^8 - 257750282357568*x1^5*x2^8 + 
      2518006580694864*x1^6*x2^8 - 10979645997148920*x1^7*x2^8 + 
      26147142891003750*x1^8*x2^8 - 37387320994233858*x1^9*x2^8 + 
      34073623835032772*x1^10*x2^8 - 21813643955478848*x1^11*x2^8 + 
      12329922671340484*x1^12*x2^8 - 7284644900786708*x1^13*x2^8 + 
      3582344115967820*x1^14*x2^8 - 1095051724267396*x1^15*x2^8 + 
      169598450688744*x1^16*x2^8 - 9975204175104*x1^17*x2^8 + 
      108988119576*x1^18*x2^8 + 457914352896*x1^3*x2^9 - 
      41797657661760*x1^4*x2^9 + 779270147657568*x1^5*x2^9 - 
      5448160481432760*x1^6*x2^9 + 18894440506923630*x1^7*x2^9 - 
      37387320994233858*x1^8*x2^9 + 45951733086532098*x1^9*x2^9 - 
      39085067698522912*x1^10*x2^9 + 28764983105241538*x1^11*x2^9 - 
      22019975838532364*x1^12*x2^9 + 14645869348735912*x1^13*x2^9 - 
      6511241868507628*x1^14*x2^9 + 1650623716418600*x1^15*x2^9 - 
      202478357379312*x1^16*x2^9 + 8724452485392*x1^17*x2^9 - 
      59307183936*x1^18*x2^9 + 5329291968*x1^2*x2^10 - 
      2219059834992*x1^3*x2^10 + 100529342412912*x1^4*x2^10 - 
      1287076405944420*x1^5*x2^10 + 7016569073580528*x1^6*x2^10 - 
      20068138015621596*x1^7*x2^10 + 34073623835032772*x1^8*x2^10 - 
      39085067698522912*x1^9*x2^10 + 38044089202899726*x1^10*x2^10 - 
      37950958048565386*x1^11*x2^10 + 33381376080991148*x1^12*x2^10 - 
      20435168085812424*x1^13*x2^10 + 7628894329531860*x1^14*x2^10 - 
      1557389206774800*x1^15*x2^10 + 145050845018184*x1^16*x2^10 - 
      4134830027328*x1^17*x2^10 + 13222040832*x1^18*x2^10 - 
      22649490864*x1^2*x2^11 + 4426559436096*x1^3*x2^11 - 
      131198900201460*x1^4*x2^11 + 1270295014535498*x1^5*x2^11 - 
      5624674203845284*x1^6*x2^11 + 13731936375148528*x1^7*x2^11 - 
      21813643955478848*x1^8*x2^11 + 28764983105241538*x1^9*x2^11 - 
      37950958048565386*x1^10*x2^11 + 43786871826975366*x1^11*x2^11 - 
      35769059625565056*x1^12*x2^11 + 18518255786801232*x1^13*x2^11 - 
      5617892129896368*x1^14*x2^11 + 887011756406496*x1^15*x2^11 - 
      57150610957440*x1^16*x2^11 + 819766531584*x1^17*x2^11 + 
      38410876224*x1^2*x2^12 - 4670143126740*x1^3*x2^12 + 
      100612636010796*x1^4*x2^12 - 773233182238720*x1^5*x2^12 + 
      2897582835479108*x1^6*x2^12 - 6658061509906352*x1^7*x2^12 + 
      12329922671340484*x1^8*x2^12 - 22019975838532364*x1^9*x2^12 + 
      33381376080991148*x1^10*x2^12 - 35769059625565056*x1^11*x2^12 + 
      24768343947521328*x1^12*x2^12 - 10462944412112976*x1^13*x2^12 + 
      2477468696941728*x1^14*x2^12 - 276914359193472*x1^15*x2^12 + 
      9513766918656*x1^16*x2^12 - 32988910500*x1^2*x2^13 + 
      2792545353150*x1^3*x2^13 - 46309767322392*x1^4*x2^13 + 
      297880931170340*x1^5*x2^13 - 1063360831648192*x1^6*x2^13 + 
      2917957325023566*x1^7*x2^13 - 7284644900786708*x1^8*x2^13 + 
      14645869348735912*x1^9*x2^13 - 20435168085812424*x1^10*x2^13 + 
      18518255786801232*x1^11*x2^13 - 10462944412112976*x1^12*x2^13 + 
      3459384220527648*x1^13*x2^13 - 585694563277824*x1^14*x2^13 + 
      36015386254848*x1^15*x2^13 + 15111601744*x1^2*x2^14 - 
      956000730140*x1^3*x2^14 + 13123857660796*x1^4*x2^14 - 
      82309016243328*x1^5*x2^14 + 362897700130980*x1^6*x2^14 - 
      1321758523346632*x1^7*x2^14 + 3582344115967820*x1^8*x2^14 - 
      6511241868507628*x1^9*x2^14 + 7628894329531860*x1^10*x2^14 - 
      5617892129896368*x1^11*x2^14 + 2477468696941728*x1^12*x2^14 - 
      585694563277824*x1^13*x2^14 + 55108303810560*x1^14*x2^14 + 
      47754*x1*x2^15 - 3697386404*x1^2*x2^15 + 195011810992*x1^3*x2^15 - 
      2720910328400*x1^4*x2^15 + 21821171657082*x1^5*x2^15 - 
      122644833839808*x1^6*x2^15 + 459057680608940*x1^7*x2^15 - 
      1095051724267396*x1^8*x2^15 + 1650623716418600*x1^9*x2^15 - 
      1557389206774800*x1^10*x2^15 + 887011756406496*x1^11*x2^15 - 
      276914359193472*x1^12*x2^15 + 36015386254848*x1^13*x2^15 + 225*x2^16 - 
      83781*x1*x2^16 + 555242072*x1^2*x2^16 - 30950618176*x1^3*x2^16 + 
      549037342332*x1^4*x2^16 - 5136572310716*x1^5*x2^16 + 
      27507990601252*x1^6*x2^16 - 87424151466708*x1^7*x2^16 + 
      169598450688744*x1^8*x2^16 - 202478357379312*x1^9*x2^16 + 
      145050845018184*x1^10*x2^16 - 57150610957440*x1^11*x2^16 + 
      9513766918656*x1^12*x2^16 - 225*x2^17 + 40507*x1*x2^17 - 
      76040008*x1^2*x2^17 + 4335692150*x1^3*x2^17 - 76018627108*x1^4*x2^17 + 
      615921258232*x1^5*x2^17 - 2672588767436*x1^6*x2^17 + 
      6694241043336*x1^7*x2^17 - 9975204175104*x1^8*x2^17 + 
      8724452485392*x1^9*x2^17 - 4134830027328*x1^10*x2^17 + 
      819766531584*x1^11*x2^17 + 36*x2^18 - 4184*x1*x2^18 + 
      4851605*x1^2*x2^18 - 212781517*x1^3*x2^18 + 2893198820*x1^4*x2^18 - 
      17817074240*x1^5*x2^18 + 57835310764*x1^6*x2^18 - 
      105606426240*x1^7*x2^18 + 108988119576*x1^8*x2^18 - 
      59307183936*x1^9*x2^18 + 13222040832*x1^10*x2^18 - 161*x1^2*x2^19 + 
      1393*x1^3*x2^19 - 1512*x1^4*x2^19 - 25*x1^17*\[Sigma] + 
      17*x1^18*\[Sigma] + 74088*x1^15*x2*\[Sigma] - 
      109851*x1^16*x2*\[Sigma] + 44470*x1^17*x2*\[Sigma] - 
      4355*x1^18*x2*\[Sigma] + 33055102080*x1^10*x2^2*\[Sigma] - 
      144064720800*x1^11*x2^2*\[Sigma] + 254479695120*x1^12*x2^2*\[Sigma] - 
      233379906480*x1^13*x2^2*\[Sigma] + 118425558916*x1^14*x2^2*\[Sigma] - 
      32982874918*x1^15*x2^2*\[Sigma] + 4799743049*x1^16*x2^2*\[Sigma] - 
      342051565*x1^17*x2^2*\[Sigma] + 9553800*x1^18*x2^2*\[Sigma] - 
      4355*x1^19*x2^2*\[Sigma] + 17*x1^20*x2^2*\[Sigma] + 
      2446077553920*x1^9*x2^3*\[Sigma] - 12092083043040*x1^10*x2^3*\[Sigma] + 
      24823811932416*x1^11*x2^3*\[Sigma] - 27326107379088*x1^12*x2^3*
       \[Sigma] + 17400153035832*x1^13*x2^3*\[Sigma] - 
      6478353421362*x1^14*x2^3*\[Sigma] + 1382937807208*x1^15*x2^3*\[Sigma] - 
      168058369558*x1^16*x2^3*\[Sigma] + 11962582120*x1^17*x2^3*\[Sigma] - 
      342051565*x1^18*x2^3*\[Sigma] + 44470*x1^19*x2^3*\[Sigma] - 
      25*x1^20*x2^3*\[Sigma] + 33594154513920*x1^8*x2^4*\[Sigma] - 
      197011911096000*x1^9*x2^4*\[Sigma] + 486526871637072*x1^10*x2^4*
       \[Sigma] - 656965352577744*x1^11*x2^4*\[Sigma] + 
      527563112752200*x1^12*x2^4*\[Sigma] - 257881313054610*x1^13*x2^4*
       \[Sigma] + 76774268259076*x1^14*x2^4*\[Sigma] - 
      14319112399922*x1^15*x2^4*\[Sigma] + 1882546799928*x1^16*x2^4*
       \[Sigma] - 168058369558*x1^17*x2^4*\[Sigma] + 
      4799743049*x1^18*x2^4*\[Sigma] - 109851*x1^19*x2^4*\[Sigma] + 
      144376694542080*x1^7*x2^5*\[Sigma] - 1075875827906880*x1^8*x2^5*
       \[Sigma] + 3347113544264448*x1^9*x2^5*\[Sigma] - 
      5700556484083440*x1^10*x2^5*\[Sigma] + 5835045145283816*x1^11*x2^5*
       \[Sigma] - 3714449188061262*x1^12*x2^5*\[Sigma] + 
      1493187528320600*x1^13*x2^5*\[Sigma] - 398648818398642*x1^14*x2^5*
       \[Sigma] + 82776552068728*x1^15*x2^5*\[Sigma] - 
      14319112399922*x1^16*x2^5*\[Sigma] + 1382937807208*x1^17*x2^5*
       \[Sigma] - 32982874918*x1^18*x2^5*\[Sigma] + 
      74088*x1^19*x2^5*\[Sigma] + 230430385785600*x1^6*x2^6*\[Sigma] - 
      2410690795793280*x1^7*x2^6*\[Sigma] + 9999112487734944*x1^8*x2^6*
       \[Sigma] - 22179867455977056*x1^9*x2^6*\[Sigma] + 
      29364377687798076*x1^10*x2^6*\[Sigma] - 24319478611615334*x1^11*x2^6*
       \[Sigma] + 12962548803038996*x1^12*x2^6*\[Sigma] - 
      4752152428139998*x1^13*x2^6*\[Sigma] + 1433954394032720*x1^14*x2^6*
       \[Sigma] - 398648818398642*x1^15*x2^6*\[Sigma] + 
      76774268259076*x1^16*x2^6*\[Sigma] - 6478353421362*x1^17*x2^6*
       \[Sigma] + 118425558916*x1^18*x2^6*\[Sigma] + 
      144376694542080*x1^5*x2^7*\[Sigma] - 2410690795793280*x1^6*x2^7*
       \[Sigma] + 14268792403353600*x1^7*x2^7*\[Sigma] - 
      42838190887135392*x1^8*x2^7*\[Sigma] + 74838789233712504*x1^9*x2^7*
       \[Sigma] - 81104155149377730*x1^10*x2^7*\[Sigma] + 
      56861153072016280*x1^11*x2^7*\[Sigma] - 27938023947084230*x1^12*x2^7*
       \[Sigma] + 11677628934416424*x1^13*x2^7*\[Sigma] - 
      4752152428139998*x1^14*x2^7*\[Sigma] + 1493187528320600*x1^15*x2^7*
       \[Sigma] - 257881313054610*x1^16*x2^7*\[Sigma] + 
      17400153035832*x1^17*x2^7*\[Sigma] - 233379906480*x1^18*x2^7*\[Sigma] + 
      33594154513920*x1^4*x2^8*\[Sigma] - 1075875827906880*x1^5*x2^8*
       \[Sigma] + 9999112487734944*x1^6*x2^8*\[Sigma] - 
      42838190887135392*x1^7*x2^8*\[Sigma] + 101699783152010736*x1^8*x2^8*
       \[Sigma] - 146200067847334508*x1^9*x2^8*\[Sigma] + 
      134915554246429070*x1^10*x2^8*\[Sigma] - 87752420592135794*x1^11*x2^8*
       \[Sigma] + 49407943620418376*x1^12*x2^8*\[Sigma] - 
      27938023947084230*x1^13*x2^8*\[Sigma] + 12962548803038996*x1^14*x2^8*
       \[Sigma] - 3714449188061262*x1^15*x2^8*\[Sigma] + 
      527563112752200*x1^16*x2^8*\[Sigma] - 27326107379088*x1^17*x2^8*
       \[Sigma] + 254479695120*x1^18*x2^8*\[Sigma] + 
      2446077553920*x1^3*x2^9*\[Sigma] - 197011911096000*x1^4*x2^9*\[Sigma] + 
      3347113544264448*x1^5*x2^9*\[Sigma] - 22179867455977056*x1^6*x2^9*
       \[Sigma] + 74838789233712504*x1^7*x2^9*\[Sigma] - 
      146200067847334508*x1^8*x2^9*\[Sigma] + 179300468247492068*x1^9*x2^9*
       \[Sigma] - 153965046496577536*x1^10*x2^9*\[Sigma] + 
      115061163791893752*x1^11*x2^9*\[Sigma] - 87752420592135794*x1^12*x2^9*
       \[Sigma] + 56861153072016280*x1^13*x2^9*\[Sigma] - 
      24319478611615334*x1^14*x2^9*\[Sigma] + 5835045145283816*x1^15*x2^9*
       \[Sigma] - 656965352577744*x1^16*x2^9*\[Sigma] + 
      24823811932416*x1^17*x2^9*\[Sigma] - 144064720800*x1^18*x2^9*\[Sigma] + 
      33055102080*x1^2*x2^10*\[Sigma] - 12092083043040*x1^3*x2^10*\[Sigma] + 
      486526871637072*x1^4*x2^10*\[Sigma] - 5700556484083440*x1^5*x2^10*
       \[Sigma] + 29364377687798076*x1^6*x2^10*\[Sigma] - 
      81104155149377730*x1^7*x2^10*\[Sigma] + 134915554246429070*x1^8*x2^10*
       \[Sigma] - 153965046496577536*x1^9*x2^10*\[Sigma] + 
      152030715998305104*x1^10*x2^10*\[Sigma] - 153965046496577536*x1^11*
       x2^10*\[Sigma] + 134915554246429070*x1^12*x2^10*\[Sigma] - 
      81104155149377730*x1^13*x2^10*\[Sigma] + 29364377687798076*x1^14*x2^10*
       \[Sigma] - 5700556484083440*x1^15*x2^10*\[Sigma] + 
      486526871637072*x1^16*x2^10*\[Sigma] - 12092083043040*x1^17*x2^10*
       \[Sigma] + 33055102080*x1^18*x2^10*\[Sigma] - 
      144064720800*x1^2*x2^11*\[Sigma] + 24823811932416*x1^3*x2^11*\[Sigma] - 
      656965352577744*x1^4*x2^11*\[Sigma] + 5835045145283816*x1^5*x2^11*
       \[Sigma] - 24319478611615334*x1^6*x2^11*\[Sigma] + 
      56861153072016280*x1^7*x2^11*\[Sigma] - 87752420592135794*x1^8*x2^11*
       \[Sigma] + 115061163791893752*x1^9*x2^11*\[Sigma] - 
      153965046496577536*x1^10*x2^11*\[Sigma] + 179300468247492068*x1^11*
       x2^11*\[Sigma] - 146200067847334508*x1^12*x2^11*\[Sigma] + 
      74838789233712504*x1^13*x2^11*\[Sigma] - 22179867455977056*x1^14*x2^11*
       \[Sigma] + 3347113544264448*x1^15*x2^11*\[Sigma] - 
      197011911096000*x1^16*x2^11*\[Sigma] + 2446077553920*x1^17*x2^11*
       \[Sigma] + 254479695120*x1^2*x2^12*\[Sigma] - 
      27326107379088*x1^3*x2^12*\[Sigma] + 527563112752200*x1^4*x2^12*
       \[Sigma] - 3714449188061262*x1^5*x2^12*\[Sigma] + 
      12962548803038996*x1^6*x2^12*\[Sigma] - 27938023947084230*x1^7*x2^12*
       \[Sigma] + 49407943620418376*x1^8*x2^12*\[Sigma] - 
      87752420592135794*x1^9*x2^12*\[Sigma] + 134915554246429070*x1^10*x2^12*
       \[Sigma] - 146200067847334508*x1^11*x2^12*\[Sigma] + 
      101699783152010736*x1^12*x2^12*\[Sigma] - 42838190887135392*x1^13*x2^12*
       \[Sigma] + 9999112487734944*x1^14*x2^12*\[Sigma] - 
      1075875827906880*x1^15*x2^12*\[Sigma] + 33594154513920*x1^16*x2^12*
       \[Sigma] - 233379906480*x1^2*x2^13*\[Sigma] + 
      17400153035832*x1^3*x2^13*\[Sigma] - 257881313054610*x1^4*x2^13*
       \[Sigma] + 1493187528320600*x1^5*x2^13*\[Sigma] - 
      4752152428139998*x1^6*x2^13*\[Sigma] + 11677628934416424*x1^7*x2^13*
       \[Sigma] - 27938023947084230*x1^8*x2^13*\[Sigma] + 
      56861153072016280*x1^9*x2^13*\[Sigma] - 81104155149377730*x1^10*x2^13*
       \[Sigma] + 74838789233712504*x1^11*x2^13*\[Sigma] - 
      42838190887135392*x1^12*x2^13*\[Sigma] + 14268792403353600*x1^13*x2^13*
       \[Sigma] - 2410690795793280*x1^14*x2^13*\[Sigma] + 
      144376694542080*x1^15*x2^13*\[Sigma] + 118425558916*x1^2*x2^14*
       \[Sigma] - 6478353421362*x1^3*x2^14*\[Sigma] + 
      76774268259076*x1^4*x2^14*\[Sigma] - 398648818398642*x1^5*x2^14*
       \[Sigma] + 1433954394032720*x1^6*x2^14*\[Sigma] - 
      4752152428139998*x1^7*x2^14*\[Sigma] + 12962548803038996*x1^8*x2^14*
       \[Sigma] - 24319478611615334*x1^9*x2^14*\[Sigma] + 
      29364377687798076*x1^10*x2^14*\[Sigma] - 22179867455977056*x1^11*x2^14*
       \[Sigma] + 9999112487734944*x1^12*x2^14*\[Sigma] - 
      2410690795793280*x1^13*x2^14*\[Sigma] + 230430385785600*x1^14*x2^14*
       \[Sigma] + 74088*x1*x2^15*\[Sigma] - 32982874918*x1^2*x2^15*\[Sigma] + 
      1382937807208*x1^3*x2^15*\[Sigma] - 14319112399922*x1^4*x2^15*
       \[Sigma] + 82776552068728*x1^5*x2^15*\[Sigma] - 
      398648818398642*x1^6*x2^15*\[Sigma] + 1493187528320600*x1^7*x2^15*
       \[Sigma] - 3714449188061262*x1^8*x2^15*\[Sigma] + 
      5835045145283816*x1^9*x2^15*\[Sigma] - 5700556484083440*x1^10*x2^15*
       \[Sigma] + 3347113544264448*x1^11*x2^15*\[Sigma] - 
      1075875827906880*x1^12*x2^15*\[Sigma] + 144376694542080*x1^13*x2^15*
       \[Sigma] - 109851*x1*x2^16*\[Sigma] + 4799743049*x1^2*x2^16*\[Sigma] - 
      168058369558*x1^3*x2^16*\[Sigma] + 1882546799928*x1^4*x2^16*\[Sigma] - 
      14319112399922*x1^5*x2^16*\[Sigma] + 76774268259076*x1^6*x2^16*
       \[Sigma] - 257881313054610*x1^7*x2^16*\[Sigma] + 
      527563112752200*x1^8*x2^16*\[Sigma] - 656965352577744*x1^9*x2^16*
       \[Sigma] + 486526871637072*x1^10*x2^16*\[Sigma] - 
      197011911096000*x1^11*x2^16*\[Sigma] + 33594154513920*x1^12*x2^16*
       \[Sigma] - 25*x2^17*\[Sigma] + 44470*x1*x2^17*\[Sigma] - 
      342051565*x1^2*x2^17*\[Sigma] + 11962582120*x1^3*x2^17*\[Sigma] - 
      168058369558*x1^4*x2^17*\[Sigma] + 1382937807208*x1^5*x2^17*\[Sigma] - 
      6478353421362*x1^6*x2^17*\[Sigma] + 17400153035832*x1^7*x2^17*
       \[Sigma] - 27326107379088*x1^8*x2^17*\[Sigma] + 
      24823811932416*x1^9*x2^17*\[Sigma] - 12092083043040*x1^10*x2^17*
       \[Sigma] + 2446077553920*x1^11*x2^17*\[Sigma] + 17*x2^18*\[Sigma] - 
      4355*x1*x2^18*\[Sigma] + 9553800*x1^2*x2^18*\[Sigma] - 
      342051565*x1^3*x2^18*\[Sigma] + 4799743049*x1^4*x2^18*\[Sigma] - 
      32982874918*x1^5*x2^18*\[Sigma] + 118425558916*x1^6*x2^18*\[Sigma] - 
      233379906480*x1^7*x2^18*\[Sigma] + 254479695120*x1^8*x2^18*\[Sigma] - 
      144064720800*x1^9*x2^18*\[Sigma] + 33055102080*x1^10*x2^18*\[Sigma] - 
      4355*x1^2*x2^19*\[Sigma] + 44470*x1^3*x2^19*\[Sigma] - 
      109851*x1^4*x2^19*\[Sigma] + 74088*x1^5*x2^19*\[Sigma] + 
      17*x1^2*x2^20*\[Sigma] - 25*x1^3*x2^20*\[Sigma] - 
      1512*x1^16*x2*\[Sigma]^2 + 1393*x1^17*x2*\[Sigma]^2 - 
      161*x1^18*x2*\[Sigma]^2 + 13222040832*x1^10*x2^2*\[Sigma]^2 - 
      59307183936*x1^11*x2^2*\[Sigma]^2 + 108988119576*x1^12*x2^2*
       \[Sigma]^2 - 105606426240*x1^13*x2^2*\[Sigma]^2 + 
      57835310764*x1^14*x2^2*\[Sigma]^2 - 17817074240*x1^15*x2^2*\[Sigma]^2 + 
      2893198820*x1^16*x2^2*\[Sigma]^2 - 212781517*x1^17*x2^2*\[Sigma]^2 + 
      4851605*x1^18*x2^2*\[Sigma]^2 - 4184*x1^19*x2^2*\[Sigma]^2 + 
      36*x1^20*x2^2*\[Sigma]^2 + 819766531584*x1^9*x2^3*\[Sigma]^2 - 
      4134830027328*x1^10*x2^3*\[Sigma]^2 + 8724452485392*x1^11*x2^3*
       \[Sigma]^2 - 9975204175104*x1^12*x2^3*\[Sigma]^2 + 
      6694241043336*x1^13*x2^3*\[Sigma]^2 - 2672588767436*x1^14*x2^3*
       \[Sigma]^2 + 615921258232*x1^15*x2^3*\[Sigma]^2 - 
      76018627108*x1^16*x2^3*\[Sigma]^2 + 4335692150*x1^17*x2^3*\[Sigma]^2 - 
      76040008*x1^18*x2^3*\[Sigma]^2 + 40507*x1^19*x2^3*\[Sigma]^2 - 
      225*x1^20*x2^3*\[Sigma]^2 + 9513766918656*x1^8*x2^4*\[Sigma]^2 - 
      57150610957440*x1^9*x2^4*\[Sigma]^2 + 145050845018184*x1^10*x2^4*
       \[Sigma]^2 - 202478357379312*x1^11*x2^4*\[Sigma]^2 + 
      169598450688744*x1^12*x2^4*\[Sigma]^2 - 87424151466708*x1^13*x2^4*
       \[Sigma]^2 + 27507990601252*x1^14*x2^4*\[Sigma]^2 - 
      5136572310716*x1^15*x2^4*\[Sigma]^2 + 549037342332*x1^16*x2^4*
       \[Sigma]^2 - 30950618176*x1^17*x2^4*\[Sigma]^2 + 
      555242072*x1^18*x2^4*\[Sigma]^2 - 83781*x1^19*x2^4*\[Sigma]^2 + 
      225*x1^20*x2^4*\[Sigma]^2 + 36015386254848*x1^7*x2^5*\[Sigma]^2 - 
      276914359193472*x1^8*x2^5*\[Sigma]^2 + 887011756406496*x1^9*x2^5*
       \[Sigma]^2 - 1557389206774800*x1^10*x2^5*\[Sigma]^2 + 
      1650623716418600*x1^11*x2^5*\[Sigma]^2 - 1095051724267396*x1^12*x2^5*
       \[Sigma]^2 + 459057680608940*x1^13*x2^5*\[Sigma]^2 - 
      122644833839808*x1^14*x2^5*\[Sigma]^2 + 21821171657082*x1^15*x2^5*
       \[Sigma]^2 - 2720910328400*x1^16*x2^5*\[Sigma]^2 + 
      195011810992*x1^17*x2^5*\[Sigma]^2 - 3697386404*x1^18*x2^5*\[Sigma]^2 + 
      47754*x1^19*x2^5*\[Sigma]^2 + 55108303810560*x1^6*x2^6*\[Sigma]^2 - 
      585694563277824*x1^7*x2^6*\[Sigma]^2 + 2477468696941728*x1^8*x2^6*
       \[Sigma]^2 - 5617892129896368*x1^9*x2^6*\[Sigma]^2 + 
      7628894329531860*x1^10*x2^6*\[Sigma]^2 - 6511241868507628*x1^11*x2^6*
       \[Sigma]^2 + 3582344115967820*x1^12*x2^6*\[Sigma]^2 - 
      1321758523346632*x1^13*x2^6*\[Sigma]^2 + 362897700130980*x1^14*x2^6*
       \[Sigma]^2 - 82309016243328*x1^15*x2^6*\[Sigma]^2 + 
      13123857660796*x1^16*x2^6*\[Sigma]^2 - 956000730140*x1^17*x2^6*
       \[Sigma]^2 + 15111601744*x1^18*x2^6*\[Sigma]^2 + 
      36015386254848*x1^5*x2^7*\[Sigma]^2 - 585694563277824*x1^6*x2^7*
       \[Sigma]^2 + 3459384220527648*x1^7*x2^7*\[Sigma]^2 - 
      10462944412112976*x1^8*x2^7*\[Sigma]^2 + 18518255786801232*x1^9*x2^7*
       \[Sigma]^2 - 20435168085812424*x1^10*x2^7*\[Sigma]^2 + 
      14645869348735912*x1^11*x2^7*\[Sigma]^2 - 7284644900786708*x1^12*x2^7*
       \[Sigma]^2 + 2917957325023566*x1^13*x2^7*\[Sigma]^2 - 
      1063360831648192*x1^14*x2^7*\[Sigma]^2 + 297880931170340*x1^15*x2^7*
       \[Sigma]^2 - 46309767322392*x1^16*x2^7*\[Sigma]^2 + 
      2792545353150*x1^17*x2^7*\[Sigma]^2 - 32988910500*x1^18*x2^7*
       \[Sigma]^2 + 9513766918656*x1^4*x2^8*\[Sigma]^2 - 
      276914359193472*x1^5*x2^8*\[Sigma]^2 + 2477468696941728*x1^6*x2^8*
       \[Sigma]^2 - 10462944412112976*x1^7*x2^8*\[Sigma]^2 + 
      24768343947521328*x1^8*x2^8*\[Sigma]^2 - 35769059625565056*x1^9*x2^8*
       \[Sigma]^2 + 33381376080991148*x1^10*x2^8*\[Sigma]^2 - 
      22019975838532364*x1^11*x2^8*\[Sigma]^2 + 12329922671340484*x1^12*x2^8*
       \[Sigma]^2 - 6658061509906352*x1^13*x2^8*\[Sigma]^2 + 
      2897582835479108*x1^14*x2^8*\[Sigma]^2 - 773233182238720*x1^15*x2^8*
       \[Sigma]^2 + 100612636010796*x1^16*x2^8*\[Sigma]^2 - 
      4670143126740*x1^17*x2^8*\[Sigma]^2 + 38410876224*x1^18*x2^8*
       \[Sigma]^2 + 819766531584*x1^3*x2^9*\[Sigma]^2 - 
      57150610957440*x1^4*x2^9*\[Sigma]^2 + 887011756406496*x1^5*x2^9*
       \[Sigma]^2 - 5617892129896368*x1^6*x2^9*\[Sigma]^2 + 
      18518255786801232*x1^7*x2^9*\[Sigma]^2 - 35769059625565056*x1^8*x2^9*
       \[Sigma]^2 + 43786871826975366*x1^9*x2^9*\[Sigma]^2 - 
      37950958048565386*x1^10*x2^9*\[Sigma]^2 + 28764983105241538*x1^11*x2^9*
       \[Sigma]^2 - 21813643955478848*x1^12*x2^9*\[Sigma]^2 + 
      13731936375148528*x1^13*x2^9*\[Sigma]^2 - 5624674203845284*x1^14*x2^9*
       \[Sigma]^2 + 1270295014535498*x1^15*x2^9*\[Sigma]^2 - 
      131198900201460*x1^16*x2^9*\[Sigma]^2 + 4426559436096*x1^17*x2^9*
       \[Sigma]^2 - 22649490864*x1^18*x2^9*\[Sigma]^2 + 
      13222040832*x1^2*x2^10*\[Sigma]^2 - 4134830027328*x1^3*x2^10*
       \[Sigma]^2 + 145050845018184*x1^4*x2^10*\[Sigma]^2 - 
      1557389206774800*x1^5*x2^10*\[Sigma]^2 + 7628894329531860*x1^6*x2^10*
       \[Sigma]^2 - 20435168085812424*x1^7*x2^10*\[Sigma]^2 + 
      33381376080991148*x1^8*x2^10*\[Sigma]^2 - 37950958048565386*x1^9*x2^10*
       \[Sigma]^2 + 38044089202899726*x1^10*x2^10*\[Sigma]^2 - 
      39085067698522912*x1^11*x2^10*\[Sigma]^2 + 34073623835032772*x1^12*
       x2^10*\[Sigma]^2 - 20068138015621596*x1^13*x2^10*\[Sigma]^2 + 
      7016569073580528*x1^14*x2^10*\[Sigma]^2 - 1287076405944420*x1^15*x2^10*
       \[Sigma]^2 + 100529342412912*x1^16*x2^10*\[Sigma]^2 - 
      2219059834992*x1^17*x2^10*\[Sigma]^2 + 5329291968*x1^18*x2^10*
       \[Sigma]^2 - 59307183936*x1^2*x2^11*\[Sigma]^2 + 
      8724452485392*x1^3*x2^11*\[Sigma]^2 - 202478357379312*x1^4*x2^11*
       \[Sigma]^2 + 1650623716418600*x1^5*x2^11*\[Sigma]^2 - 
      6511241868507628*x1^6*x2^11*\[Sigma]^2 + 14645869348735912*x1^7*x2^11*
       \[Sigma]^2 - 22019975838532364*x1^8*x2^11*\[Sigma]^2 + 
      28764983105241538*x1^9*x2^11*\[Sigma]^2 - 39085067698522912*x1^10*x2^11*
       \[Sigma]^2 + 45951733086532098*x1^11*x2^11*\[Sigma]^2 - 
      37387320994233858*x1^12*x2^11*\[Sigma]^2 + 18894440506923630*x1^13*
       x2^11*\[Sigma]^2 - 5448160481432760*x1^14*x2^11*\[Sigma]^2 + 
      779270147657568*x1^15*x2^11*\[Sigma]^2 - 41797657661760*x1^16*x2^11*
       \[Sigma]^2 + 457914352896*x1^17*x2^11*\[Sigma]^2 + 
      108988119576*x1^2*x2^12*\[Sigma]^2 - 9975204175104*x1^3*x2^12*
       \[Sigma]^2 + 169598450688744*x1^4*x2^12*\[Sigma]^2 - 
      1095051724267396*x1^5*x2^12*\[Sigma]^2 + 3582344115967820*x1^6*x2^12*
       \[Sigma]^2 - 7284644900786708*x1^7*x2^12*\[Sigma]^2 + 
      12329922671340484*x1^8*x2^12*\[Sigma]^2 - 21813643955478848*x1^9*x2^12*
       \[Sigma]^2 + 34073623835032772*x1^10*x2^12*\[Sigma]^2 - 
      37387320994233858*x1^11*x2^12*\[Sigma]^2 + 26147142891003750*x1^12*
       x2^12*\[Sigma]^2 - 10979645997148920*x1^13*x2^12*\[Sigma]^2 + 
      2518006580694864*x1^14*x2^12*\[Sigma]^2 - 257750282357568*x1^15*x2^12*
       \[Sigma]^2 + 7285489795584*x1^16*x2^12*\[Sigma]^2 - 
      105606426240*x1^2*x2^13*\[Sigma]^2 + 6694241043336*x1^3*x2^13*
       \[Sigma]^2 - 87424151466708*x1^4*x2^13*\[Sigma]^2 + 
      459057680608940*x1^5*x2^13*\[Sigma]^2 - 1321758523346632*x1^6*x2^13*
       \[Sigma]^2 + 2917957325023566*x1^7*x2^13*\[Sigma]^2 - 
      6658061509906352*x1^8*x2^13*\[Sigma]^2 + 13731936375148528*x1^9*x2^13*
       \[Sigma]^2 - 20068138015621596*x1^10*x2^13*\[Sigma]^2 + 
      18894440506923630*x1^11*x2^13*\[Sigma]^2 - 10979645997148920*x1^12*
       x2^13*\[Sigma]^2 + 3691571616315072*x1^13*x2^13*\[Sigma]^2 - 
      622164021294816*x1^14*x2^13*\[Sigma]^2 + 35640083711232*x1^15*x2^13*
       \[Sigma]^2 + 57835310764*x1^2*x2^14*\[Sigma]^2 - 
      2672588767436*x1^3*x2^14*\[Sigma]^2 + 27507990601252*x1^4*x2^14*
       \[Sigma]^2 - 122644833839808*x1^5*x2^14*\[Sigma]^2 + 
      362897700130980*x1^6*x2^14*\[Sigma]^2 - 1063360831648192*x1^7*x2^14*
       \[Sigma]^2 + 2897582835479108*x1^8*x2^14*\[Sigma]^2 - 
      5624674203845284*x1^9*x2^14*\[Sigma]^2 + 7016569073580528*x1^10*x2^14*
       \[Sigma]^2 - 5448160481432760*x1^11*x2^14*\[Sigma]^2 + 
      2518006580694864*x1^12*x2^14*\[Sigma]^2 - 622164021294816*x1^13*x2^14*
       \[Sigma]^2 + 61054952999040*x1^14*x2^14*\[Sigma]^2 - 
      17817074240*x1^2*x2^15*\[Sigma]^2 + 615921258232*x1^3*x2^15*
       \[Sigma]^2 - 5136572310716*x1^4*x2^15*\[Sigma]^2 + 
      21821171657082*x1^5*x2^15*\[Sigma]^2 - 82309016243328*x1^6*x2^15*
       \[Sigma]^2 + 297880931170340*x1^7*x2^15*\[Sigma]^2 - 
      773233182238720*x1^8*x2^15*\[Sigma]^2 + 1270295014535498*x1^9*x2^15*
       \[Sigma]^2 - 1287076405944420*x1^10*x2^15*\[Sigma]^2 + 
      779270147657568*x1^11*x2^15*\[Sigma]^2 - 257750282357568*x1^12*x2^15*
       \[Sigma]^2 + 35640083711232*x1^13*x2^15*\[Sigma]^2 - 
      1512*x1*x2^16*\[Sigma]^2 + 2893198820*x1^2*x2^16*\[Sigma]^2 - 
      76018627108*x1^3*x2^16*\[Sigma]^2 + 549037342332*x1^4*x2^16*
       \[Sigma]^2 - 2720910328400*x1^5*x2^16*\[Sigma]^2 + 
      13123857660796*x1^6*x2^16*\[Sigma]^2 - 46309767322392*x1^7*x2^16*
       \[Sigma]^2 + 100612636010796*x1^8*x2^16*\[Sigma]^2 - 
      131198900201460*x1^9*x2^16*\[Sigma]^2 + 100529342412912*x1^10*x2^16*
       \[Sigma]^2 - 41797657661760*x1^11*x2^16*\[Sigma]^2 + 
      7285489795584*x1^12*x2^16*\[Sigma]^2 + 1393*x1*x2^17*\[Sigma]^2 - 
      212781517*x1^2*x2^17*\[Sigma]^2 + 4335692150*x1^3*x2^17*\[Sigma]^2 - 
      30950618176*x1^4*x2^17*\[Sigma]^2 + 195011810992*x1^5*x2^17*
       \[Sigma]^2 - 956000730140*x1^6*x2^17*\[Sigma]^2 + 
      2792545353150*x1^7*x2^17*\[Sigma]^2 - 4670143126740*x1^8*x2^17*
       \[Sigma]^2 + 4426559436096*x1^9*x2^17*\[Sigma]^2 - 
      2219059834992*x1^10*x2^17*\[Sigma]^2 + 457914352896*x1^11*x2^17*
       \[Sigma]^2 - 161*x1*x2^18*\[Sigma]^2 + 4851605*x1^2*x2^18*\[Sigma]^2 - 
      76040008*x1^3*x2^18*\[Sigma]^2 + 555242072*x1^4*x2^18*\[Sigma]^2 - 
      3697386404*x1^5*x2^18*\[Sigma]^2 + 15111601744*x1^6*x2^18*\[Sigma]^2 - 
      32988910500*x1^7*x2^18*\[Sigma]^2 + 38410876224*x1^8*x2^18*\[Sigma]^2 - 
      22649490864*x1^9*x2^18*\[Sigma]^2 + 5329291968*x1^10*x2^18*\[Sigma]^2 - 
      4184*x1^2*x2^19*\[Sigma]^2 + 40507*x1^3*x2^19*\[Sigma]^2 - 
      83781*x1^4*x2^19*\[Sigma]^2 + 47754*x1^5*x2^19*\[Sigma]^2 + 
      36*x1^2*x2^20*\[Sigma]^2 - 225*x1^3*x2^20*\[Sigma]^2 + 
      225*x1^4*x2^20*\[Sigma]^2 + 25*x1^17*\[Tau] - 8*x1^18*\[Tau] + 
      74088*x1^15*x2*\[Tau] - 112413*x1^16*x2*\[Tau] + 
      44332*x1^17*x2*\[Tau] - 3488*x1^18*x2*\[Tau] + 
      33055102080*x1^10*x2^2*\[Tau] - 136903646880*x1^11*x2^2*\[Tau] + 
      227625667920*x1^12*x2^2*\[Tau] - 193324728240*x1^13*x2^2*\[Tau] + 
      88252124716*x1^14*x2^2*\[Tau] - 20985285510*x1^15*x2^2*\[Tau] + 
      2423665946*x1^16*x2^2*\[Tau] - 148501576*x1^17*x2^2*\[Tau] + 
      5308200*x1^18*x2^2*\[Tau] - 287*x1^19*x2^2*\[Tau] + 
      2446077553920*x1^9*x2^3*\[Tau] - 11691062903520*x1^10*x2^3*\[Tau] + 
      23060397479616*x1^11*x2^3*\[Tau] - 24148472170032*x1^12*x2^3*\[Tau] + 
      14385336733320*x1^13*x2^3*\[Tau] - 4872491298706*x1^14*x2^3*\[Tau] + 
      912943955008*x1^15*x2^3*\[Tau] - 101270291632*x1^16*x2^3*\[Tau] + 
      8901239500*x1^17*x2^3*\[Tau] - 358253749*x1^18*x2^3*\[Tau] + 
      574*x1^19*x2^3*\[Tau] + 33594154513920*x1^8*x2^4*\[Tau] - 
      193640913385920*x1^9*x2^4*\[Tau] + 467406726432912*x1^10*x2^4*\[Tau] - 
      612278122354416*x1^11*x2^4*\[Tau] + 471666583168536*x1^12*x2^4*\[Tau] - 
      217410663504006*x1^13*x2^4*\[Tau] + 59810156046934*x1^14*x2^4*\[Tau] - 
      10542157833944*x1^15*x2^4*\[Tau] + 1571147221884*x1^16*x2^4*\[Tau] - 
      183354307486*x1^17*x2^4*\[Tau] + 6444094562*x1^18*x2^4*\[Tau] + 
      144376694542080*x1^7*x2^5*\[Tau] - 1071571399778880*x1^8*x2^5*\[Tau] + 
      3300075563194368*x1^9*x2^5*\[Tau] - 5528153403264240*x1^10*x2^5*
       \[Tau] + 5520658120062008*x1^11*x2^5*\[Tau] - 
      3389997570469370*x1^12*x2^5*\[Tau] + 1297604247188816*x1^13*x2^5*
       \[Tau] - 333471959167200*x1^14*x2^5*\[Tau] + 74029052603380*x1^15*x2^5*
       \[Tau] - 15220470558986*x1^16*x2^5*\[Tau] + 1718526087208*x1^17*x2^5*
       \[Tau] - 47458099472*x1^18*x2^5*\[Tau] + 230430385785600*x1^6*x2^6*
       \[Tau] - 2418774402844800*x1^7*x2^6*\[Tau] + 10016538338417184*x1^8*
       x2^6*\[Tau] - 22070455747742304*x1^9*x2^6*\[Tau] + 
      28853475432613524*x1^10*x2^6*\[Tau] - 23414936184927462*x1^11*x2^6*
       \[Tau] + 12118559900527346*x1^12*x2^6*\[Tau] - 
      4326118418459824*x1^13*x2^6*\[Tau] + 1344486319378328*x1^14*x2^6*
       \[Tau] - 413438420442390*x1^15*x2^6*\[Tau] + 88360047869926*x1^16*x2^6*
       \[Tau] - 8301344482088*x1^17*x2^6*\[Tau] + 174423778816*x1^18*x2^6*
       \[Tau] + 144376694542080*x1^5*x2^7*\[Tau] - 2418774402844800*x1^6*x2^7*
       \[Tau] + 14369837491497600*x1^7*x2^7*\[Tau] - 
      43167910596799968*x1^8*x2^7*\[Tau] + 75149520052661208*x1^9*x2^7*
       \[Tau] - 80723732781457410*x1^10*x2^7*\[Tau] + 
      55722764113677376*x1^11*x2^7*\[Tau] - 26891241349015064*x1^12*x2^7*
       \[Tau] + 11316027282472668*x1^13*x2^7*\[Tau] - 
      4842786774515914*x1^14*x2^7*\[Tau] + 1620530819040056*x1^15*x2^7*
       \[Tau] - 300737950842168*x1^16*x2^7*\[Tau] + 22475856050592*x1^17*x2^7*
       \[Tau] - 349484073120*x1^18*x2^7*\[Tau] + 33594154513920*x1^4*x2^8*
       \[Tau] - 1071571399778880*x1^5*x2^8*\[Tau] + 10016538338417184*x1^6*
       x2^8*\[Tau] - 43167910596799968*x1^7*x2^8*\[Tau] + 
      102846783113566800*x1^8*x2^8*\[Tau] - 147851572768794748*x1^9*x2^8*
       \[Tau] + 135767747217856934*x1^10*x2^8*\[Tau] - 
      87398630296367456*x1^11*x2^8*\[Tau] + 48942217869992132*x1^12*x2^8*
       \[Tau] - 28147283390944046*x1^13*x2^8*\[Tau] + 
      13490070668203010*x1^14*x2^8*\[Tau] - 4038535337939032*x1^15*x2^8*
       \[Tau] + 613677460230912*x1^16*x2^8*\[Tau] - 35511204324960*x1^17*x2^8*
       \[Tau] + 388313108064*x1^18*x2^8*\[Tau] + 2446077553920*x1^3*x2^9*
       \[Tau] - 193640913385920*x1^4*x2^9*\[Tau] + 3300075563194368*x1^5*x2^9*
       \[Tau] - 22070455747742304*x1^6*x2^9*\[Tau] + 
      75149520052661208*x1^7*x2^9*\[Tau] - 147851572768794748*x1^8*x2^9*
       \[Tau] + 181986877552884232*x1^9*x2^9*\[Tau] - 
      155860674195521416*x1^10*x2^9*\[Tau] + 115428308503797348*x1^11*x2^9*
       \[Tau] - 87812948230117418*x1^12*x2^9*\[Tau] + 
      57546166972642264*x1^13*x2^9*\[Tau] - 25181637231020200*x1^14*x2^9*
       \[Tau] + 6285537966949472*x1^15*x2^9*\[Tau] - 
      760307587996320*x1^16*x2^9*\[Tau] + 32525601087168*x1^17*x2^9*\[Tau] - 
      224774694144*x1^18*x2^9*\[Tau] + 33055102080*x1^2*x2^10*\[Tau] - 
      11691062903520*x1^3*x2^10*\[Tau] + 467406726432912*x1^4*x2^10*\[Tau] - 
      5528153403264240*x1^5*x2^10*\[Tau] + 28853475432613524*x1^6*x2^10*
       \[Tau] - 80723732781457410*x1^7*x2^10*\[Tau] + 
      135767747217856934*x1^8*x2^10*\[Tau] - 155860674195521416*x1^9*x2^10*
       \[Tau] + 153148141457809920*x1^10*x2^10*\[Tau] - 
      153588918796021324*x1^11*x2^10*\[Tau] + 134380837026181046*x1^12*x2^10*
       \[Tau] - 81436808420253216*x1^13*x2^10*\[Tau] + 
      30052423866503808*x1^14*x2^10*\[Tau] - 6064026712380000*x1^15*x2^10*
       \[Tau] + 559902964946976*x1^16*x2^10*\[Tau] - 
      16011891447552*x1^17*x2^10*\[Tau] + 52888163328*x1^18*x2^10*\[Tau] - 
      136903646880*x1^2*x2^11*\[Tau] + 23060397479616*x1^3*x2^11*\[Tau] - 
      612278122354416*x1^4*x2^11*\[Tau] + 5520658120062008*x1^5*x2^11*
       \[Tau] - 23414936184927462*x1^6*x2^11*\[Tau] + 
      55722764113677376*x1^7*x2^11*\[Tau] - 87398630296367456*x1^8*x2^11*
       \[Tau] + 115428308503797348*x1^9*x2^11*\[Tau] - 
      153588918796021324*x1^10*x2^11*\[Tau] + 177666298550572308*x1^11*x2^11*
       \[Tau] - 144636475703213424*x1^12*x2^11*\[Tau] + 
      74390124701071872*x1^13*x2^11*\[Tau] - 22383662649304320*x1^14*x2^11*
       \[Tau] + 3505744494290304*x1^15*x2^11*\[Tau] - 
      225201867770880*x1^16*x2^11*\[Tau] + 3279066126336*x1^17*x2^11*\[Tau] + 
      227625667920*x1^2*x2^12*\[Tau] - 24148472170032*x1^3*x2^12*\[Tau] + 
      471666583168536*x1^4*x2^12*\[Tau] - 3389997570469370*x1^5*x2^12*
       \[Tau] + 12118559900527346*x1^6*x2^12*\[Tau] - 
      26891241349015064*x1^7*x2^12*\[Tau] + 48942217869992132*x1^8*x2^12*
       \[Tau] - 87812948230117418*x1^9*x2^12*\[Tau] + 
      134380837026181046*x1^10*x2^12*\[Tau] - 144636475703213424*x1^11*x2^12*
       \[Tau] + 100137542119270656*x1^12*x2^12*\[Tau] - 
      42159282028980480*x1^13*x2^12*\[Tau] + 9929241612807552*x1^14*x2^12*
       \[Tau] - 1104253124502528*x1^15*x2^12*\[Tau] + 
      38055067674624*x1^16*x2^12*\[Tau] - 193324728240*x1^2*x2^13*\[Tau] + 
      14385336733320*x1^3*x2^13*\[Tau] - 217410663504006*x1^4*x2^13*\[Tau] + 
      1297604247188816*x1^5*x2^13*\[Tau] - 4326118418459824*x1^6*x2^13*
       \[Tau] + 11316027282472668*x1^7*x2^13*\[Tau] - 
      28147283390944046*x1^8*x2^13*\[Tau] + 57546166972642264*x1^9*x2^13*
       \[Tau] - 81436808420253216*x1^10*x2^13*\[Tau] + 
      74390124701071872*x1^11*x2^13*\[Tau] - 42159282028980480*x1^12*x2^13*
       \[Tau] + 13928848821401472*x1^13*x2^13*\[Tau] - 
      2350123024144896*x1^14*x2^13*\[Tau] + 144061545019392*x1^15*x2^13*
       \[Tau] + 88252124716*x1^2*x2^14*\[Tau] - 4872491298706*x1^3*x2^14*
       \[Tau] + 59810156046934*x1^4*x2^14*\[Tau] - 333471959167200*x1^5*x2^14*
       \[Tau] + 1344486319378328*x1^6*x2^14*\[Tau] - 
      4842786774515914*x1^7*x2^14*\[Tau] + 13490070668203010*x1^8*x2^14*
       \[Tau] - 25181637231020200*x1^9*x2^14*\[Tau] + 
      30052423866503808*x1^10*x2^14*\[Tau] - 22383662649304320*x1^11*x2^14*
       \[Tau] + 9929241612807552*x1^12*x2^14*\[Tau] - 
      2350123024144896*x1^13*x2^14*\[Tau] + 220433215242240*x1^14*x2^14*
       \[Tau] + 74088*x1*x2^15*\[Tau] - 20985285510*x1^2*x2^15*\[Tau] + 
      912943955008*x1^3*x2^15*\[Tau] - 10542157833944*x1^4*x2^15*\[Tau] + 
      74029052603380*x1^5*x2^15*\[Tau] - 413438420442390*x1^6*x2^15*\[Tau] + 
      1620530819040056*x1^7*x2^15*\[Tau] - 4038535337939032*x1^8*x2^15*
       \[Tau] + 6285537966949472*x1^9*x2^15*\[Tau] - 
      6064026712380000*x1^10*x2^15*\[Tau] + 3505744494290304*x1^11*x2^15*
       \[Tau] - 1104253124502528*x1^12*x2^15*\[Tau] + 
      144061545019392*x1^13*x2^15*\[Tau] - 112413*x1*x2^16*\[Tau] + 
      2423665946*x1^2*x2^16*\[Tau] - 101270291632*x1^3*x2^16*\[Tau] + 
      1571147221884*x1^4*x2^16*\[Tau] - 15220470558986*x1^5*x2^16*\[Tau] + 
      88360047869926*x1^6*x2^16*\[Tau] - 300737950842168*x1^7*x2^16*\[Tau] + 
      613677460230912*x1^8*x2^16*\[Tau] - 760307587996320*x1^9*x2^16*\[Tau] + 
      559902964946976*x1^10*x2^16*\[Tau] - 225201867770880*x1^11*x2^16*
       \[Tau] + 38055067674624*x1^12*x2^16*\[Tau] + 25*x2^17*\[Tau] + 
      44332*x1*x2^17*\[Tau] - 148501576*x1^2*x2^17*\[Tau] + 
      8901239500*x1^3*x2^17*\[Tau] - 183354307486*x1^4*x2^17*\[Tau] + 
      1718526087208*x1^5*x2^17*\[Tau] - 8301344482088*x1^6*x2^17*\[Tau] + 
      22475856050592*x1^7*x2^17*\[Tau] - 35511204324960*x1^8*x2^17*\[Tau] + 
      32525601087168*x1^9*x2^17*\[Tau] - 16011891447552*x1^10*x2^17*\[Tau] + 
      3279066126336*x1^11*x2^17*\[Tau] - 8*x2^18*\[Tau] - 
      3488*x1*x2^18*\[Tau] + 5308200*x1^2*x2^18*\[Tau] - 
      358253749*x1^3*x2^18*\[Tau] + 6444094562*x1^4*x2^18*\[Tau] - 
      47458099472*x1^5*x2^18*\[Tau] + 174423778816*x1^6*x2^18*\[Tau] - 
      349484073120*x1^7*x2^18*\[Tau] + 388313108064*x1^8*x2^18*\[Tau] - 
      224774694144*x1^9*x2^18*\[Tau] + 52888163328*x1^10*x2^18*\[Tau] - 
      287*x1^2*x2^19*\[Tau] + 574*x1^3*x2^19*\[Tau] + 
      574*x1^17*x2*\[Sigma]*\[Tau] - 287*x1^18*x2*\[Sigma]*\[Tau] + 
      52888163328*x1^10*x2^2*\[Sigma]*\[Tau] - 224774694144*x1^11*x2^2*
       \[Sigma]*\[Tau] + 388313108064*x1^12*x2^2*\[Sigma]*\[Tau] - 
      349484073120*x1^13*x2^2*\[Sigma]*\[Tau] + 174423778816*x1^14*x2^2*
       \[Sigma]*\[Tau] - 47458099472*x1^15*x2^2*\[Sigma]*\[Tau] + 
      6444094562*x1^16*x2^2*\[Sigma]*\[Tau] - 358253749*x1^17*x2^2*\[Sigma]*
       \[Tau] + 5308200*x1^18*x2^2*\[Sigma]*\[Tau] - 3488*x1^19*x2^2*\[Sigma]*
       \[Tau] - 8*x1^20*x2^2*\[Sigma]*\[Tau] + 3279066126336*x1^9*x2^3*
       \[Sigma]*\[Tau] - 16011891447552*x1^10*x2^3*\[Sigma]*\[Tau] + 
      32525601087168*x1^11*x2^3*\[Sigma]*\[Tau] - 35511204324960*x1^12*x2^3*
       \[Sigma]*\[Tau] + 22475856050592*x1^13*x2^3*\[Sigma]*\[Tau] - 
      8301344482088*x1^14*x2^3*\[Sigma]*\[Tau] + 1718526087208*x1^15*x2^3*
       \[Sigma]*\[Tau] - 183354307486*x1^16*x2^3*\[Sigma]*\[Tau] + 
      8901239500*x1^17*x2^3*\[Sigma]*\[Tau] - 148501576*x1^18*x2^3*\[Sigma]*
       \[Tau] + 44332*x1^19*x2^3*\[Sigma]*\[Tau] + 25*x1^20*x2^3*\[Sigma]*
       \[Tau] + 38055067674624*x1^8*x2^4*\[Sigma]*\[Tau] - 
      225201867770880*x1^9*x2^4*\[Sigma]*\[Tau] + 559902964946976*x1^10*x2^4*
       \[Sigma]*\[Tau] - 760307587996320*x1^11*x2^4*\[Sigma]*\[Tau] + 
      613677460230912*x1^12*x2^4*\[Sigma]*\[Tau] - 300737950842168*x1^13*x2^4*
       \[Sigma]*\[Tau] + 88360047869926*x1^14*x2^4*\[Sigma]*\[Tau] - 
      15220470558986*x1^15*x2^4*\[Sigma]*\[Tau] + 1571147221884*x1^16*x2^4*
       \[Sigma]*\[Tau] - 101270291632*x1^17*x2^4*\[Sigma]*\[Tau] + 
      2423665946*x1^18*x2^4*\[Sigma]*\[Tau] - 112413*x1^19*x2^4*\[Sigma]*
       \[Tau] + 144061545019392*x1^7*x2^5*\[Sigma]*\[Tau] - 
      1104253124502528*x1^8*x2^5*\[Sigma]*\[Tau] + 3505744494290304*x1^9*x2^5*
       \[Sigma]*\[Tau] - 6064026712380000*x1^10*x2^5*\[Sigma]*\[Tau] + 
      6285537966949472*x1^11*x2^5*\[Sigma]*\[Tau] - 4038535337939032*x1^12*
       x2^5*\[Sigma]*\[Tau] + 1620530819040056*x1^13*x2^5*\[Sigma]*\[Tau] - 
      413438420442390*x1^14*x2^5*\[Sigma]*\[Tau] + 74029052603380*x1^15*x2^5*
       \[Sigma]*\[Tau] - 10542157833944*x1^16*x2^5*\[Sigma]*\[Tau] + 
      912943955008*x1^17*x2^5*\[Sigma]*\[Tau] - 20985285510*x1^18*x2^5*
       \[Sigma]*\[Tau] + 74088*x1^19*x2^5*\[Sigma]*\[Tau] + 
      220433215242240*x1^6*x2^6*\[Sigma]*\[Tau] - 2350123024144896*x1^7*x2^6*
       \[Sigma]*\[Tau] + 9929241612807552*x1^8*x2^6*\[Sigma]*\[Tau] - 
      22383662649304320*x1^9*x2^6*\[Sigma]*\[Tau] + 30052423866503808*x1^10*
       x2^6*\[Sigma]*\[Tau] - 25181637231020200*x1^11*x2^6*\[Sigma]*\[Tau] + 
      13490070668203010*x1^12*x2^6*\[Sigma]*\[Tau] - 
      4842786774515914*x1^13*x2^6*\[Sigma]*\[Tau] + 1344486319378328*x1^14*
       x2^6*\[Sigma]*\[Tau] - 333471959167200*x1^15*x2^6*\[Sigma]*\[Tau] + 
      59810156046934*x1^16*x2^6*\[Sigma]*\[Tau] - 4872491298706*x1^17*x2^6*
       \[Sigma]*\[Tau] + 88252124716*x1^18*x2^6*\[Sigma]*\[Tau] + 
      144061545019392*x1^5*x2^7*\[Sigma]*\[Tau] - 2350123024144896*x1^6*x2^7*
       \[Sigma]*\[Tau] + 13928848821401472*x1^7*x2^7*\[Sigma]*\[Tau] - 
      42159282028980480*x1^8*x2^7*\[Sigma]*\[Tau] + 74390124701071872*x1^9*
       x2^7*\[Sigma]*\[Tau] - 81436808420253216*x1^10*x2^7*\[Sigma]*\[Tau] + 
      57546166972642264*x1^11*x2^7*\[Sigma]*\[Tau] - 
      28147283390944046*x1^12*x2^7*\[Sigma]*\[Tau] + 
      11316027282472668*x1^13*x2^7*\[Sigma]*\[Tau] - 
      4326118418459824*x1^14*x2^7*\[Sigma]*\[Tau] + 1297604247188816*x1^15*
       x2^7*\[Sigma]*\[Tau] - 217410663504006*x1^16*x2^7*\[Sigma]*\[Tau] + 
      14385336733320*x1^17*x2^7*\[Sigma]*\[Tau] - 193324728240*x1^18*x2^7*
       \[Sigma]*\[Tau] + 38055067674624*x1^4*x2^8*\[Sigma]*\[Tau] - 
      1104253124502528*x1^5*x2^8*\[Sigma]*\[Tau] + 9929241612807552*x1^6*x2^8*
       \[Sigma]*\[Tau] - 42159282028980480*x1^7*x2^8*\[Sigma]*\[Tau] + 
      100137542119270656*x1^8*x2^8*\[Sigma]*\[Tau] - 
      144636475703213424*x1^9*x2^8*\[Sigma]*\[Tau] + 134380837026181046*x1^10*
       x2^8*\[Sigma]*\[Tau] - 87812948230117418*x1^11*x2^8*\[Sigma]*\[Tau] + 
      48942217869992132*x1^12*x2^8*\[Sigma]*\[Tau] - 
      26891241349015064*x1^13*x2^8*\[Sigma]*\[Tau] + 
      12118559900527346*x1^14*x2^8*\[Sigma]*\[Tau] - 
      3389997570469370*x1^15*x2^8*\[Sigma]*\[Tau] + 471666583168536*x1^16*
       x2^8*\[Sigma]*\[Tau] - 24148472170032*x1^17*x2^8*\[Sigma]*\[Tau] + 
      227625667920*x1^18*x2^8*\[Sigma]*\[Tau] + 3279066126336*x1^3*x2^9*
       \[Sigma]*\[Tau] - 225201867770880*x1^4*x2^9*\[Sigma]*\[Tau] + 
      3505744494290304*x1^5*x2^9*\[Sigma]*\[Tau] - 22383662649304320*x1^6*
       x2^9*\[Sigma]*\[Tau] + 74390124701071872*x1^7*x2^9*\[Sigma]*\[Tau] - 
      144636475703213424*x1^8*x2^9*\[Sigma]*\[Tau] + 
      177666298550572308*x1^9*x2^9*\[Sigma]*\[Tau] - 153588918796021324*x1^10*
       x2^9*\[Sigma]*\[Tau] + 115428308503797348*x1^11*x2^9*\[Sigma]*\[Tau] - 
      87398630296367456*x1^12*x2^9*\[Sigma]*\[Tau] + 
      55722764113677376*x1^13*x2^9*\[Sigma]*\[Tau] - 
      23414936184927462*x1^14*x2^9*\[Sigma]*\[Tau] + 
      5520658120062008*x1^15*x2^9*\[Sigma]*\[Tau] - 612278122354416*x1^16*
       x2^9*\[Sigma]*\[Tau] + 23060397479616*x1^17*x2^9*\[Sigma]*\[Tau] - 
      136903646880*x1^18*x2^9*\[Sigma]*\[Tau] + 52888163328*x1^2*x2^10*
       \[Sigma]*\[Tau] - 16011891447552*x1^3*x2^10*\[Sigma]*\[Tau] + 
      559902964946976*x1^4*x2^10*\[Sigma]*\[Tau] - 6064026712380000*x1^5*
       x2^10*\[Sigma]*\[Tau] + 30052423866503808*x1^6*x2^10*\[Sigma]*\[Tau] - 
      81436808420253216*x1^7*x2^10*\[Sigma]*\[Tau] + 
      134380837026181046*x1^8*x2^10*\[Sigma]*\[Tau] - 
      153588918796021324*x1^9*x2^10*\[Sigma]*\[Tau] + 
      153148141457809920*x1^10*x2^10*\[Sigma]*\[Tau] - 
      155860674195521416*x1^11*x2^10*\[Sigma]*\[Tau] + 
      135767747217856934*x1^12*x2^10*\[Sigma]*\[Tau] - 
      80723732781457410*x1^13*x2^10*\[Sigma]*\[Tau] + 
      28853475432613524*x1^14*x2^10*\[Sigma]*\[Tau] - 
      5528153403264240*x1^15*x2^10*\[Sigma]*\[Tau] + 
      467406726432912*x1^16*x2^10*\[Sigma]*\[Tau] - 11691062903520*x1^17*
       x2^10*\[Sigma]*\[Tau] + 33055102080*x1^18*x2^10*\[Sigma]*\[Tau] - 
      224774694144*x1^2*x2^11*\[Sigma]*\[Tau] + 32525601087168*x1^3*x2^11*
       \[Sigma]*\[Tau] - 760307587996320*x1^4*x2^11*\[Sigma]*\[Tau] + 
      6285537966949472*x1^5*x2^11*\[Sigma]*\[Tau] - 25181637231020200*x1^6*
       x2^11*\[Sigma]*\[Tau] + 57546166972642264*x1^7*x2^11*\[Sigma]*\[Tau] - 
      87812948230117418*x1^8*x2^11*\[Sigma]*\[Tau] + 
      115428308503797348*x1^9*x2^11*\[Sigma]*\[Tau] - 
      155860674195521416*x1^10*x2^11*\[Sigma]*\[Tau] + 
      181986877552884232*x1^11*x2^11*\[Sigma]*\[Tau] - 
      147851572768794748*x1^12*x2^11*\[Sigma]*\[Tau] + 
      75149520052661208*x1^13*x2^11*\[Sigma]*\[Tau] - 
      22070455747742304*x1^14*x2^11*\[Sigma]*\[Tau] + 
      3300075563194368*x1^15*x2^11*\[Sigma]*\[Tau] - 
      193640913385920*x1^16*x2^11*\[Sigma]*\[Tau] + 2446077553920*x1^17*x2^11*
       \[Sigma]*\[Tau] + 388313108064*x1^2*x2^12*\[Sigma]*\[Tau] - 
      35511204324960*x1^3*x2^12*\[Sigma]*\[Tau] + 613677460230912*x1^4*x2^12*
       \[Sigma]*\[Tau] - 4038535337939032*x1^5*x2^12*\[Sigma]*\[Tau] + 
      13490070668203010*x1^6*x2^12*\[Sigma]*\[Tau] - 
      28147283390944046*x1^7*x2^12*\[Sigma]*\[Tau] + 
      48942217869992132*x1^8*x2^12*\[Sigma]*\[Tau] - 
      87398630296367456*x1^9*x2^12*\[Sigma]*\[Tau] + 135767747217856934*x1^10*
       x2^12*\[Sigma]*\[Tau] - 147851572768794748*x1^11*x2^12*\[Sigma]*
       \[Tau] + 102846783113566800*x1^12*x2^12*\[Sigma]*\[Tau] - 
      43167910596799968*x1^13*x2^12*\[Sigma]*\[Tau] + 
      10016538338417184*x1^14*x2^12*\[Sigma]*\[Tau] - 
      1071571399778880*x1^15*x2^12*\[Sigma]*\[Tau] + 
      33594154513920*x1^16*x2^12*\[Sigma]*\[Tau] - 349484073120*x1^2*x2^13*
       \[Sigma]*\[Tau] + 22475856050592*x1^3*x2^13*\[Sigma]*\[Tau] - 
      300737950842168*x1^4*x2^13*\[Sigma]*\[Tau] + 1620530819040056*x1^5*
       x2^13*\[Sigma]*\[Tau] - 4842786774515914*x1^6*x2^13*\[Sigma]*\[Tau] + 
      11316027282472668*x1^7*x2^13*\[Sigma]*\[Tau] - 
      26891241349015064*x1^8*x2^13*\[Sigma]*\[Tau] + 
      55722764113677376*x1^9*x2^13*\[Sigma]*\[Tau] - 
      80723732781457410*x1^10*x2^13*\[Sigma]*\[Tau] + 
      75149520052661208*x1^11*x2^13*\[Sigma]*\[Tau] - 
      43167910596799968*x1^12*x2^13*\[Sigma]*\[Tau] + 
      14369837491497600*x1^13*x2^13*\[Sigma]*\[Tau] - 
      2418774402844800*x1^14*x2^13*\[Sigma]*\[Tau] + 
      144376694542080*x1^15*x2^13*\[Sigma]*\[Tau] + 174423778816*x1^2*x2^14*
       \[Sigma]*\[Tau] - 8301344482088*x1^3*x2^14*\[Sigma]*\[Tau] + 
      88360047869926*x1^4*x2^14*\[Sigma]*\[Tau] - 413438420442390*x1^5*x2^14*
       \[Sigma]*\[Tau] + 1344486319378328*x1^6*x2^14*\[Sigma]*\[Tau] - 
      4326118418459824*x1^7*x2^14*\[Sigma]*\[Tau] + 12118559900527346*x1^8*
       x2^14*\[Sigma]*\[Tau] - 23414936184927462*x1^9*x2^14*\[Sigma]*\[Tau] + 
      28853475432613524*x1^10*x2^14*\[Sigma]*\[Tau] - 
      22070455747742304*x1^11*x2^14*\[Sigma]*\[Tau] + 
      10016538338417184*x1^12*x2^14*\[Sigma]*\[Tau] - 
      2418774402844800*x1^13*x2^14*\[Sigma]*\[Tau] + 
      230430385785600*x1^14*x2^14*\[Sigma]*\[Tau] - 47458099472*x1^2*x2^15*
       \[Sigma]*\[Tau] + 1718526087208*x1^3*x2^15*\[Sigma]*\[Tau] - 
      15220470558986*x1^4*x2^15*\[Sigma]*\[Tau] + 74029052603380*x1^5*x2^15*
       \[Sigma]*\[Tau] - 333471959167200*x1^6*x2^15*\[Sigma]*\[Tau] + 
      1297604247188816*x1^7*x2^15*\[Sigma]*\[Tau] - 3389997570469370*x1^8*
       x2^15*\[Sigma]*\[Tau] + 5520658120062008*x1^9*x2^15*\[Sigma]*\[Tau] - 
      5528153403264240*x1^10*x2^15*\[Sigma]*\[Tau] + 
      3300075563194368*x1^11*x2^15*\[Sigma]*\[Tau] - 
      1071571399778880*x1^12*x2^15*\[Sigma]*\[Tau] + 
      144376694542080*x1^13*x2^15*\[Sigma]*\[Tau] + 6444094562*x1^2*x2^16*
       \[Sigma]*\[Tau] - 183354307486*x1^3*x2^16*\[Sigma]*\[Tau] + 
      1571147221884*x1^4*x2^16*\[Sigma]*\[Tau] - 10542157833944*x1^5*x2^16*
       \[Sigma]*\[Tau] + 59810156046934*x1^6*x2^16*\[Sigma]*\[Tau] - 
      217410663504006*x1^7*x2^16*\[Sigma]*\[Tau] + 471666583168536*x1^8*x2^16*
       \[Sigma]*\[Tau] - 612278122354416*x1^9*x2^16*\[Sigma]*\[Tau] + 
      467406726432912*x1^10*x2^16*\[Sigma]*\[Tau] - 193640913385920*x1^11*
       x2^16*\[Sigma]*\[Tau] + 33594154513920*x1^12*x2^16*\[Sigma]*\[Tau] + 
      574*x1*x2^17*\[Sigma]*\[Tau] - 358253749*x1^2*x2^17*\[Sigma]*\[Tau] + 
      8901239500*x1^3*x2^17*\[Sigma]*\[Tau] - 101270291632*x1^4*x2^17*
       \[Sigma]*\[Tau] + 912943955008*x1^5*x2^17*\[Sigma]*\[Tau] - 
      4872491298706*x1^6*x2^17*\[Sigma]*\[Tau] + 14385336733320*x1^7*x2^17*
       \[Sigma]*\[Tau] - 24148472170032*x1^8*x2^17*\[Sigma]*\[Tau] + 
      23060397479616*x1^9*x2^17*\[Sigma]*\[Tau] - 11691062903520*x1^10*x2^17*
       \[Sigma]*\[Tau] + 2446077553920*x1^11*x2^17*\[Sigma]*\[Tau] - 
      287*x1*x2^18*\[Sigma]*\[Tau] + 5308200*x1^2*x2^18*\[Sigma]*\[Tau] - 
      148501576*x1^3*x2^18*\[Sigma]*\[Tau] + 2423665946*x1^4*x2^18*\[Sigma]*
       \[Tau] - 20985285510*x1^5*x2^18*\[Sigma]*\[Tau] + 
      88252124716*x1^6*x2^18*\[Sigma]*\[Tau] - 193324728240*x1^7*x2^18*
       \[Sigma]*\[Tau] + 227625667920*x1^8*x2^18*\[Sigma]*\[Tau] - 
      136903646880*x1^9*x2^18*\[Sigma]*\[Tau] + 33055102080*x1^10*x2^18*
       \[Sigma]*\[Tau] - 3488*x1^2*x2^19*\[Sigma]*\[Tau] + 
      44332*x1^3*x2^19*\[Sigma]*\[Tau] - 112413*x1^4*x2^19*\[Sigma]*\[Tau] + 
      74088*x1^5*x2^19*\[Sigma]*\[Tau] - 8*x1^2*x2^20*\[Sigma]*\[Tau] + 
      25*x1^3*x2^20*\[Sigma]*\[Tau] + 1512*x1^16*x2*\[Tau]^2 - 
      1631*x1^17*x2*\[Tau]^2 + 280*x1^18*x2*\[Tau]^2 + 
      13222040832*x1^10*x2^2*\[Tau]^2 - 53080163136*x1^11*x2^2*\[Tau]^2 + 
      85636791576*x1^12*x2^2*\[Tau]^2 - 70657770960*x1^13*x2^2*\[Tau]^2 + 
      31286442964*x1^14*x2^2*\[Tau]^2 - 7068900776*x1^15*x2^2*\[Tau]^2 + 
      672244646*x1^16*x2^2*\[Tau]^2 - 9911320*x1^17*x2^2*\[Tau]^2 - 
      796840*x1^18*x2^2*\[Tau]^2 + 280*x1^19*x2^2*\[Tau]^2 + 
      819766531584*x1^9*x2^3*\[Tau]^2 - 3871115696448*x1^10*x2^3*\[Tau]^2 + 
      7552293657552*x1^11*x2^3*\[Tau]^2 - 7836557931216*x1^12*x2^3*\[Tau]^2 + 
      4634252904120*x1^13*x2^3*\[Tau]^2 - 1552540229828*x1^14*x2^3*\[Tau]^2 + 
      276167232712*x1^15*x2^3*\[Tau]^2 - 23079875860*x1^16*x2^3*\[Tau]^2 + 
      823714760*x1^17*x2^3*\[Tau]^2 - 9911320*x1^18*x2^3*\[Tau]^2 - 
      1631*x1^19*x2^3*\[Tau]^2 + 9513766918656*x1^8*x2^4*\[Tau]^2 - 
      55450322928000*x1^9*x2^4*\[Tau]^2 + 134930690814024*x1^10*x2^4*
       \[Tau]^2 - 177911241788448*x1^11*x2^4*\[Tau]^2 + 
      137865243735912*x1^12*x2^4*\[Tau]^2 - 63744398097156*x1^13*x2^4*
       \[Tau]^2 + 17222490247186*x1^14*x2^4*\[Tau]^2 - 
      2681325737552*x1^15*x2^4*\[Tau]^2 + 277501219560*x1^16*x2^4*\[Tau]^2 - 
      23079875860*x1^17*x2^4*\[Tau]^2 + 672244646*x1^18*x2^4*\[Tau]^2 + 
      1512*x1^19*x2^4*\[Tau]^2 + 36015386254848*x1^7*x2^5*\[Tau]^2 - 
      275212203057792*x1^8*x2^5*\[Tau]^2 + 865748348480736*x1^9*x2^5*
       \[Tau]^2 - 1474309360540800*x1^10*x2^5*\[Tau]^2 + 
      1492342848138296*x1^11*x2^5*\[Tau]^2 - 925834653515380*x1^12*x2^5*
       \[Tau]^2 + 353532246877628*x1^13*x2^5*\[Tau]^2 - 
      85654712757012*x1^14*x2^5*\[Tau]^2 + 15784343895768*x1^15*x2^5*
       \[Tau]^2 - 2681325737552*x1^16*x2^5*\[Tau]^2 + 
      276167232712*x1^17*x2^5*\[Tau]^2 - 7068900776*x1^18*x2^5*\[Tau]^2 + 
      55108303810560*x1^6*x2^6*\[Tau]^2 - 589366948794624*x1^7*x2^6*
       \[Tau]^2 + 2487095359747488*x1^8*x2^6*\[Tau]^2 - 
      5572884298513392*x1^9*x2^6*\[Tau]^2 + 7393909562554284*x1^10*x2^6*
       \[Tau]^2 - 6075698514174772*x1^11*x2^6*\[Tau]^2 + 
      3162119914214870*x1^12*x2^6*\[Tau]^2 - 1102004330352100*x1^13*x2^6*
       \[Tau]^2 + 311674371243984*x1^14*x2^6*\[Tau]^2 - 
      85654712757012*x1^15*x2^6*\[Tau]^2 + 17222490247186*x1^16*x2^6*
       \[Tau]^2 - 1552540229828*x1^17*x2^6*\[Tau]^2 + 
      31286442964*x1^18*x2^6*\[Tau]^2 + 36015386254848*x1^5*x2^7*\[Tau]^2 - 
      589366948794624*x1^6*x2^7*\[Tau]^2 + 3505289039487648*x1^7*x2^7*
       \[Tau]^2 - 10617772800219984*x1^8*x2^7*\[Tau]^2 + 
      18676328166541584*x1^9*x2^7*\[Tau]^2 - 20276021681715744*x1^10*x2^7*
       \[Tau]^2 + 14115545332432600*x1^11*x2^7*\[Tau]^2 - 
      6781683113719640*x1^12*x2^7*\[Tau]^2 + 2739319648272648*x1^13*x2^7*
       \[Tau]^2 - 1102004330352100*x1^14*x2^7*\[Tau]^2 + 
      353532246877628*x1^15*x2^7*\[Tau]^2 - 63744398097156*x1^16*x2^7*
       \[Tau]^2 + 4634252904120*x1^17*x2^7*\[Tau]^2 - 
      70657770960*x1^18*x2^7*\[Tau]^2 + 9513766918656*x1^4*x2^8*\[Tau]^2 - 
      275212203057792*x1^5*x2^8*\[Tau]^2 + 2487095359747488*x1^6*x2^8*
       \[Tau]^2 - 10617772800219984*x1^7*x2^8*\[Tau]^2 + 
      25306369946476080*x1^8*x2^8*\[Tau]^2 - 36557777004830256*x1^9*x2^8*
       \[Tau]^2 + 33808707135193970*x1^10*x2^8*\[Tau]^2 - 
      21875147147319620*x1^11*x2^8*\[Tau]^2 + 12129506208608152*x1^12*x2^8*
       \[Tau]^2 - 6781683113719640*x1^13*x2^8*\[Tau]^2 + 
      3162119914214870*x1^14*x2^8*\[Tau]^2 - 925834653515380*x1^15*x2^8*
       \[Tau]^2 + 137865243735912*x1^16*x2^8*\[Tau]^2 - 
      7836557931216*x1^17*x2^8*\[Tau]^2 + 85636791576*x1^18*x2^8*\[Tau]^2 + 
      819766531584*x1^3*x2^9*\[Tau]^2 - 55450322928000*x1^4*x2^9*\[Tau]^2 + 
      865748348480736*x1^5*x2^9*\[Tau]^2 - 5572884298513392*x1^6*x2^9*
       \[Tau]^2 + 18676328166541584*x1^7*x2^9*\[Tau]^2 - 
      36557777004830256*x1^8*x2^9*\[Tau]^2 + 45065611972818438*x1^9*x2^9*
       \[Tau]^2 - 38858001229117576*x1^10*x2^9*\[Tau]^2 + 
      28948974501608536*x1^11*x2^9*\[Tau]^2 - 21875147147319620*x1^12*x2^9*
       \[Tau]^2 + 14115545332432600*x1^13*x2^9*\[Tau]^2 - 
      6075698514174772*x1^14*x2^9*\[Tau]^2 + 1492342848138296*x1^15*x2^9*
       \[Tau]^2 - 177911241788448*x1^16*x2^9*\[Tau]^2 + 
      7552293657552*x1^17*x2^9*\[Tau]^2 - 53080163136*x1^18*x2^9*\[Tau]^2 + 
      13222040832*x1^2*x2^10*\[Tau]^2 - 3871115696448*x1^3*x2^10*\[Tau]^2 + 
      134930690814024*x1^4*x2^10*\[Tau]^2 - 1474309360540800*x1^5*x2^10*
       \[Tau]^2 + 7393909562554284*x1^6*x2^10*\[Tau]^2 - 
      20276021681715744*x1^7*x2^10*\[Tau]^2 + 33808707135193970*x1^8*x2^10*
       \[Tau]^2 - 38858001229117576*x1^9*x2^10*\[Tau]^2 + 
      38549285109926064*x1^10*x2^10*\[Tau]^2 - 38858001229117576*x1^11*x2^10*
       \[Tau]^2 + 33808707135193970*x1^12*x2^10*\[Tau]^2 - 
      20276021681715744*x1^13*x2^10*\[Tau]^2 + 7393909562554284*x1^14*x2^10*
       \[Tau]^2 - 1474309360540800*x1^15*x2^10*\[Tau]^2 + 
      134930690814024*x1^16*x2^10*\[Tau]^2 - 3871115696448*x1^17*x2^10*
       \[Tau]^2 + 13222040832*x1^18*x2^10*\[Tau]^2 - 
      53080163136*x1^2*x2^11*\[Tau]^2 + 7552293657552*x1^3*x2^11*\[Tau]^2 - 
      177911241788448*x1^4*x2^11*\[Tau]^2 + 1492342848138296*x1^5*x2^11*
       \[Tau]^2 - 6075698514174772*x1^6*x2^11*\[Tau]^2 + 
      14115545332432600*x1^7*x2^11*\[Tau]^2 - 21875147147319620*x1^8*x2^11*
       \[Tau]^2 + 28948974501608536*x1^9*x2^11*\[Tau]^2 - 
      38858001229117576*x1^10*x2^11*\[Tau]^2 + 45065611972818438*x1^11*x2^11*
       \[Tau]^2 - 36557777004830256*x1^12*x2^11*\[Tau]^2 + 
      18676328166541584*x1^13*x2^11*\[Tau]^2 - 5572884298513392*x1^14*x2^11*
       \[Tau]^2 + 865748348480736*x1^15*x2^11*\[Tau]^2 - 
      55450322928000*x1^16*x2^11*\[Tau]^2 + 819766531584*x1^17*x2^11*
       \[Tau]^2 + 85636791576*x1^2*x2^12*\[Tau]^2 - 7836557931216*x1^3*x2^12*
       \[Tau]^2 + 137865243735912*x1^4*x2^12*\[Tau]^2 - 
      925834653515380*x1^5*x2^12*\[Tau]^2 + 3162119914214870*x1^6*x2^12*
       \[Tau]^2 - 6781683113719640*x1^7*x2^12*\[Tau]^2 + 
      12129506208608152*x1^8*x2^12*\[Tau]^2 - 21875147147319620*x1^9*x2^12*
       \[Tau]^2 + 33808707135193970*x1^10*x2^12*\[Tau]^2 - 
      36557777004830256*x1^11*x2^12*\[Tau]^2 + 25306369946476080*x1^12*x2^12*
       \[Tau]^2 - 10617772800219984*x1^13*x2^12*\[Tau]^2 + 
      2487095359747488*x1^14*x2^12*\[Tau]^2 - 275212203057792*x1^15*x2^12*
       \[Tau]^2 + 9513766918656*x1^16*x2^12*\[Tau]^2 - 
      70657770960*x1^2*x2^13*\[Tau]^2 + 4634252904120*x1^3*x2^13*\[Tau]^2 - 
      63744398097156*x1^4*x2^13*\[Tau]^2 + 353532246877628*x1^5*x2^13*
       \[Tau]^2 - 1102004330352100*x1^6*x2^13*\[Tau]^2 + 
      2739319648272648*x1^7*x2^13*\[Tau]^2 - 6781683113719640*x1^8*x2^13*
       \[Tau]^2 + 14115545332432600*x1^9*x2^13*\[Tau]^2 - 
      20276021681715744*x1^10*x2^13*\[Tau]^2 + 18676328166541584*x1^11*x2^13*
       \[Tau]^2 - 10617772800219984*x1^12*x2^13*\[Tau]^2 + 
      3505289039487648*x1^13*x2^13*\[Tau]^2 - 589366948794624*x1^14*x2^13*
       \[Tau]^2 + 36015386254848*x1^15*x2^13*\[Tau]^2 + 
      31286442964*x1^2*x2^14*\[Tau]^2 - 1552540229828*x1^3*x2^14*\[Tau]^2 + 
      17222490247186*x1^4*x2^14*\[Tau]^2 - 85654712757012*x1^5*x2^14*
       \[Tau]^2 + 311674371243984*x1^6*x2^14*\[Tau]^2 - 
      1102004330352100*x1^7*x2^14*\[Tau]^2 + 3162119914214870*x1^8*x2^14*
       \[Tau]^2 - 6075698514174772*x1^9*x2^14*\[Tau]^2 + 
      7393909562554284*x1^10*x2^14*\[Tau]^2 - 5572884298513392*x1^11*x2^14*
       \[Tau]^2 + 2487095359747488*x1^12*x2^14*\[Tau]^2 - 
      589366948794624*x1^13*x2^14*\[Tau]^2 + 55108303810560*x1^14*x2^14*
       \[Tau]^2 - 7068900776*x1^2*x2^15*\[Tau]^2 + 276167232712*x1^3*x2^15*
       \[Tau]^2 - 2681325737552*x1^4*x2^15*\[Tau]^2 + 
      15784343895768*x1^5*x2^15*\[Tau]^2 - 85654712757012*x1^6*x2^15*
       \[Tau]^2 + 353532246877628*x1^7*x2^15*\[Tau]^2 - 
      925834653515380*x1^8*x2^15*\[Tau]^2 + 1492342848138296*x1^9*x2^15*
       \[Tau]^2 - 1474309360540800*x1^10*x2^15*\[Tau]^2 + 
      865748348480736*x1^11*x2^15*\[Tau]^2 - 275212203057792*x1^12*x2^15*
       \[Tau]^2 + 36015386254848*x1^13*x2^15*\[Tau]^2 + 
      1512*x1*x2^16*\[Tau]^2 + 672244646*x1^2*x2^16*\[Tau]^2 - 
      23079875860*x1^3*x2^16*\[Tau]^2 + 277501219560*x1^4*x2^16*\[Tau]^2 - 
      2681325737552*x1^5*x2^16*\[Tau]^2 + 17222490247186*x1^6*x2^16*
       \[Tau]^2 - 63744398097156*x1^7*x2^16*\[Tau]^2 + 
      137865243735912*x1^8*x2^16*\[Tau]^2 - 177911241788448*x1^9*x2^16*
       \[Tau]^2 + 134930690814024*x1^10*x2^16*\[Tau]^2 - 
      55450322928000*x1^11*x2^16*\[Tau]^2 + 9513766918656*x1^12*x2^16*
       \[Tau]^2 - 1631*x1*x2^17*\[Tau]^2 - 9911320*x1^2*x2^17*\[Tau]^2 + 
      823714760*x1^3*x2^17*\[Tau]^2 - 23079875860*x1^4*x2^17*\[Tau]^2 + 
      276167232712*x1^5*x2^17*\[Tau]^2 - 1552540229828*x1^6*x2^17*\[Tau]^2 + 
      4634252904120*x1^7*x2^17*\[Tau]^2 - 7836557931216*x1^8*x2^17*\[Tau]^2 + 
      7552293657552*x1^9*x2^17*\[Tau]^2 - 3871115696448*x1^10*x2^17*
       \[Tau]^2 + 819766531584*x1^11*x2^17*\[Tau]^2 + 280*x1*x2^18*\[Tau]^2 - 
      796840*x1^2*x2^18*\[Tau]^2 - 9911320*x1^3*x2^18*\[Tau]^2 + 
      672244646*x1^4*x2^18*\[Tau]^2 - 7068900776*x1^5*x2^18*\[Tau]^2 + 
      31286442964*x1^6*x2^18*\[Tau]^2 - 70657770960*x1^7*x2^18*\[Tau]^2 + 
      85636791576*x1^8*x2^18*\[Tau]^2 - 53080163136*x1^9*x2^18*\[Tau]^2 + 
      13222040832*x1^10*x2^18*\[Tau]^2 + 280*x1^2*x2^19*\[Tau]^2 - 
      1631*x1^3*x2^19*\[Tau]^2 + 1512*x1^4*x2^19*\[Tau]^2)
 
h4444[11] = 512*x1^4*x2^4*(52416*x1^14 - 157248*x1^15 + 137412*x1^16 - 
      12744*x1^17 - 19675*x1^18 - 161*x1^19 + 480132576*x1^13*x2 - 
      1680988176*x1^14*x2 + 2203989336*x1^15*x2 - 1306256220*x1^16*x2 + 
      323834466*x1^17*x2 - 20713697*x1^18*x2 + 1715*x1^19*x2 + 
      43063155072*x1^12*x2^2 - 176813879760*x1^13*x2^2 + 
      286166555712*x1^14*x2^2 - 228645231804*x1^15*x2^2 + 
      91464130707*x1^16*x2^2 - 15968322477*x1^17*x2^2 + 
      733597009*x1^18*x2^2 - 4459*x1^19*x2^2 + 1046688887664*x1^11*x2^3 - 
      5097668390136*x1^12*x2^3 + 10144276860816*x1^13*x2^3 - 
      10530349222320*x1^14*x2^3 + 6008633786656*x1^15*x2^3 - 
      1803387225985*x1^16*x2^3 + 240073842667*x1^17*x2^3 - 
      8268543779*x1^18*x2^3 + 4417*x1^19*x2^3 + 10275535029312*x1^10*x2^4 - 
      60274530691704*x1^11*x2^4 + 147760347739536*x1^12*x2^4 - 
      195564656014560*x1^13*x2^4 + 150298075210950*x1^14*x2^4 - 
      66826533156520*x1^15*x2^4 + 15978870569884*x1^16*x2^4 - 
      1691814545644*x1^17*x2^4 + 44705860258*x1^18*x2^4 - 1512*x1^19*x2^4 + 
      48351385629792*x1^9*x2^5 - 348136901198352*x1^10*x2^5 + 
      1057733029231200*x1^11*x2^5 - 1768718767691736*x1^12*x2^5 + 
      1774509111255384*x1^13*x2^5 - 1088121284619012*x1^14*x2^5 + 
      395701454658300*x1^15*x2^5 - 77868963599952*x1^16*x2^5 + 
      6687286964008*x1^17*x2^5 - 136350629632*x1^18*x2^5 + 
      119004557011200*x1^8*x2^6 - 1076662734290640*x1^9*x2^6 + 
      4095973006417152*x1^10*x2^6 - 8634541209862680*x1^11*x2^6 + 
      11116804764960986*x1^12*x2^6 - 9036570446807708*x1^13*x2^6 + 
      4607882237629860*x1^14*x2^6 - 1407494132708160*x1^15*x2^6 + 
      231548994635406*x1^16*x2^6 - 16197444067084*x1^17*x2^6 + 
      252407081668*x1^18*x2^6 + 159970635762336*x1^7*x2^7 - 
      1872841031533584*x1^8*x2^7 + 9057931388411832*x1^9*x2^7 - 
      24162443049884796*x1^10*x2^7 + 39609378753868416*x1^11*x2^7 - 
      41730576712524728*x1^12*x2^7 + 28511607532281356*x1^13*x2^7 - 
      12368628427044960*x1^14*x2^7 + 3214435016740668*x1^15*x2^7 - 
      443580864057828*x1^16*x2^7 + 25036953569880*x1^17*x2^7 - 
      290195588592*x1^18*x2^7 + 119004557011200*x1^6*x2^8 - 
      1872841031533584*x1^7*x2^8 + 11766468082171608*x1^8*x2^8 - 
      40105177484488740*x1^9*x2^8 + 83656036023023400*x1^10*x2^8 - 
      112894414615980990*x1^11*x2^8 + 100643350003854308*x1^12*x2^8 - 
      58973170786862696*x1^13*x2^8 + 22002081174480554*x1^14*x2^8 - 
      4876613493155684*x1^15*x2^8 + 559922349572040*x1^16*x2^8 - 
      24847685252208*x1^17*x2^8 + 202907160792*x1^18*x2^8 + 
      48351385629792*x1^5*x2^9 - 1076662734290640*x1^6*x2^9 + 
      9057931388411832*x1^7*x2^9 - 40105177484488740*x1^8*x2^9 + 
      107081746186111820*x1^9*x2^9 - 184399200385743122*x1^10*x2^9 + 
      211348845432720986*x1^11*x2^9 - 162365729777201692*x1^12*x2^9 + 
      82358385771570776*x1^13*x2^9 - 26463274980983708*x1^14*x2^9 + 
      4963057633906904*x1^15*x2^9 - 463546115742528*x1^16*x2^9 + 
      15352820343504*x1^17*x2^9 - 79140245184*x1^18*x2^9 + 
      10275535029312*x1^4*x2^10 - 348136901198352*x1^5*x2^10 + 
      4095973006417152*x1^6*x2^10 - 24162443049884796*x1^7*x2^10 + 
      83656036023023400*x1^8*x2^10 - 184399200385743122*x1^9*x2^10 + 
      270012437374590230*x1^10*x2^10 - 267288372070346258*x1^11*x2^10 + 
      178383826574737574*x1^12*x2^10 - 78366192247093464*x1^13*x2^10 + 
      21510948934730556*x1^14*x2^10 - 3342177805468320*x1^15*x2^10 + 
      242396102051208*x1^16*x2^10 - 5384312885952*x1^17*x2^10 + 
      13222040832*x1^18*x2^10 + 1046688887664*x1^3*x2^11 - 
      60274530691704*x1^4*x2^11 + 1057733029231200*x1^5*x2^11 - 
      8634541209862680*x1^6*x2^11 + 39609378753868416*x1^7*x2^11 - 
      112894414615980990*x1^8*x2^11 + 211348845432720986*x1^9*x2^11 - 
      267288372070346258*x1^10*x2^11 + 230115181121091078*x1^11*x2^11 - 
      133351234053889488*x1^12*x2^11 + 50295472277560272*x1^13*x2^11 - 
      11550318047482032*x1^14*x2^11 + 1423328369494752*x1^15*x2^11 - 
      72650911132800*x1^16*x2^11 + 819766531584*x1^17*x2^11 + 
      43063155072*x1^2*x2^12 - 5097668390136*x1^3*x2^12 + 
      147760347739536*x1^4*x2^12 - 1768718767691736*x1^5*x2^12 + 
      11116804764960986*x1^6*x2^12 - 41730576712524728*x1^7*x2^12 + 
      100643350003854308*x1^8*x2^12 - 162365729777201692*x1^9*x2^12 + 
      178383826574737574*x1^10*x2^12 - 133351234053889488*x1^11*x2^12 + 
      66448169491547760*x1^12*x2^12 - 21059552920507920*x1^13*x2^12 + 
      3876649976245536*x1^14*x2^12 - 345208088953728*x1^15*x2^12 + 
      9513766918656*x1^16*x2^12 + 480132576*x1*x2^13 - 
      176813879760*x1^2*x2^13 + 10144276860816*x1^3*x2^13 - 
      195564656014560*x1^4*x2^13 + 1774509111255384*x1^5*x2^13 - 
      9036570446807708*x1^6*x2^13 + 28511607532281356*x1^7*x2^13 - 
      58973170786862696*x1^8*x2^13 + 82358385771570776*x1^9*x2^13 - 
      78366192247093464*x1^10*x2^13 + 50295472277560272*x1^11*x2^13 - 
      21059552920507920*x1^12*x2^13 + 5367473133626016*x1^13*x2^13 - 
      722380098375936*x1^14*x2^13 + 36015386254848*x1^15*x2^13 + 
      52416*x2^14 - 1680988176*x1*x2^14 + 286166555712*x1^2*x2^14 - 
      10530349222320*x1^3*x2^14 + 150298075210950*x1^4*x2^14 - 
      1088121284619012*x1^5*x2^14 + 4607882237629860*x1^6*x2^14 - 
      12368628427044960*x1^7*x2^14 + 22002081174480554*x1^8*x2^14 - 
      26463274980983708*x1^9*x2^14 + 21510948934730556*x1^10*x2^14 - 
      11550318047482032*x1^11*x2^14 + 3876649976245536*x1^12*x2^14 - 
      722380098375936*x1^13*x2^14 + 55108303810560*x1^14*x2^14 - 
      157248*x2^15 + 2203989336*x1*x2^15 - 228645231804*x1^2*x2^15 + 
      6008633786656*x1^3*x2^15 - 66826533156520*x1^4*x2^15 + 
      395701454658300*x1^5*x2^15 - 1407494132708160*x1^6*x2^15 + 
      3214435016740668*x1^7*x2^15 - 4876613493155684*x1^8*x2^15 + 
      4963057633906904*x1^9*x2^15 - 3342177805468320*x1^10*x2^15 + 
      1423328369494752*x1^11*x2^15 - 345208088953728*x1^12*x2^15 + 
      36015386254848*x1^13*x2^15 + 137412*x2^16 - 1306256220*x1*x2^16 + 
      91464130707*x1^2*x2^16 - 1803387225985*x1^3*x2^16 + 
      15978870569884*x1^4*x2^16 - 77868963599952*x1^5*x2^16 + 
      231548994635406*x1^6*x2^16 - 443580864057828*x1^7*x2^16 + 
      559922349572040*x1^8*x2^16 - 463546115742528*x1^9*x2^16 + 
      242396102051208*x1^10*x2^16 - 72650911132800*x1^11*x2^16 + 
      9513766918656*x1^12*x2^16 - 12744*x2^17 + 323834466*x1*x2^17 - 
      15968322477*x1^2*x2^17 + 240073842667*x1^3*x2^17 - 
      1691814545644*x1^4*x2^17 + 6687286964008*x1^5*x2^17 - 
      16197444067084*x1^6*x2^17 + 25036953569880*x1^7*x2^17 - 
      24847685252208*x1^8*x2^17 + 15352820343504*x1^9*x2^17 - 
      5384312885952*x1^10*x2^17 + 819766531584*x1^11*x2^17 - 19675*x2^18 - 
      20713697*x1*x2^18 + 733597009*x1^2*x2^18 - 8268543779*x1^3*x2^18 + 
      44705860258*x1^4*x2^18 - 136350629632*x1^5*x2^18 + 
      252407081668*x1^6*x2^18 - 290195588592*x1^7*x2^18 + 
      202907160792*x1^8*x2^18 - 79140245184*x1^9*x2^18 + 
      13222040832*x1^10*x2^18 - 161*x2^19 + 1715*x1*x2^19 - 4459*x1^2*x2^19 + 
      4417*x1^3*x2^19 - 1512*x1^4*x2^19 - 2713032*x1^14*\[Sigma] + 
      7723692*x1^15*\[Sigma] - 7556208*x1^16*\[Sigma] + 
      2790930*x1^17*\[Sigma] - 242540*x1^18*\[Sigma] - 2859*x1^19*\[Sigma] + 
      17*x1^20*\[Sigma] + 47204640*x1^13*x2*\[Sigma] - 
      151057980*x1^14*x2*\[Sigma] + 170734380*x1^15*x2*\[Sigma] - 
      74463210*x1^16*x2*\[Sigma] + 4975278*x1^17*x2*\[Sigma] + 
      2558963*x1^18*x2*\[Sigma] + 47988*x1^19*x2*\[Sigma] - 
      59*x1^20*x2*\[Sigma] + 72834421464*x1^12*x2^2*\[Sigma] - 
      286855193772*x1^13*x2^2*\[Sigma] + 441259980264*x1^14*x2^2*\[Sigma] - 
      330563696844*x1^15*x2^2*\[Sigma] + 121278024966*x1^16*x2^2*\[Sigma] - 
      18635603343*x1^17*x2^2*\[Sigma] + 682264448*x1^18*x2^2*\[Sigma] - 
      197250*x1^19*x2^2*\[Sigma] + 67*x1^20*x2^2*\[Sigma] + 
      2772803779200*x1^11*x2^3*\[Sigma] - 12977903950452*x1^12*x2^3*
       \[Sigma] + 24675770581140*x1^13*x2^3*\[Sigma] - 
      24275509601964*x1^14*x2^3*\[Sigma] + 12969581973880*x1^15*x2^3*
       \[Sigma] - 3575139882069*x1^16*x2^3*\[Sigma] + 
      422516772848*x1^17*x2^3*\[Sigma] - 12120008618*x1^18*x2^3*\[Sigma] + 
      336060*x1^19*x2^3*\[Sigma] - 25*x1^20*x2^3*\[Sigma] + 
      34139129284008*x1^10*x2^4*\[Sigma] - 192918166057260*x1^11*x2^4*
       \[Sigma] + 454124852074320*x1^12*x2^4*\[Sigma] - 
      574273265187636*x1^13*x2^4*\[Sigma] + 418508532511590*x1^14*x2^4*
       \[Sigma] - 174389693912762*x1^15*x2^4*\[Sigma] + 
      38338109204617*x1^16*x2^4*\[Sigma] - 3609924866419*x1^17*x2^4*
       \[Sigma] + 80427207569*x1^18*x2^4*\[Sigma] - 
      258027*x1^19*x2^4*\[Sigma] + 183006486772704*x1^9*x2^5*\[Sigma] - 
      1275727214384532*x1^10*x2^5*\[Sigma] + 3745788651352188*x1^11*x2^5*
       \[Sigma] - 6033678811009500*x1^12*x2^5*\[Sigma] + 
      5801562591339480*x1^13*x2^5*\[Sigma] - 3382767708024330*x1^14*x2^5*
       \[Sigma] + 1155355552533668*x1^15*x2^5*\[Sigma] - 
      209233367050740*x1^16*x2^5*\[Sigma] + 15969591595192*x1^17*x2^5*
       \[Sigma] - 275773198218*x1^18*x2^5*\[Sigma] + 
      74088*x1^19*x2^5*\[Sigma] + 482967956729160*x1^8*x2^6*\[Sigma] - 
      4268593830839940*x1^9*x2^6*\[Sigma] + 15829008236249880*x1^10*x2^6*
       \[Sigma] - 32433578913572340*x1^11*x2^6*\[Sigma] + 
      40427875468469090*x1^12*x2^6*\[Sigma] - 31634964961396678*x1^13*x2^6*
       \[Sigma] + 15395516522402488*x1^14*x2^6*\[Sigma] - 
      4427889979082664*x1^15*x2^6*\[Sigma] + 670717922644718*x1^16*x2^6*
       \[Sigma] - 41608584431390*x1^17*x2^6*\[Sigma] + 
      550162827676*x1^18*x2^6*\[Sigma] + 663737711277312*x1^7*x2^7*\[Sigma] - 
      7702261330758156*x1^8*x2^7*\[Sigma] + 36730492994804676*x1^9*x2^7*
       \[Sigma] - 96225635551618836*x1^10*x2^7*\[Sigma] + 
      154307282392670856*x1^11*x2^7*\[Sigma] - 158279668200397542*x1^12*x2^7*
       \[Sigma] + 104613740659367276*x1^13*x2^7*\[Sigma] - 
      43488884687007480*x1^14*x2^7*\[Sigma] + 10669923921012160*x1^15*x2^7*
       \[Sigma] - 1355695769170386*x1^16*x2^7*\[Sigma] + 
      67633621397160*x1^17*x2^7*\[Sigma] - 665761577040*x1^18*x2^7*\[Sigma] + 
      482967956729160*x1^6*x2^8*\[Sigma] - 7702261330758156*x1^7*x2^8*
       \[Sigma] + 48455451826989120*x1^8*x2^8*\[Sigma] - 
      164217049188303000*x1^9*x2^8*\[Sigma] + 338835113887628190*x1^10*x2^8*
       \[Sigma] - 450161424951279456*x1^11*x2^8*\[Sigma] + 
      392972069907923878*x1^12*x2^8*\[Sigma] - 223906632414972452*x1^13*x2^8*
       \[Sigma] + 80396976554141618*x1^14*x2^8*\[Sigma] - 
      16868119581216526*x1^15*x2^8*\[Sigma] + 1782017935475736*x1^16*x2^8*
       \[Sigma] - 69593574797712*x1^17*x2^8*\[Sigma] + 
      482972439600*x1^18*x2^8*\[Sigma] + 183006486772704*x1^5*x2^9*\[Sigma] - 
      4268593830839940*x1^6*x2^9*\[Sigma] + 36730492994804676*x1^7*x2^9*
       \[Sigma] - 164217049188303000*x1^8*x2^9*\[Sigma] + 
      439225134470156020*x1^9*x2^9*\[Sigma] - 753233308132437524*x1^10*x2^9*
       \[Sigma] + 855230920042747532*x1^11*x2^9*\[Sigma] - 
      647143682113225786*x1^12*x2^9*\[Sigma] + 320931416091780808*x1^13*x2^9*
       \[Sigma] - 99712803296439018*x1^14*x2^9*\[Sigma] + 
      17753999959208408*x1^15*x2^9*\[Sigma] - 1523509523491536*x1^16*x2^9*
       \[Sigma] + 44169686640576*x1^17*x2^9*\[Sigma] - 
      193647373920*x1^18*x2^9*\[Sigma] + 34139129284008*x1^4*x2^10*\[Sigma] - 
      1275727214384532*x1^5*x2^10*\[Sigma] + 15829008236249880*x1^6*x2^10*
       \[Sigma] - 96225635551618836*x1^7*x2^10*\[Sigma] + 
      338835113887628190*x1^8*x2^10*\[Sigma] - 753233308132437524*x1^9*x2^10*
       \[Sigma] + 1105425872225080080*x1^10*x2^10*\[Sigma] - 
      1090751912357018932*x1^11*x2^10*\[Sigma] + 721372917067530636*x1^12*
       x2^10*\[Sigma] - 311671053173414766*x1^13*x2^10*\[Sigma] + 
      83168221377368484*x1^14*x2^10*\[Sigma] - 12310154508289680*x1^15*x2^10*
       \[Sigma] + 818296740947952*x1^16*x2^10*\[Sigma] - 
      15810782027040*x1^17*x2^10*\[Sigma] + 33055102080*x1^18*x2^10*
       \[Sigma] + 2772803779200*x1^3*x2^11*\[Sigma] - 
      192918166057260*x1^4*x2^11*\[Sigma] + 3745788651352188*x1^5*x2^11*
       \[Sigma] - 32433578913572340*x1^6*x2^11*\[Sigma] + 
      154307282392670856*x1^7*x2^11*\[Sigma] - 450161424951279456*x1^8*x2^11*
       \[Sigma] + 855230920042747532*x1^9*x2^11*\[Sigma] - 
      1090751912357018932*x1^10*x2^11*\[Sigma] + 941920797531815944*x1^11*
       x2^11*\[Sigma] - 544419361557385244*x1^12*x2^11*\[Sigma] + 
      203294451214308888*x1^13*x2^11*\[Sigma] - 45681281049678624*x1^14*x2^11*
       \[Sigma] + 5387090539961088*x1^15*x2^11*\[Sigma] - 
      251072259197760*x1^16*x2^11*\[Sigma] + 2446077553920*x1^17*x2^11*
       \[Sigma] + 72834421464*x1^2*x2^12*\[Sigma] - 12977903950452*x1^3*x2^12*
       \[Sigma] + 454124852074320*x1^4*x2^12*\[Sigma] - 
      6033678811009500*x1^5*x2^12*\[Sigma] + 40427875468469090*x1^6*x2^12*
       \[Sigma] - 158279668200397542*x1^7*x2^12*\[Sigma] + 
      392972069907923878*x1^8*x2^12*\[Sigma] - 647143682113225786*x1^9*x2^12*
       \[Sigma] + 721372917067530636*x1^10*x2^12*\[Sigma] - 
      544419361557385244*x1^11*x2^12*\[Sigma] + 272496453876240720*x1^12*
       x2^12*\[Sigma] - 86177726662331808*x1^13*x2^12*\[Sigma] + 
      15652819188617184*x1^14*x2^12*\[Sigma] - 1342832101490880*x1^15*x2^12*
       \[Sigma] + 33594154513920*x1^16*x2^12*\[Sigma] + 
      47204640*x1*x2^13*\[Sigma] - 286855193772*x1^2*x2^13*\[Sigma] + 
      24675770581140*x1^3*x2^13*\[Sigma] - 574273265187636*x1^4*x2^13*
       \[Sigma] + 5801562591339480*x1^5*x2^13*\[Sigma] - 
      31634964961396678*x1^6*x2^13*\[Sigma] + 104613740659367276*x1^7*x2^13*
       \[Sigma] - 223906632414972452*x1^8*x2^13*\[Sigma] + 
      320931416091780808*x1^9*x2^13*\[Sigma] - 311671053173414766*x1^10*x2^13*
       \[Sigma] + 203294451214308888*x1^11*x2^13*\[Sigma] - 
      86177726662331808*x1^12*x2^13*\[Sigma] + 22127615679657600*x1^13*x2^13*
       \[Sigma] - 2972901416284800*x1^14*x2^13*\[Sigma] + 
      144376694542080*x1^15*x2^13*\[Sigma] - 2713032*x2^14*\[Sigma] - 
      151057980*x1*x2^14*\[Sigma] + 441259980264*x1^2*x2^14*\[Sigma] - 
      24275509601964*x1^3*x2^14*\[Sigma] + 418508532511590*x1^4*x2^14*
       \[Sigma] - 3382767708024330*x1^5*x2^14*\[Sigma] + 
      15395516522402488*x1^6*x2^14*\[Sigma] - 43488884687007480*x1^7*x2^14*
       \[Sigma] + 80396976554141618*x1^8*x2^14*\[Sigma] - 
      99712803296439018*x1^9*x2^14*\[Sigma] + 83168221377368484*x1^10*x2^14*
       \[Sigma] - 45681281049678624*x1^11*x2^14*\[Sigma] + 
      15652819188617184*x1^12*x2^14*\[Sigma] - 2972901416284800*x1^13*x2^14*
       \[Sigma] + 230430385785600*x1^14*x2^14*\[Sigma] + 
      7723692*x2^15*\[Sigma] + 170734380*x1*x2^15*\[Sigma] - 
      330563696844*x1^2*x2^15*\[Sigma] + 12969581973880*x1^3*x2^15*\[Sigma] - 
      174389693912762*x1^4*x2^15*\[Sigma] + 1155355552533668*x1^5*x2^15*
       \[Sigma] - 4427889979082664*x1^6*x2^15*\[Sigma] + 
      10669923921012160*x1^7*x2^15*\[Sigma] - 16868119581216526*x1^8*x2^15*
       \[Sigma] + 17753999959208408*x1^9*x2^15*\[Sigma] - 
      12310154508289680*x1^10*x2^15*\[Sigma] + 5387090539961088*x1^11*x2^15*
       \[Sigma] - 1342832101490880*x1^12*x2^15*\[Sigma] + 
      144376694542080*x1^13*x2^15*\[Sigma] - 7556208*x2^16*\[Sigma] - 
      74463210*x1*x2^16*\[Sigma] + 121278024966*x1^2*x2^16*\[Sigma] - 
      3575139882069*x1^3*x2^16*\[Sigma] + 38338109204617*x1^4*x2^16*
       \[Sigma] - 209233367050740*x1^5*x2^16*\[Sigma] + 
      670717922644718*x1^6*x2^16*\[Sigma] - 1355695769170386*x1^7*x2^16*
       \[Sigma] + 1782017935475736*x1^8*x2^16*\[Sigma] - 
      1523509523491536*x1^9*x2^16*\[Sigma] + 818296740947952*x1^10*x2^16*
       \[Sigma] - 251072259197760*x1^11*x2^16*\[Sigma] + 
      33594154513920*x1^12*x2^16*\[Sigma] + 2790930*x2^17*\[Sigma] + 
      4975278*x1*x2^17*\[Sigma] - 18635603343*x1^2*x2^17*\[Sigma] + 
      422516772848*x1^3*x2^17*\[Sigma] - 3609924866419*x1^4*x2^17*\[Sigma] + 
      15969591595192*x1^5*x2^17*\[Sigma] - 41608584431390*x1^6*x2^17*
       \[Sigma] + 67633621397160*x1^7*x2^17*\[Sigma] - 
      69593574797712*x1^8*x2^17*\[Sigma] + 44169686640576*x1^9*x2^17*
       \[Sigma] - 15810782027040*x1^10*x2^17*\[Sigma] + 
      2446077553920*x1^11*x2^17*\[Sigma] - 242540*x2^18*\[Sigma] + 
      2558963*x1*x2^18*\[Sigma] + 682264448*x1^2*x2^18*\[Sigma] - 
      12120008618*x1^3*x2^18*\[Sigma] + 80427207569*x1^4*x2^18*\[Sigma] - 
      275773198218*x1^5*x2^18*\[Sigma] + 550162827676*x1^6*x2^18*\[Sigma] - 
      665761577040*x1^7*x2^18*\[Sigma] + 482972439600*x1^8*x2^18*\[Sigma] - 
      193647373920*x1^9*x2^18*\[Sigma] + 33055102080*x1^10*x2^18*\[Sigma] - 
      2859*x2^19*\[Sigma] + 47988*x1*x2^19*\[Sigma] - 
      197250*x1^2*x2^19*\[Sigma] + 336060*x1^3*x2^19*\[Sigma] - 
      258027*x1^4*x2^19*\[Sigma] + 74088*x1^5*x2^19*\[Sigma] + 
      17*x2^20*\[Sigma] - 59*x1*x2^20*\[Sigma] + 67*x1^2*x2^20*\[Sigma] - 
      25*x1^3*x2^20*\[Sigma] + 197568*x1^14*\[Sigma]^2 - 
      590976*x1^15*\[Sigma]^2 + 635184*x1^16*\[Sigma]^2 - 
      288936*x1^17*\[Sigma]^2 + 48140*x1^18*\[Sigma]^2 - 
      1016*x1^19*\[Sigma]^2 + 36*x1^20*\[Sigma]^2 - 115407936*x1^13*x2*
       \[Sigma]^2 + 368245296*x1^14*x2*\[Sigma]^2 - 429217956*x1^15*x2*
       \[Sigma]^2 + 217636200*x1^16*x2*\[Sigma]^2 - 
      43534482*x1^17*x2*\[Sigma]^2 + 2256436*x1^18*x2*\[Sigma]^2 + 
      22739*x1^19*x2*\[Sigma]^2 - 297*x1^20*x2*\[Sigma]^2 + 
      2276749440*x1^12*x2^2*\[Sigma]^2 - 7780668336*x1^13*x2^2*\[Sigma]^2 + 
      10024370640*x1^14*x2^2*\[Sigma]^2 - 5921651808*x1^15*x2^2*\[Sigma]^2 + 
      1493004606*x1^16*x2^2*\[Sigma]^2 - 75812922*x1^17*x2^2*\[Sigma]^2 - 
      15885920*x1^18*x2^2*\[Sigma]^2 - 106411*x1^19*x2^2*\[Sigma]^2 + 
      711*x1^20*x2^2*\[Sigma]^2 + 391632798816*x1^11*x2^3*\[Sigma]^2 - 
      1731888753840*x1^12*x2^3*\[Sigma]^2 + 3087037305324*x1^13*x2^3*
       \[Sigma]^2 - 2818537629912*x1^14*x2^3*\[Sigma]^2 + 
      1378899134524*x1^15*x2^3*\[Sigma]^2 - 341448910162*x1^16*x2^3*
       \[Sigma]^2 + 35067567037*x1^17*x2^3*\[Sigma]^2 - 
      761707535*x1^18*x2^3*\[Sigma]^2 + 196423*x1^19*x2^3*\[Sigma]^2 - 
      675*x1^20*x2^3*\[Sigma]^2 + 6803222493312*x1^10*x2^4*\[Sigma]^2 - 
      36731845953936*x1^11*x2^4*\[Sigma]^2 + 82242809195904*x1^12*x2^4*
       \[Sigma]^2 - 98318253853008*x1^13*x2^4*\[Sigma]^2 + 
      67172637150270*x1^14*x2^4*\[Sigma]^2 - 25942018236106*x1^15*x2^4*
       \[Sigma]^2 + 5201822733232*x1^16*x2^4*\[Sigma]^2 - 
      436583626753*x1^17*x2^4*\[Sigma]^2 + 8210256349*x1^18*x2^4*\[Sigma]^2 - 
      159489*x1^19*x2^4*\[Sigma]^2 + 225*x1^20*x2^4*\[Sigma]^2 + 
      42872814210240*x1^9*x2^5*\[Sigma]^2 - 288133793733744*x1^10*x2^5*
       \[Sigma]^2 + 813475024998804*x1^11*x2^5*\[Sigma]^2 - 
      1254741570843264*x1^12*x2^5*\[Sigma]^2 + 1148436687391056*x1^13*x2^5*
       \[Sigma]^2 - 632101874113998*x1^14*x2^5*\[Sigma]^2 + 
      201401957926914*x1^15*x2^5*\[Sigma]^2 - 33467657745288*x1^16*x2^5*
       \[Sigma]^2 + 2292772668028*x1^17*x2^5*\[Sigma]^2 - 
      34360806502*x1^18*x2^5*\[Sigma]^2 + 47754*x1^19*x2^5*\[Sigma]^2 + 
      122446716396480*x1^8*x2^6*\[Sigma]^2 - 1055079489678480*x1^9*x2^6*
       \[Sigma]^2 + 3804150700285488*x1^10*x2^6*\[Sigma]^2 - 
      7552392562549800*x1^11*x2^6*\[Sigma]^2 + 9078316214885834*x1^12*x2^6*
       \[Sigma]^2 - 6806123434514306*x1^13*x2^6*\[Sigma]^2 + 
      3144647768372664*x1^14*x2^6*\[Sigma]^2 - 847582055995692*x1^15*x2^6*
       \[Sigma]^2 + 118125703647438*x1^16*x2^6*\[Sigma]^2 - 
      6585848692846*x1^17*x2^6*\[Sigma]^2 + 76287843220*x1^18*x2^6*
       \[Sigma]^2 + 172380960682560*x1^7*x2^7*\[Sigma]^2 - 
      1981506929995584*x1^8*x2^7*\[Sigma]^2 + 9307822515678756*x1^9*x2^7*
       \[Sigma]^2 - 23913101941646112*x1^10*x2^7*\[Sigma]^2 + 
      37435810751199012*x1^11*x2^7*\[Sigma]^2 - 37282598122719878*x1^12*x2^7*
       \[Sigma]^2 + 23752262292044942*x1^13*x2^7*\[Sigma]^2 - 
      9421723899664020*x1^14*x2^7*\[Sigma]^2 + 2173667487079452*x1^15*x2^7*
       \[Sigma]^2 - 254298543848370*x1^16*x2^7*\[Sigma]^2 + 
      11383862653590*x1^17*x2^7*\[Sigma]^2 - 98431464348*x1^18*x2^7*
       \[Sigma]^2 + 122446716396480*x1^6*x2^8*\[Sigma]^2 - 
      1981506929995584*x1^7*x2^8*\[Sigma]^2 + 12484553554353312*x1^8*x2^8*
       \[Sigma]^2 - 42055826897838960*x1^9*x2^8*\[Sigma]^2 + 
      85770535185319470*x1^10*x2^8*\[Sigma]^2 - 112035316999073958*x1^11*x2^8*
       \[Sigma]^2 + 95575200465316076*x1^12*x2^8*\[Sigma]^2 - 
      52796311919743400*x1^13*x2^8*\[Sigma]^2 + 18174014940366530*x1^14*x2^8*
       \[Sigma]^2 - 3595124240916614*x1^15*x2^8*\[Sigma]^2 + 
      349467714417108*x1^16*x2^8*\[Sigma]^2 - 12205972197468*x1^17*x2^8*
       \[Sigma]^2 + 74383597008*x1^18*x2^8*\[Sigma]^2 + 
      42872814210240*x1^5*x2^9*\[Sigma]^2 - 1055079489678480*x1^6*x2^9*
       \[Sigma]^2 + 9307822515678756*x1^7*x2^9*\[Sigma]^2 - 
      42055826897838960*x1^8*x2^9*\[Sigma]^2 + 112704696837017540*x1^9*x2^9*
       \[Sigma]^2 - 192435105383968490*x1^10*x2^9*\[Sigma]^2 + 
      216285994888797920*x1^11*x2^9*\[Sigma]^2 - 160963165506004966*x1^12*
       x2^9*\[Sigma]^2 + 77846081993595908*x1^13*x2^9*\[Sigma]^2 - 
      23297132787372626*x1^14*x2^9*\[Sigma]^2 + 3919779637368770*x1^15*x2^9*
       \[Sigma]^2 - 308880810590940*x1^16*x2^9*\[Sigma]^2 + 
      7972832214144*x1^17*x2^9*\[Sigma]^2 - 30643428816*x1^18*x2^9*
       \[Sigma]^2 + 6803222493312*x1^4*x2^10*\[Sigma]^2 - 
      288133793733744*x1^5*x2^10*\[Sigma]^2 + 3804150700285488*x1^6*x2^10*
       \[Sigma]^2 - 23913101941646112*x1^7*x2^10*\[Sigma]^2 + 
      85770535185319470*x1^8*x2^10*\[Sigma]^2 - 192435105383968490*x1^9*x2^10*
       \[Sigma]^2 + 283130161559111120*x1^10*x2^10*\[Sigma]^2 - 
      278420275856263238*x1^11*x2^10*\[Sigma]^2 + 182304528501576524*x1^12*
       x2^10*\[Sigma]^2 - 77300558754548634*x1^13*x2^10*\[Sigma]^2 + 
      19973182289269356*x1^14*x2^10*\[Sigma]^2 - 2799595914994620*x1^15*x2^10*
       \[Sigma]^2 + 170318783109888*x1^16*x2^10*\[Sigma]^2 - 
      2913925302288*x1^17*x2^10*\[Sigma]^2 + 5329291968*x1^18*x2^10*
       \[Sigma]^2 + 391632798816*x1^3*x2^11*\[Sigma]^2 - 
      36731845953936*x1^4*x2^11*\[Sigma]^2 + 813475024998804*x1^5*x2^11*
       \[Sigma]^2 - 7552392562549800*x1^6*x2^11*\[Sigma]^2 + 
      37435810751199012*x1^7*x2^11*\[Sigma]^2 - 112035316999073958*x1^8*x2^11*
       \[Sigma]^2 + 216285994888797920*x1^9*x2^11*\[Sigma]^2 - 
      278420275856263238*x1^10*x2^11*\[Sigma]^2 + 241271760952303674*x1^11*
       x2^11*\[Sigma]^2 - 139063494897532644*x1^12*x2^11*\[Sigma]^2 + 
      51338007798208542*x1^13*x2^11*\[Sigma]^2 - 11242795196402280*x1^14*
       x2^11*\[Sigma]^2 + 1258521159000672*x1^15*x2^11*\[Sigma]^2 - 
      53412763884480*x1^16*x2^11*\[Sigma]^2 + 457914352896*x1^17*x2^11*
       \[Sigma]^2 + 2276749440*x1^2*x2^12*\[Sigma]^2 - 
      1731888753840*x1^3*x2^12*\[Sigma]^2 + 82242809195904*x1^4*x2^12*
       \[Sigma]^2 - 1254741570843264*x1^5*x2^12*\[Sigma]^2 + 
      9078316214885834*x1^6*x2^12*\[Sigma]^2 - 37282598122719878*x1^7*x2^12*
       \[Sigma]^2 + 95575200465316076*x1^8*x2^12*\[Sigma]^2 - 
      160963165506004966*x1^9*x2^12*\[Sigma]^2 + 182304528501576524*x1^10*
       x2^12*\[Sigma]^2 - 139063494897532644*x1^11*x2^12*\[Sigma]^2 + 
      69973755424773270*x1^12*x2^12*\[Sigma]^2 - 22077156444391944*x1^13*
       x2^12*\[Sigma]^2 + 3943695890571696*x1^14*x2^12*\[Sigma]^2 - 
      322138642617792*x1^15*x2^12*\[Sigma]^2 + 7285489795584*x1^16*x2^12*
       \[Sigma]^2 - 115407936*x1*x2^13*\[Sigma]^2 - 7780668336*x1^2*x2^13*
       \[Sigma]^2 + 3087037305324*x1^3*x2^13*\[Sigma]^2 - 
      98318253853008*x1^4*x2^13*\[Sigma]^2 + 1148436687391056*x1^5*x2^13*
       \[Sigma]^2 - 6806123434514306*x1^6*x2^13*\[Sigma]^2 + 
      23752262292044942*x1^7*x2^13*\[Sigma]^2 - 52796311919743400*x1^8*x2^13*
       \[Sigma]^2 + 77846081993595908*x1^9*x2^13*\[Sigma]^2 - 
      77300558754548634*x1^10*x2^13*\[Sigma]^2 + 51338007798208542*x1^11*
       x2^13*\[Sigma]^2 - 22077156444391944*x1^12*x2^13*\[Sigma]^2 + 
      5722167387230784*x1^13*x2^13*\[Sigma]^2 - 767206576360224*x1^14*x2^13*
       \[Sigma]^2 + 35640083711232*x1^15*x2^13*\[Sigma]^2 + 
      197568*x2^14*\[Sigma]^2 + 368245296*x1*x2^14*\[Sigma]^2 + 
      10024370640*x1^2*x2^14*\[Sigma]^2 - 2818537629912*x1^3*x2^14*
       \[Sigma]^2 + 67172637150270*x1^4*x2^14*\[Sigma]^2 - 
      632101874113998*x1^5*x2^14*\[Sigma]^2 + 3144647768372664*x1^6*x2^14*
       \[Sigma]^2 - 9421723899664020*x1^7*x2^14*\[Sigma]^2 + 
      18174014940366530*x1^8*x2^14*\[Sigma]^2 - 23297132787372626*x1^9*x2^14*
       \[Sigma]^2 + 19973182289269356*x1^10*x2^14*\[Sigma]^2 - 
      11242795196402280*x1^11*x2^14*\[Sigma]^2 + 3943695890571696*x1^12*x2^14*
       \[Sigma]^2 - 767206576360224*x1^13*x2^14*\[Sigma]^2 + 
      61054952999040*x1^14*x2^14*\[Sigma]^2 - 590976*x2^15*\[Sigma]^2 - 
      429217956*x1*x2^15*\[Sigma]^2 - 5921651808*x1^2*x2^15*\[Sigma]^2 + 
      1378899134524*x1^3*x2^15*\[Sigma]^2 - 25942018236106*x1^4*x2^15*
       \[Sigma]^2 + 201401957926914*x1^5*x2^15*\[Sigma]^2 - 
      847582055995692*x1^6*x2^15*\[Sigma]^2 + 2173667487079452*x1^7*x2^15*
       \[Sigma]^2 - 3595124240916614*x1^8*x2^15*\[Sigma]^2 + 
      3919779637368770*x1^9*x2^15*\[Sigma]^2 - 2799595914994620*x1^10*x2^15*
       \[Sigma]^2 + 1258521159000672*x1^11*x2^15*\[Sigma]^2 - 
      322138642617792*x1^12*x2^15*\[Sigma]^2 + 35640083711232*x1^13*x2^15*
       \[Sigma]^2 + 635184*x2^16*\[Sigma]^2 + 217636200*x1*x2^16*\[Sigma]^2 + 
      1493004606*x1^2*x2^16*\[Sigma]^2 - 341448910162*x1^3*x2^16*\[Sigma]^2 + 
      5201822733232*x1^4*x2^16*\[Sigma]^2 - 33467657745288*x1^5*x2^16*
       \[Sigma]^2 + 118125703647438*x1^6*x2^16*\[Sigma]^2 - 
      254298543848370*x1^7*x2^16*\[Sigma]^2 + 349467714417108*x1^8*x2^16*
       \[Sigma]^2 - 308880810590940*x1^9*x2^16*\[Sigma]^2 + 
      170318783109888*x1^10*x2^16*\[Sigma]^2 - 53412763884480*x1^11*x2^16*
       \[Sigma]^2 + 7285489795584*x1^12*x2^16*\[Sigma]^2 - 
      288936*x2^17*\[Sigma]^2 - 43534482*x1*x2^17*\[Sigma]^2 - 
      75812922*x1^2*x2^17*\[Sigma]^2 + 35067567037*x1^3*x2^17*\[Sigma]^2 - 
      436583626753*x1^4*x2^17*\[Sigma]^2 + 2292772668028*x1^5*x2^17*
       \[Sigma]^2 - 6585848692846*x1^6*x2^17*\[Sigma]^2 + 
      11383862653590*x1^7*x2^17*\[Sigma]^2 - 12205972197468*x1^8*x2^17*
       \[Sigma]^2 + 7972832214144*x1^9*x2^17*\[Sigma]^2 - 
      2913925302288*x1^10*x2^17*\[Sigma]^2 + 457914352896*x1^11*x2^17*
       \[Sigma]^2 + 48140*x2^18*\[Sigma]^2 + 2256436*x1*x2^18*\[Sigma]^2 - 
      15885920*x1^2*x2^18*\[Sigma]^2 - 761707535*x1^3*x2^18*\[Sigma]^2 + 
      8210256349*x1^4*x2^18*\[Sigma]^2 - 34360806502*x1^5*x2^18*\[Sigma]^2 + 
      76287843220*x1^6*x2^18*\[Sigma]^2 - 98431464348*x1^7*x2^18*\[Sigma]^2 + 
      74383597008*x1^8*x2^18*\[Sigma]^2 - 30643428816*x1^9*x2^18*\[Sigma]^2 + 
      5329291968*x1^10*x2^18*\[Sigma]^2 - 1016*x2^19*\[Sigma]^2 + 
      22739*x1*x2^19*\[Sigma]^2 - 106411*x1^2*x2^19*\[Sigma]^2 + 
      196423*x1^3*x2^19*\[Sigma]^2 - 159489*x1^4*x2^19*\[Sigma]^2 + 
      47754*x1^5*x2^19*\[Sigma]^2 + 36*x2^20*\[Sigma]^2 - 
      297*x1*x2^20*\[Sigma]^2 + 711*x1^2*x2^20*\[Sigma]^2 - 
      675*x1^3*x2^20*\[Sigma]^2 + 225*x1^4*x2^20*\[Sigma]^2 - 
      2713032*x1^14*\[Tau] + 8554500*x1^15*\[Tau] - 9633228*x1^16*\[Tau] + 
      4457622*x1^17*\[Tau] - 665558*x1^18*\[Tau] - 287*x1^19*\[Tau] + 
      47204640*x1^13*x2*\[Tau] - 125113860*x1^14*x2*\[Tau] + 
      84593940*x1^15*x2*\[Tau] + 27163170*x1^16*x2*\[Tau] - 
      43683402*x1^17*x2*\[Tau] + 9834083*x1^18*x2*\[Tau] + 
      1148*x1^19*x2*\[Tau] + 72834421464*x1^12*x2^2*\[Tau] - 
      296717066100*x1^13*x2^2*\[Tau] + 475530064272*x1^14*x2^2*\[Tau] - 
      374997357372*x1^15*x2^2*\[Tau] + 147151178256*x1^16*x2^2*\[Tau] - 
      24851916867*x1^17*x2^2*\[Tau] + 1050679958*x1^18*x2^2*\[Tau] - 
      1435*x1^19*x2^2*\[Tau] + 2772803779200*x1^11*x2^3*\[Tau] - 
      13288349648700*x1^12*x2^3*\[Tau] + 26006310225084*x1^13*x2^3*\[Tau] - 
      26524145136516*x1^14*x2^3*\[Tau] + 14844096258880*x1^15*x2^3*\[Tau] - 
      4354480176089*x1^16*x2^3*\[Tau] + 562174187748*x1^17*x2^3*\[Tau] - 
      18409500653*x1^18*x2^3*\[Tau] + 574*x1^19*x2^3*\[Tau] + 
      34139129284008*x1^10*x2^4*\[Tau] - 195610791029220*x1^11*x2^4*\[Tau] + 
      468880452883248*x1^12*x2^4*\[Tau] - 607122391435812*x1^13*x2^4*\[Tau] + 
      456471482568474*x1^14*x2^4*\[Tau] - 198384763537002*x1^15*x2^4*\[Tau] + 
      46253601974992*x1^16*x2^4*\[Tau] - 4747108795126*x1^17*x2^4*\[Tau] + 
      120388121458*x1^18*x2^4*\[Tau] + 183006486772704*x1^9*x2^5*\[Tau] - 
      1283570208659340*x1^10*x2^5*\[Tau] + 3806544622501908*x1^11*x2^5*
       \[Tau] - 6221069303175804*x1^12*x2^5*\[Tau] + 
      6104436693905256*x1^13*x2^5*\[Tau] - 3661457815713222*x1^14*x2^5*
       \[Tau] + 1301555694368104*x1^15*x2^5*\[Tau] - 
      249878006074410*x1^16*x2^5*\[Tau] + 20843494774648*x1^17*x2^5*\[Tau] - 
      411658786000*x1^18*x2^5*\[Tau] + 482967956729160*x1^8*x2^6*\[Tau] - 
      4272118951500540*x1^9*x2^6*\[Tau] + 15907218856944240*x1^10*x2^6*
       \[Tau] - 32847174217023180*x1^11*x2^6*\[Tau] + 
      41445782002990190*x1^12*x2^6*\[Tau] - 33023592862678362*x1^13*x2^6*
       \[Tau] + 16502563956574472*x1^14*x2^6*\[Tau] - 
      4936348070884146*x1^15*x2^6*\[Tau] + 794045212306038*x1^16*x2^6*
       \[Tau] - 54170125580536*x1^17*x2^6*\[Tau] + 826242283552*x1^18*x2^6*
       \[Tau] + 663737711277312*x1^7*x2^7*\[Tau] - 7687880310055140*x1^8*x2^7*
       \[Tau] + 36668882715210780*x1^9*x2^7*\[Tau] - 
      96333629473538676*x1^10*x2^7*\[Tau] + 155419036044714816*x1^11*x2^7*
       \[Tau] - 161074191324397078*x1^12*x2^7*\[Tau] + 
      108206881026880664*x1^13*x2^7*\[Tau] - 46127178235704174*x1^14*x2^7*
       \[Tau] + 11770459523857272*x1^15*x2^7*\[Tau] - 
      1593289480877640*x1^16*x2^7*\[Tau] + 88183513801824*x1^17*x2^7*\[Tau] - 
      1011711401568*x1^18*x2^7*\[Tau] + 482967956729160*x1^6*x2^8*\[Tau] - 
      7687880310055140*x1^7*x2^8*\[Tau] + 48268498557849912*x1^8*x2^8*
       \[Tau] - 163472927378615832*x1^9*x2^8*\[Tau] + 
      337783074303815742*x1^10*x2^8*\[Tau] - 450715296568701192*x1^11*x2^8*
       \[Tau] + 396775993019849520*x1^12*x2^8*\[Tau] - 
      229349110631186462*x1^13*x2^8*\[Tau] + 84331342064486258*x1^14*x2^8*
       \[Tau] - 18407195856810152*x1^15*x2^8*\[Tau] + 
      2080935083640000*x1^16*x2^8*\[Tau] - 91145548954656*x1^17*x2^8*\[Tau] + 
      745308210528*x1^18*x2^8*\[Tau] + 183006486772704*x1^5*x2^9*\[Tau] - 
      4272118951500540*x1^6*x2^9*\[Tau] + 36668882715210780*x1^7*x2^9*
       \[Tau] - 163472927378615832*x1^8*x2^9*\[Tau] + 
      436384418482692292*x1^9*x2^9*\[Tau] - 748192814763091584*x1^10*x2^9*
       \[Tau] + 851502989653705888*x1^11*x2^9*\[Tau] - 
      648308653120265410*x1^12*x2^9*\[Tau] + 325428205720641800*x1^13*x2^9*
       \[Tau] - 103358969056406840*x1^14*x2^9*\[Tau] + 
      19148158153814816*x1^15*x2^9*\[Tau] - 1768103084702304*x1^16*x2^9*
       \[Tau] + 58229248464576*x1^17*x2^9*\[Tau] - 304106939136*x1^18*x2^9*
       \[Tau] + 34139129284008*x1^4*x2^10*\[Tau] - 1283570208659340*x1^5*
       x2^10*\[Tau] + 15907218856944240*x1^6*x2^10*\[Tau] - 
      96333629473538676*x1^7*x2^10*\[Tau] + 337783074303815742*x1^8*x2^10*
       \[Tau] - 748192814763091584*x1^9*x2^10*\[Tau] + 
      1095564999855164612*x1^10*x2^10*\[Tau] - 1080955923381018584*x1^11*
       x2^10*\[Tau] + 717332001251014310*x1^12*x2^10*\[Tau] - 
      312778392641503488*x1^13*x2^10*\[Tau] + 85100613008925024*x1^14*x2^10*
       \[Tau] - 13100150988479520*x1^15*x2^10*\[Tau] + 
      943391985998112*x1^16*x2^10*\[Tau] - 21009822882048*x1^17*x2^10*
       \[Tau] + 52888163328*x1^18*x2^10*\[Tau] + 2772803779200*x1^3*x2^11*
       \[Tau] - 195610791029220*x1^4*x2^11*\[Tau] + 3806544622501908*x1^5*
       x2^11*\[Tau] - 32847174217023180*x1^6*x2^11*\[Tau] + 
      155419036044714816*x1^7*x2^11*\[Tau] - 450715296568701192*x1^8*x2^11*
       \[Tau] + 851502989653705888*x1^9*x2^11*\[Tau] - 
      1080955923381018584*x1^10*x2^11*\[Tau] + 930682765373908884*x1^11*x2^11*
       \[Tau] - 537876488915548944*x1^12*x2^11*\[Tau] + 
      201892287893563008*x1^13*x2^11*\[Tau] - 46072782130709376*x1^14*x2^11*
       \[Tau] + 5640803614147968*x1^15*x2^11*\[Tau] - 
      287203068472320*x1^16*x2^11*\[Tau] + 3279066126336*x1^17*x2^11*\[Tau] + 
      72834421464*x1^2*x2^12*\[Tau] - 13288349648700*x1^3*x2^12*\[Tau] + 
      468880452883248*x1^4*x2^12*\[Tau] - 6221069303175804*x1^5*x2^12*
       \[Tau] + 41445782002990190*x1^6*x2^12*\[Tau] - 
      161074191324397078*x1^7*x2^12*\[Tau] + 396775993019849520*x1^8*x2^12*
       \[Tau] - 648308653120265410*x1^9*x2^12*\[Tau] + 
      717332001251014310*x1^10*x2^12*\[Tau] - 537876488915548944*x1^11*x2^12*
       \[Tau] + 268008194625505152*x1^12*x2^12*\[Tau] - 
      84729737615918976*x1^13*x2^12*\[Tau] + 15531877418166144*x1^14*x2^12*
       \[Tau] - 1377428043543552*x1^15*x2^12*\[Tau] + 
      38055067674624*x1^16*x2^12*\[Tau] + 47204640*x1*x2^13*\[Tau] - 
      296717066100*x1^2*x2^13*\[Tau] + 26006310225084*x1^3*x2^13*\[Tau] - 
      607122391435812*x1^4*x2^13*\[Tau] + 6104436693905256*x1^5*x2^13*
       \[Tau] - 33023592862678362*x1^6*x2^13*\[Tau] + 
      108206881026880664*x1^7*x2^13*\[Tau] - 229349110631186462*x1^8*x2^13*
       \[Tau] + 325428205720641800*x1^9*x2^13*\[Tau] - 
      312778392641503488*x1^10*x2^13*\[Tau] + 201892287893563008*x1^11*x2^13*
       \[Tau] - 84729737615918976*x1^12*x2^13*\[Tau] + 
      21583238786895744*x1^13*x2^13*\[Tau] - 2896865164537344*x1^14*x2^13*
       \[Tau] + 144061545019392*x1^15*x2^13*\[Tau] - 2713032*x2^14*\[Tau] - 
      125113860*x1*x2^14*\[Tau] + 475530064272*x1^2*x2^14*\[Tau] - 
      26524145136516*x1^3*x2^14*\[Tau] + 456471482568474*x1^4*x2^14*\[Tau] - 
      3661457815713222*x1^5*x2^14*\[Tau] + 16502563956574472*x1^6*x2^14*
       \[Tau] - 46127178235704174*x1^7*x2^14*\[Tau] + 
      84331342064486258*x1^8*x2^14*\[Tau] - 103358969056406840*x1^9*x2^14*
       \[Tau] + 85100613008925024*x1^10*x2^14*\[Tau] - 
      46072782130709376*x1^11*x2^14*\[Tau] + 15531877418166144*x1^12*x2^14*
       \[Tau] - 2896865164537344*x1^13*x2^14*\[Tau] + 
      220433215242240*x1^14*x2^14*\[Tau] + 8554500*x2^15*\[Tau] + 
      84593940*x1*x2^15*\[Tau] - 374997357372*x1^2*x2^15*\[Tau] + 
      14844096258880*x1^3*x2^15*\[Tau] - 198384763537002*x1^4*x2^15*\[Tau] + 
      1301555694368104*x1^5*x2^15*\[Tau] - 4936348070884146*x1^6*x2^15*
       \[Tau] + 11770459523857272*x1^7*x2^15*\[Tau] - 
      18407195856810152*x1^8*x2^15*\[Tau] + 19148158153814816*x1^9*x2^15*
       \[Tau] - 13100150988479520*x1^10*x2^15*\[Tau] + 
      5640803614147968*x1^11*x2^15*\[Tau] - 1377428043543552*x1^12*x2^15*
       \[Tau] + 144061545019392*x1^13*x2^15*\[Tau] - 9633228*x2^16*\[Tau] + 
      27163170*x1*x2^16*\[Tau] + 147151178256*x1^2*x2^16*\[Tau] - 
      4354480176089*x1^3*x2^16*\[Tau] + 46253601974992*x1^4*x2^16*\[Tau] - 
      249878006074410*x1^5*x2^16*\[Tau] + 794045212306038*x1^6*x2^16*\[Tau] - 
      1593289480877640*x1^7*x2^16*\[Tau] + 2080935083640000*x1^8*x2^16*
       \[Tau] - 1768103084702304*x1^9*x2^16*\[Tau] + 
      943391985998112*x1^10*x2^16*\[Tau] - 287203068472320*x1^11*x2^16*
       \[Tau] + 38055067674624*x1^12*x2^16*\[Tau] + 4457622*x2^17*\[Tau] - 
      43683402*x1*x2^17*\[Tau] - 24851916867*x1^2*x2^17*\[Tau] + 
      562174187748*x1^3*x2^17*\[Tau] - 4747108795126*x1^4*x2^17*\[Tau] + 
      20843494774648*x1^5*x2^17*\[Tau] - 54170125580536*x1^6*x2^17*\[Tau] + 
      88183513801824*x1^7*x2^17*\[Tau] - 91145548954656*x1^8*x2^17*\[Tau] + 
      58229248464576*x1^9*x2^17*\[Tau] - 21009822882048*x1^10*x2^17*\[Tau] + 
      3279066126336*x1^11*x2^17*\[Tau] - 665558*x2^18*\[Tau] + 
      9834083*x1*x2^18*\[Tau] + 1050679958*x1^2*x2^18*\[Tau] - 
      18409500653*x1^3*x2^18*\[Tau] + 120388121458*x1^4*x2^18*\[Tau] - 
      411658786000*x1^5*x2^18*\[Tau] + 826242283552*x1^6*x2^18*\[Tau] - 
      1011711401568*x1^7*x2^18*\[Tau] + 745308210528*x1^8*x2^18*\[Tau] - 
      304106939136*x1^9*x2^18*\[Tau] + 52888163328*x1^10*x2^18*\[Tau] - 
      287*x2^19*\[Tau] + 1148*x1*x2^19*\[Tau] - 1435*x1^2*x2^19*\[Tau] + 
      574*x1^3*x2^19*\[Tau] + 790272*x1^14*\[Sigma]*\[Tau] - 
      2370816*x1^15*\[Sigma]*\[Tau] + 2542656*x1^16*\[Sigma]*\[Tau] - 
      1133952*x1^17*\[Sigma]*\[Tau] + 176032*x1^18*\[Sigma]*\[Tau] - 
      4192*x1^19*\[Sigma]*\[Tau] - 8*x1^20*\[Sigma]*\[Tau] - 
      461631744*x1^13*x2*\[Sigma]*\[Tau] + 1607808384*x1^14*x2*\[Sigma]*
       \[Tau] - 2099832744*x1^15*x2*\[Sigma]*\[Tau] + 
      1244147940*x1^16*x2*\[Sigma]*\[Tau] - 311846628*x1^17*x2*\[Sigma]*
       \[Tau] + 21299954*x1^18*x2*\[Sigma]*\[Tau] + 54916*x1^19*x2*\[Sigma]*
       \[Tau] + 41*x1^20*x2*\[Sigma]*\[Tau] + 9106997760*x1^12*x2^2*\[Sigma]*
       \[Tau] - 32042489472*x1^13*x2^2*\[Sigma]*\[Tau] + 
      42223510368*x1^14*x2^2*\[Sigma]*\[Tau] - 25046690340*x1^15*x2^2*
       \[Sigma]*\[Tau] + 6000923064*x1^16*x2^2*\[Sigma]*\[Tau] - 
      185601222*x1^17*x2^2*\[Sigma]*\[Tau] - 56441230*x1^18*x2^2*\[Sigma]*
       \[Tau] - 209669*x1^19*x2^2*\[Sigma]*\[Tau] - 58*x1^20*x2^2*\[Sigma]*
       \[Tau] + 1566531195264*x1^11*x2^3*\[Sigma]*\[Tau] - 
      7131353358528*x1^12*x2^3*\[Sigma]*\[Tau] + 13158236937720*x1^13*x2^3*
       \[Sigma]*\[Tau] - 12527122128900*x1^14*x2^3*\[Sigma]*\[Tau] + 
      6455254463656*x1^15*x2^3*\[Sigma]*\[Tau] - 1709796626008*x1^16*x2^3*
       \[Sigma]*\[Tau] + 193536994768*x1^17*x2^3*\[Sigma]*\[Tau] - 
      5287820315*x1^18*x2^3*\[Sigma]*\[Tau] + 345446*x1^19*x2^3*\[Sigma]*
       \[Tau] + 25*x1^20*x2^3*\[Sigma]*\[Tau] + 27212889973248*x1^10*x2^4*
       \[Sigma]*\[Tau] - 149379965025984*x1^11*x2^4*\[Sigma]*\[Tau] + 
      341626877096064*x1^12*x2^4*\[Sigma]*\[Tau] - 419611639257468*x1^13*x2^4*
       \[Sigma]*\[Tau] + 296836084925544*x1^14*x2^4*\[Sigma]*\[Tau] - 
      119955420119104*x1^15*x2^4*\[Sigma]*\[Tau] + 25555282670548*x1^16*x2^4*
       \[Sigma]*\[Tau] - 2335082260729*x1^17*x2^4*\[Sigma]*\[Tau] + 
      50972250990*x1^18*x2^4*\[Sigma]*\[Tau] - 260589*x1^19*x2^4*\[Sigma]*
       \[Tau] + 171491256840960*x1^9*x2^5*\[Sigma]*\[Tau] - 
      1160905032411264*x1^10*x2^5*\[Sigma]*\[Tau] + 3315318780654216*x1^11*
       x2^5*\[Sigma]*\[Tau] - 5198398616544420*x1^12*x2^5*\[Sigma]*\[Tau] + 
      4866857737092960*x1^13*x2^5*\[Sigma]*\[Tau] - 2762455788465624*x1^14*
       x2^5*\[Sigma]*\[Tau] + 917950559549892*x1^15*x2^5*\[Sigma]*\[Tau] - 
      161684299028922*x1^16*x2^5*\[Sigma]*\[Tau] + 12030589927408*x1^17*x2^5*
       \[Sigma]*\[Tau] - 205187680250*x1^18*x2^5*\[Sigma]*\[Tau] + 
      74088*x1^19*x2^5*\[Sigma]*\[Tau] + 489786865585920*x1^8*x2^6*\[Sigma]*
       \[Tau] - 4224905619822720*x1^9*x2^6*\[Sigma]*\[Tau] + 
      15305233383687072*x1^10*x2^6*\[Sigma]*\[Tau] - 
      30652531147499100*x1^11*x2^6*\[Sigma]*\[Tau] + 
      37351369900884536*x1^12*x2^6*\[Sigma]*\[Tau] - 
      28566919766776328*x1^13*x2^6*\[Sigma]*\[Tau] + 
      13581209102869680*x1^14*x2^6*\[Sigma]*\[Tau] - 
      3813186324241470*x1^15*x2^6*\[Sigma]*\[Tau] + 563741563359952*x1^16*
       x2^6*\[Sigma]*\[Tau] - 34248290607870*x1^17*x2^6*\[Sigma]*\[Tau] + 
      450332566516*x1^18*x2^6*\[Sigma]*\[Tau] + 689523842730240*x1^7*x2^7*
       \[Sigma]*\[Tau] - 7910413036848000*x1^8*x2^7*\[Sigma]*\[Tau] + 
      37169817813440808*x1^9*x2^7*\[Sigma]*\[Tau] - 95801005945092348*x1^10*
       x2^7*\[Sigma]*\[Tau] + 151000629428435928*x1^11*x2^7*\[Sigma]*\[Tau] - 
      152123425855543088*x1^12*x2^7*\[Sigma]*\[Tau] + 
      98670435551342636*x1^13*x2^7*\[Sigma]*\[Tau] - 
      40217014104605394*x1^14*x2^7*\[Sigma]*\[Tau] + 
      9666106565142440*x1^15*x2^7*\[Sigma]*\[Tau] - 1203164989496694*x1^16*
       x2^7*\[Sigma]*\[Tau] + 59093470393944*x1^17*x2^7*\[Sigma]*\[Tau] - 
      582739955280*x1^18*x2^7*\[Sigma]*\[Tau] + 489786865585920*x1^6*x2^8*
       \[Sigma]*\[Tau] - 7910413036848000*x1^7*x2^8*\[Sigma]*\[Tau] + 
      49734125247358080*x1^8*x2^8*\[Sigma]*\[Tau] - 167424723600463812*x1^9*
       x2^8*\[Sigma]*\[Tau] + 342022355557003272*x1^10*x2^8*\[Sigma]*\[Tau] - 
      448949673776956248*x1^11*x2^8*\[Sigma]*\[Tau] + 
      386616270215005556*x1^12*x2^8*\[Sigma]*\[Tau] - 
      217015427409756470*x1^13*x2^8*\[Sigma]*\[Tau] + 
      76671028253650880*x1^14*x2^8*\[Sigma]*\[Tau] - 
      15813381027783402*x1^15*x2^8*\[Sigma]*\[Tau] + 
      1643171378438856*x1^16*x2^8*\[Sigma]*\[Tau] - 63564041900016*x1^17*x2^8*
       \[Sigma]*\[Tau] + 445376801520*x1^18*x2^8*\[Sigma]*\[Tau] + 
      171491256840960*x1^5*x2^9*\[Sigma]*\[Tau] - 4224905619822720*x1^6*x2^9*
       \[Sigma]*\[Tau] + 37169817813440808*x1^7*x2^9*\[Sigma]*\[Tau] - 
      167424723600463812*x1^8*x2^9*\[Sigma]*\[Tau] + 
      447742982640740872*x1^9*x2^9*\[Sigma]*\[Tau] - 764345976851585740*x1^10*
       x2^9*\[Sigma]*\[Tau] + 861391246188614076*x1^11*x2^9*\[Sigma]*\[Tau] - 
      645563673742408768*x1^12*x2^9*\[Sigma]*\[Tau] + 
      316522838099543184*x1^13*x2^9*\[Sigma]*\[Tau] - 
      97086189900929866*x1^14*x2^9*\[Sigma]*\[Tau] + 
      17050814050669448*x1^15*x2^9*\[Sigma]*\[Tau] - 
      1445327848924848*x1^16*x2^9*\[Sigma]*\[Tau] + 41794000367616*x1^17*x2^9*
       \[Sigma]*\[Tau] - 186486300000*x1^18*x2^9*\[Sigma]*\[Tau] + 
      27212889973248*x1^4*x2^10*\[Sigma]*\[Tau] - 1160905032411264*x1^5*x2^10*
       \[Sigma]*\[Tau] + 15305233383687072*x1^6*x2^10*\[Sigma]*\[Tau] - 
      95801005945092348*x1^7*x2^10*\[Sigma]*\[Tau] + 
      342022355557003272*x1^8*x2^10*\[Sigma]*\[Tau] - 
      764345976851585740*x1^9*x2^10*\[Sigma]*\[Tau] + 
      1121832879450287932*x1^10*x2^10*\[Sigma]*\[Tau] - 
      1103158530713098704*x1^11*x2^10*\[Sigma]*\[Tau] + 
      725186274869570620*x1^12*x2^10*\[Sigma]*\[Tau] - 
      310779758403702078*x1^13*x2^10*\[Sigma]*\[Tau] + 
      82123243883552844*x1^14*x2^10*\[Sigma]*\[Tau] - 
      12029164950111120*x1^15*x2^10*\[Sigma]*\[Tau] + 
      793518568969392*x1^16*x2^10*\[Sigma]*\[Tau] - 15409761887520*x1^17*
       x2^10*\[Sigma]*\[Tau] + 33055102080*x1^18*x2^10*\[Sigma]*\[Tau] + 
      1566531195264*x1^3*x2^11*\[Sigma]*\[Tau] - 149379965025984*x1^4*x2^11*
       \[Sigma]*\[Tau] + 3315318780654216*x1^5*x2^11*\[Sigma]*\[Tau] - 
      30652531147499100*x1^6*x2^11*\[Sigma]*\[Tau] + 
      151000629428435928*x1^7*x2^11*\[Sigma]*\[Tau] - 
      448949673776956248*x1^8*x2^11*\[Sigma]*\[Tau] + 
      861391246188614076*x1^9*x2^11*\[Sigma]*\[Tau] - 
      1103158530713098704*x1^10*x2^11*\[Sigma]*\[Tau] + 
      952792658856731876*x1^11*x2^11*\[Sigma]*\[Tau] - 
      549151969935052876*x1^12*x2^11*\[Sigma]*\[Tau] + 
      203996914926646968*x1^13*x2^11*\[Sigma]*\[Tau] - 
      45519533411077152*x1^14*x2^11*\[Sigma]*\[Tau] + 
      5328539420133888*x1^15*x2^11*\[Sigma]*\[Tau] - 
      247701261487680*x1^16*x2^11*\[Sigma]*\[Tau] + 2446077553920*x1^17*x2^11*
       \[Sigma]*\[Tau] + 9106997760*x1^2*x2^12*\[Sigma]*\[Tau] - 
      7131353358528*x1^3*x2^12*\[Sigma]*\[Tau] + 341626877096064*x1^4*x2^12*
       \[Sigma]*\[Tau] - 5198398616544420*x1^5*x2^12*\[Sigma]*\[Tau] + 
      37351369900884536*x1^6*x2^12*\[Sigma]*\[Tau] - 
      152123425855543088*x1^7*x2^12*\[Sigma]*\[Tau] + 
      386616270215005556*x1^8*x2^12*\[Sigma]*\[Tau] - 
      645563673742408768*x1^9*x2^12*\[Sigma]*\[Tau] + 
      725186274869570620*x1^10*x2^12*\[Sigma]*\[Tau] - 
      549151969935052876*x1^11*x2^12*\[Sigma]*\[Tau] + 
      274882826332876272*x1^12*x2^12*\[Sigma]*\[Tau] - 
      86704758088197984*x1^13*x2^12*\[Sigma]*\[Tau] + 
      15675913807684704*x1^14*x2^12*\[Sigma]*\[Tau] - 
      1338527673362880*x1^15*x2^12*\[Sigma]*\[Tau] + 
      33594154513920*x1^16*x2^12*\[Sigma]*\[Tau] - 461631744*x1*x2^13*
       \[Sigma]*\[Tau] - 32042489472*x1^2*x2^13*\[Sigma]*\[Tau] + 
      13158236937720*x1^3*x2^13*\[Sigma]*\[Tau] - 419611639257468*x1^4*x2^13*
       \[Sigma]*\[Tau] + 4866857737092960*x1^5*x2^13*\[Sigma]*\[Tau] - 
      28566919766776328*x1^6*x2^13*\[Sigma]*\[Tau] + 
      98670435551342636*x1^7*x2^13*\[Sigma]*\[Tau] - 
      217015427409756470*x1^8*x2^13*\[Sigma]*\[Tau] + 
      316522838099543184*x1^9*x2^13*\[Sigma]*\[Tau] - 
      310779758403702078*x1^10*x2^13*\[Sigma]*\[Tau] + 
      203996914926646968*x1^11*x2^13*\[Sigma]*\[Tau] - 
      86704758088197984*x1^12*x2^13*\[Sigma]*\[Tau] + 
      22252911588956160*x1^13*x2^13*\[Sigma]*\[Tau] - 
      2980985023336320*x1^14*x2^13*\[Sigma]*\[Tau] + 
      144376694542080*x1^15*x2^13*\[Sigma]*\[Tau] + 790272*x2^14*\[Sigma]*
       \[Tau] + 1607808384*x1*x2^14*\[Sigma]*\[Tau] + 
      42223510368*x1^2*x2^14*\[Sigma]*\[Tau] - 12527122128900*x1^3*x2^14*
       \[Sigma]*\[Tau] + 296836084925544*x1^4*x2^14*\[Sigma]*\[Tau] - 
      2762455788465624*x1^5*x2^14*\[Sigma]*\[Tau] + 13581209102869680*x1^6*
       x2^14*\[Sigma]*\[Tau] - 40217014104605394*x1^7*x2^14*\[Sigma]*\[Tau] + 
      76671028253650880*x1^8*x2^14*\[Sigma]*\[Tau] - 
      97086189900929866*x1^9*x2^14*\[Sigma]*\[Tau] + 
      82123243883552844*x1^10*x2^14*\[Sigma]*\[Tau] - 
      45519533411077152*x1^11*x2^14*\[Sigma]*\[Tau] + 
      15675913807684704*x1^12*x2^14*\[Sigma]*\[Tau] - 
      2980985023336320*x1^13*x2^14*\[Sigma]*\[Tau] + 
      230430385785600*x1^14*x2^14*\[Sigma]*\[Tau] - 2370816*x2^15*\[Sigma]*
       \[Tau] - 2099832744*x1*x2^15*\[Sigma]*\[Tau] - 
      25046690340*x1^2*x2^15*\[Sigma]*\[Tau] + 6455254463656*x1^3*x2^15*
       \[Sigma]*\[Tau] - 119955420119104*x1^4*x2^15*\[Sigma]*\[Tau] + 
      917950559549892*x1^5*x2^15*\[Sigma]*\[Tau] - 3813186324241470*x1^6*
       x2^15*\[Sigma]*\[Tau] + 9666106565142440*x1^7*x2^15*\[Sigma]*\[Tau] - 
      15813381027783402*x1^8*x2^15*\[Sigma]*\[Tau] + 
      17050814050669448*x1^9*x2^15*\[Sigma]*\[Tau] - 
      12029164950111120*x1^10*x2^15*\[Sigma]*\[Tau] + 
      5328539420133888*x1^11*x2^15*\[Sigma]*\[Tau] - 
      1338527673362880*x1^12*x2^15*\[Sigma]*\[Tau] + 
      144376694542080*x1^13*x2^15*\[Sigma]*\[Tau] + 2542656*x2^16*\[Sigma]*
       \[Tau] + 1244147940*x1*x2^16*\[Sigma]*\[Tau] + 
      6000923064*x1^2*x2^16*\[Sigma]*\[Tau] - 1709796626008*x1^3*x2^16*
       \[Sigma]*\[Tau] + 25555282670548*x1^4*x2^16*\[Sigma]*\[Tau] - 
      161684299028922*x1^5*x2^16*\[Sigma]*\[Tau] + 563741563359952*x1^6*x2^16*
       \[Sigma]*\[Tau] - 1203164989496694*x1^7*x2^16*\[Sigma]*\[Tau] + 
      1643171378438856*x1^8*x2^16*\[Sigma]*\[Tau] - 1445327848924848*x1^9*
       x2^16*\[Sigma]*\[Tau] + 793518568969392*x1^10*x2^16*\[Sigma]*\[Tau] - 
      247701261487680*x1^11*x2^16*\[Sigma]*\[Tau] + 33594154513920*x1^12*
       x2^16*\[Sigma]*\[Tau] - 1133952*x2^17*\[Sigma]*\[Tau] - 
      311846628*x1*x2^17*\[Sigma]*\[Tau] - 185601222*x1^2*x2^17*\[Sigma]*
       \[Tau] + 193536994768*x1^3*x2^17*\[Sigma]*\[Tau] - 
      2335082260729*x1^4*x2^17*\[Sigma]*\[Tau] + 12030589927408*x1^5*x2^17*
       \[Sigma]*\[Tau] - 34248290607870*x1^6*x2^17*\[Sigma]*\[Tau] + 
      59093470393944*x1^7*x2^17*\[Sigma]*\[Tau] - 63564041900016*x1^8*x2^17*
       \[Sigma]*\[Tau] + 41794000367616*x1^9*x2^17*\[Sigma]*\[Tau] - 
      15409761887520*x1^10*x2^17*\[Sigma]*\[Tau] + 2446077553920*x1^11*x2^17*
       \[Sigma]*\[Tau] + 176032*x2^18*\[Sigma]*\[Tau] + 
      21299954*x1*x2^18*\[Sigma]*\[Tau] - 56441230*x1^2*x2^18*\[Sigma]*
       \[Tau] - 5287820315*x1^3*x2^18*\[Sigma]*\[Tau] + 
      50972250990*x1^4*x2^18*\[Sigma]*\[Tau] - 205187680250*x1^5*x2^18*
       \[Sigma]*\[Tau] + 450332566516*x1^6*x2^18*\[Sigma]*\[Tau] - 
      582739955280*x1^7*x2^18*\[Sigma]*\[Tau] + 445376801520*x1^8*x2^18*
       \[Sigma]*\[Tau] - 186486300000*x1^9*x2^18*\[Sigma]*\[Tau] + 
      33055102080*x1^10*x2^18*\[Sigma]*\[Tau] - 4192*x2^19*\[Sigma]*\[Tau] + 
      54916*x1*x2^19*\[Sigma]*\[Tau] - 209669*x1^2*x2^19*\[Sigma]*\[Tau] + 
      345446*x1^3*x2^19*\[Sigma]*\[Tau] - 260589*x1^4*x2^19*\[Sigma]*\[Tau] + 
      74088*x1^5*x2^19*\[Sigma]*\[Tau] - 8*x2^20*\[Sigma]*\[Tau] + 
      41*x1*x2^20*\[Sigma]*\[Tau] - 58*x1^2*x2^20*\[Sigma]*\[Tau] + 
      25*x1^3*x2^20*\[Sigma]*\[Tau] + 197568*x1^14*\[Tau]^2 - 
      594432*x1^15*\[Tau]^2 + 643824*x1^16*\[Tau]^2 - 293400*x1^17*\[Tau]^2 + 
      46196*x1^18*\[Tau]^2 + 280*x1^19*\[Tau]^2 - 115407936*x1^13*x2*
       \[Tau]^2 + 435658896*x1^14*x2*\[Tau]^2 - 631424196*x1^15*x2*\[Tau]^2 + 
      431175420*x1^16*x2*\[Tau]^2 - 133673082*x1^17*x2*\[Tau]^2 + 
      13672666*x1^18*x2*\[Tau]^2 - 2191*x1^19*x2*\[Tau]^2 + 
      2276749440*x1^12*x2^2*\[Tau]^2 - 8240576400*x1^13*x2^2*\[Tau]^2 + 
      10993619664*x1^14*x2^2*\[Tau]^2 - 6218503812*x1^15*x2^2*\[Tau]^2 + 
      984714666*x1^16*x2^2*\[Tau]^2 + 253857456*x1^17*x2^2*\[Tau]^2 - 
      49864160*x1^18*x2^2*\[Tau]^2 + 5054*x1^19*x2^2*\[Tau]^2 + 
      391632798816*x1^11*x2^3*\[Tau]^2 - 1833787925424*x1^12*x2^3*\[Tau]^2 + 
      3498773164236*x1^13*x2^3*\[Tau]^2 - 3467601553068*x1^14*x2^3*\[Tau]^2 + 
      1876003461244*x1^15*x2^3*\[Tau]^2 - 526997702302*x1^16*x2^3*\[Tau]^2 + 
      63824384047*x1^17*x2^3*\[Tau]^2 - 1846625270*x1^18*x2^3*\[Tau]^2 - 
      4655*x1^19*x2^3*\[Tau]^2 + 6803222493312*x1^10*x2^4*\[Tau]^2 - 
      37958136559056*x1^11*x2^4*\[Tau]^2 + 88627259877408*x1^12*x2^4*
       \[Tau]^2 - 111770969882796*x1^13*x2^4*\[Tau]^2 + 
      81789273035802*x1^14*x2^4*\[Tau]^2 - 34533164530606*x1^15*x2^4*
       \[Tau]^2 + 7790552350312*x1^16*x2^4*\[Tau]^2 - 
      766241112784*x1^17*x2^4*\[Tau]^2 + 18204311056*x1^18*x2^4*\[Tau]^2 + 
      1512*x1^19*x2^4*\[Tau]^2 + 42872814210240*x1^9*x2^5*\[Tau]^2 - 
      292318722471888*x1^10*x2^5*\[Tau]^2 + 844209993530484*x1^11*x2^5*
       \[Tau]^2 - 1345026108540996*x1^12*x2^5*\[Tau]^2 + 
      1287252461222784*x1^13*x2^5*\[Tau]^2 - 752933562932754*x1^14*x2^5*
       \[Tau]^2 + 260735552437542*x1^15*x2^5*\[Tau]^2 - 
      48635170014648*x1^16*x2^5*\[Tau]^2 + 3916786309576*x1^17*x2^5*
       \[Tau]^2 - 74043649288*x1^18*x2^5*\[Tau]^2 + 122446716396480*x1^8*x2^6*
       \[Tau]^2 - 1057373320232880*x1^9*x2^6*\[Tau]^2 + 
      3848153733870768*x1^10*x2^6*\[Tau]^2 - 7772503934279700*x1^11*x2^6*
       \[Tau]^2 + 9596702862920894*x1^12*x2^6*\[Tau]^2 - 
      7482804015974798*x1^13*x2^6*\[Tau]^2 + 3657897028466016*x1^14*x2^6*
       \[Tau]^2 - 1069351242405348*x1^15*x2^6*\[Tau]^2 + 
      167791800771168*x1^16*x2^6*\[Tau]^2 - 11124712646404*x1^17*x2^6*
       \[Tau]^2 + 165082799308*x1^18*x2^6*\[Tau]^2 + 
      172380960682560*x1^7*x2^7*\[Tau]^2 - 1973699588428416*x1^8*x2^7*
       \[Tau]^2 + 9277035280156548*x1^9*x2^7*\[Tau]^2 - 
      23984934117221052*x1^10*x2^7*\[Tau]^2 + 38053368157175652*x1^11*x2^7*
       \[Tau]^2 - 38761648543760786*x1^12*x2^7*\[Tau]^2 + 
      25578248810130506*x1^13*x2^7*\[Tau]^2 - 10703051962717212*x1^14*x2^7*
       \[Tau]^2 + 2678439100946028*x1^15*x2^7*\[Tau]^2 - 
      355158387312372*x1^16*x2^7*\[Tau]^2 + 19238175813192*x1^17*x2^7*
       \[Tau]^2 - 217884808512*x1^18*x2^7*\[Tau]^2 + 
      122446716396480*x1^6*x2^8*\[Tau]^2 - 1973699588428416*x1^7*x2^8*
       \[Tau]^2 + 12383058113980128*x1^8*x2^8*\[Tau]^2 - 
      41659496949566196*x1^9*x2^8*\[Tau]^2 + 85240462559063946*x1^10*x2^8*
       \[Tau]^2 - 112413299011409466*x1^11*x2^8*\[Tau]^2 + 
      97674023567079512*x1^12*x2^8*\[Tau]^2 - 55663268488314200*x1^13*x2^8*
       \[Tau]^2 + 20159056533966560*x1^14*x2^8*\[Tau]^2 - 
      4330301726434292*x1^15*x2^8*\[Tau]^2 + 481650927469320*x1^16*x2^8*
       \[Tau]^2 - 20802870103680*x1^17*x2^8*\[Tau]^2 + 
      170215301592*x1^18*x2^8*\[Tau]^2 + 42872814210240*x1^5*x2^9*\[Tau]^2 - 
      1057373320232880*x1^6*x2^9*\[Tau]^2 + 9277035280156548*x1^7*x2^9*
       \[Tau]^2 - 41659496949566196*x1^8*x2^9*\[Tau]^2 + 
      111185096150278196*x1^9*x2^9*\[Tau]^2 - 189771784326314090*x1^10*x2^9*
       \[Tau]^2 + 214409700814473968*x1^11*x2^9*\[Tau]^2 - 
      161742406899189088*x1^12*x2^9*\[Tau]^2 + 80318786313248504*x1^13*x2^9*
       \[Tau]^2 - 25206456826803812*x1^14*x2^9*\[Tau]^2 + 
      4611131344835624*x1^15*x2^9*\[Tau]^2 - 420807230215344*x1^16*x2^9*
       \[Tau]^2 + 13775749488144*x1^17*x2^9*\[Tau]^2 - 
      72913224384*x1^18*x2^9*\[Tau]^2 + 6803222493312*x1^4*x2^10*\[Tau]^2 - 
      292318722471888*x1^5*x2^10*\[Tau]^2 + 3848153733870768*x1^6*x2^10*
       \[Tau]^2 - 23984934117221052*x1^7*x2^10*\[Tau]^2 + 
      85240462559063946*x1^8*x2^10*\[Tau]^2 - 189771784326314090*x1^9*x2^10*
       \[Tau]^2 + 277882729853991296*x1^10*x2^10*\[Tau]^2 - 
      273255482390484104*x1^11*x2^10*\[Tau]^2 + 180283735822181936*x1^12*
       x2^10*\[Tau]^2 - 78007761107030160*x1^13*x2^10*\[Tau]^2 + 
      21033632669677236*x1^14*x2^10*\[Tau]^2 - 3207459766548240*x1^15*x2^10*
       \[Tau]^2 + 229329944306568*x1^16*x2^10*\[Tau]^2 - 
      5120598555072*x1^17*x2^10*\[Tau]^2 + 13222040832*x1^18*x2^10*\[Tau]^2 + 
      391632798816*x1^3*x2^11*\[Tau]^2 - 37958136559056*x1^4*x2^11*\[Tau]^2 + 
      844209993530484*x1^5*x2^11*\[Tau]^2 - 7772503934279700*x1^6*x2^11*
       \[Tau]^2 + 38053368157175652*x1^7*x2^11*\[Tau]^2 - 
      112413299011409466*x1^8*x2^11*\[Tau]^2 + 214409700814473968*x1^9*x2^11*
       \[Tau]^2 - 273255482390484104*x1^10*x2^11*\[Tau]^2 + 
      235285711047618054*x1^11*x2^11*\[Tau]^2 - 135606352630003584*x1^12*
       x2^11*\[Tau]^2 + 50650148802717072*x1^13*x2^11*\[Tau]^2 - 
      11484764783671536*x1^14*x2^11*\[Tau]^2 + 1396961295321312*x1^15*x2^11*
       \[Tau]^2 - 70950623103360*x1^16*x2^11*\[Tau]^2 + 
      819766531584*x1^17*x2^11*\[Tau]^2 + 2276749440*x1^2*x2^12*\[Tau]^2 - 
      1833787925424*x1^3*x2^12*\[Tau]^2 + 88627259877408*x1^4*x2^12*
       \[Tau]^2 - 1345026108540996*x1^5*x2^12*\[Tau]^2 + 
      9596702862920894*x1^6*x2^12*\[Tau]^2 - 38761648543760786*x1^7*x2^12*
       \[Tau]^2 + 97674023567079512*x1^8*x2^12*\[Tau]^2 - 
      161742406899189088*x1^9*x2^12*\[Tau]^2 + 180283735822181936*x1^10*x2^12*
       \[Tau]^2 - 135606352630003584*x1^11*x2^12*\[Tau]^2 + 
      67565616597766896*x1^12*x2^12*\[Tau]^2 - 21306680234694288*x1^13*x2^12*
       \[Tau]^2 + 3889231983122976*x1^14*x2^12*\[Tau]^2 - 
      343505932818048*x1^15*x2^12*\[Tau]^2 + 9513766918656*x1^16*x2^12*
       \[Tau]^2 - 115407936*x1*x2^13*\[Tau]^2 - 8240576400*x1^2*x2^13*
       \[Tau]^2 + 3498773164236*x1^3*x2^13*\[Tau]^2 - 
      111770969882796*x1^4*x2^13*\[Tau]^2 + 1287252461222784*x1^5*x2^13*
       \[Tau]^2 - 7482804015974798*x1^6*x2^13*\[Tau]^2 + 
      25578248810130506*x1^7*x2^13*\[Tau]^2 - 55663268488314200*x1^8*x2^13*
       \[Tau]^2 + 80318786313248504*x1^9*x2^13*\[Tau]^2 - 
      78007761107030160*x1^10*x2^13*\[Tau]^2 + 50650148802717072*x1^11*x2^13*
       \[Tau]^2 - 21306680234694288*x1^12*x2^13*\[Tau]^2 + 
      5424395109136416*x1^13*x2^13*\[Tau]^2 - 726052483892736*x1^14*x2^13*
       \[Tau]^2 + 36015386254848*x1^15*x2^13*\[Tau]^2 + 
      197568*x2^14*\[Tau]^2 + 435658896*x1*x2^14*\[Tau]^2 + 
      10993619664*x1^2*x2^14*\[Tau]^2 - 3467601553068*x1^3*x2^14*\[Tau]^2 + 
      81789273035802*x1^4*x2^14*\[Tau]^2 - 752933562932754*x1^5*x2^14*
       \[Tau]^2 + 3657897028466016*x1^6*x2^14*\[Tau]^2 - 
      10703051962717212*x1^7*x2^14*\[Tau]^2 + 20159056533966560*x1^8*x2^14*
       \[Tau]^2 - 25206456826803812*x1^9*x2^14*\[Tau]^2 + 
      21033632669677236*x1^10*x2^14*\[Tau]^2 - 11484764783671536*x1^11*x2^14*
       \[Tau]^2 + 3889231983122976*x1^12*x2^14*\[Tau]^2 - 
      726052483892736*x1^13*x2^14*\[Tau]^2 + 55108303810560*x1^14*x2^14*
       \[Tau]^2 - 594432*x2^15*\[Tau]^2 - 631424196*x1*x2^15*\[Tau]^2 - 
      6218503812*x1^2*x2^15*\[Tau]^2 + 1876003461244*x1^3*x2^15*\[Tau]^2 - 
      34533164530606*x1^4*x2^15*\[Tau]^2 + 260735552437542*x1^5*x2^15*
       \[Tau]^2 - 1069351242405348*x1^6*x2^15*\[Tau]^2 + 
      2678439100946028*x1^7*x2^15*\[Tau]^2 - 4330301726434292*x1^8*x2^15*
       \[Tau]^2 + 4611131344835624*x1^9*x2^15*\[Tau]^2 - 
      3207459766548240*x1^10*x2^15*\[Tau]^2 + 1396961295321312*x1^11*x2^15*
       \[Tau]^2 - 343505932818048*x1^12*x2^15*\[Tau]^2 + 
      36015386254848*x1^13*x2^15*\[Tau]^2 + 643824*x2^16*\[Tau]^2 + 
      431175420*x1*x2^16*\[Tau]^2 + 984714666*x1^2*x2^16*\[Tau]^2 - 
      526997702302*x1^3*x2^16*\[Tau]^2 + 7790552350312*x1^4*x2^16*\[Tau]^2 - 
      48635170014648*x1^5*x2^16*\[Tau]^2 + 167791800771168*x1^6*x2^16*
       \[Tau]^2 - 355158387312372*x1^7*x2^16*\[Tau]^2 + 
      481650927469320*x1^8*x2^16*\[Tau]^2 - 420807230215344*x1^9*x2^16*
       \[Tau]^2 + 229329944306568*x1^10*x2^16*\[Tau]^2 - 
      70950623103360*x1^11*x2^16*\[Tau]^2 + 9513766918656*x1^12*x2^16*
       \[Tau]^2 - 293400*x2^17*\[Tau]^2 - 133673082*x1*x2^17*\[Tau]^2 + 
      253857456*x1^2*x2^17*\[Tau]^2 + 63824384047*x1^3*x2^17*\[Tau]^2 - 
      766241112784*x1^4*x2^17*\[Tau]^2 + 3916786309576*x1^5*x2^17*\[Tau]^2 - 
      11124712646404*x1^6*x2^17*\[Tau]^2 + 19238175813192*x1^7*x2^17*
       \[Tau]^2 - 20802870103680*x1^8*x2^17*\[Tau]^2 + 
      13775749488144*x1^9*x2^17*\[Tau]^2 - 5120598555072*x1^10*x2^17*
       \[Tau]^2 + 819766531584*x1^11*x2^17*\[Tau]^2 + 46196*x2^18*\[Tau]^2 + 
      13672666*x1*x2^18*\[Tau]^2 - 49864160*x1^2*x2^18*\[Tau]^2 - 
      1846625270*x1^3*x2^18*\[Tau]^2 + 18204311056*x1^4*x2^18*\[Tau]^2 - 
      74043649288*x1^5*x2^18*\[Tau]^2 + 165082799308*x1^6*x2^18*\[Tau]^2 - 
      217884808512*x1^7*x2^18*\[Tau]^2 + 170215301592*x1^8*x2^18*\[Tau]^2 - 
      72913224384*x1^9*x2^18*\[Tau]^2 + 13222040832*x1^10*x2^18*\[Tau]^2 + 
      280*x2^19*\[Tau]^2 - 2191*x1*x2^19*\[Tau]^2 + 
      5054*x1^2*x2^19*\[Tau]^2 - 4655*x1^3*x2^19*\[Tau]^2 + 
      1512*x1^4*x2^19*\[Tau]^2)
 
h4444[12] = (-1024*(-1 + x1)*x1^3*(-1 + x2)*x2^3*(30375*x1^16 - 60750*x1^17 + 
       35235*x1^18 - 4860*x1^19 + 3996968976*x1^11*x2 - 
       17986360392*x1^12*x2 + 31142059200*x1^13*x2 - 25060858704*x1^14*x2 + 
       8033776068*x1^15*x2 + 599228592*x1^16*x2 - 827179572*x1^17*x2 + 
       102273492*x1^18*x2 + 92340*x1^19*x2 + 327447888768*x1^10*x2^2 - 
       1675210649112*x1^11*x2^2 + 3316177681488*x1^12*x2^2 - 
       3053641930416*x1^13*x2^2 + 1029516286710*x1^14*x2^2 + 
       325232364216*x1^15*x2^2 - 352679816829*x1^16*x2^2 + 
       89631559902*x1^17*x2^2 - 6472553667*x1^18*x2^2 - 831060*x1^19*x2^2 + 
       4094371256976*x1^9*x2^3 - 25466072912280*x1^10*x2^3 + 
       59159001192984*x1^11*x2^3 - 59322258862524*x1^12*x2^3 + 
       9905513513952*x1^13*x2^3 + 32179228937922*x1^14*x2^3 - 
       30057643185432*x1^15*x2^3 + 11204654846808*x1^16*x2^3 - 
       1780064574408*x1^17*x2^3 + 82761394008*x1^18*x2^3 + 
       508391994*x1^19*x2^3 + 5217029161344*x1^8*x2^4 - 
       66104330652360*x1^9*x2^4 + 192407399342928*x1^10*x2^4 - 
       94675538474748*x1^11*x2^4 - 470816000358648*x1^12*x2^4 + 
       1018569158277384*x1^13*x2^4 - 940284593669592*x1^14*x2^4 + 
       460826395350222*x1^15*x2^4 - 118316395320822*x1^16*x2^4 + 
       13571867429448*x1^17*x2^4 - 389020361642*x1^18*x2^4 - 
       5970723514*x1^19*x2^4 - 55664919037728*x1^7*x2^5 + 
       320085740454480*x1^8*x2^5 - 1076117495839848*x1^9*x2^5 + 
       3374735239190700*x1^10*x2^5 - 8324826844827948*x1^11*x2^5 + 
       13391324642930052*x1^12*x2^5 - 13448021281799160*x1^13*x2^5 + 
       8311701317201112*x1^14*x2^5 - 3045759586871292*x1^15*x2^5 + 
       603261191091042*x1^16*x2^5 - 51443919949592*x1^17*x2^5 + 
       699398879032*x1^18*x2^5 + 26518579150*x1^19*x2^5 - 
       129704733430272*x1^6*x2^6 + 1325420026794864*x1^7*x2^6 - 
       6347923472178288*x1^8*x2^6 + 20647476102948156*x1^9*x2^6 - 
       49473579677669070*x1^10*x2^6 + 84373173236015958*x1^11*x2^6 - 
       98189984771198376*x1^12*x2^6 + 75633826812614868*x1^13*x2^6 - 
       37229197940631984*x1^14*x2^6 + 11019375495335550*x1^15*x2^6 - 
       1736408439681482*x1^16*x2^6 + 107442450176446*x1^17*x2^6 + 
       143390846788*x1^18*x2^6 - 58479943158*x1^19*x2^6 - 
       55664919037728*x1^5*x2^7 + 1325420026794864*x1^6*x2^7 - 
       10378545845709888*x1^7*x2^7 + 45987900625242576*x1^8*x2^7 - 
       135643375222116696*x1^9*x2^7 + 276947277429752952*x1^10*x2^7 - 
       390740045743888128*x1^11*x2^7 + 375912288809828670*x1^12*x2^7 - 
       241116614690496636*x1^13*x2^7 + 99095109983411766*x1^14*x2^7 - 
       24237195412588312*x1^15*x2^7 + 3030742702385160*x1^16*x2^7 - 
       124954627730198*x1^17*x2^7 - 2411779522614*x1^18*x2^7 + 
       68663674212*x1^19*x2^7 + 5217029161344*x1^4*x2^8 + 
       320085740454480*x1^5*x2^8 - 6347923472178288*x1^6*x2^8 + 
       45987900625242576*x1^7*x2^8 - 188325938957174766*x1^8*x2^8 + 
       496422534534225354*x1^9*x2^8 - 881994533909525718*x1^10*x2^8 + 
       1070241623206186440*x1^11*x2^8 - 882477647398665786*x1^12*x2^8 + 
       483645136071119274*x1^13*x2^8 - 168261473290485190*x1^14*x2^8 + 
       33990200504472044*x1^15*x2^8 - 3280096410059224*x1^16*x2^8 + 
       71293123835724*x1^17*x2^8 + 3663759157464*x1^18*x2^8 - 
       41155765728*x1^19*x2^8 + 4094371256976*x1^3*x2^9 - 
       66104330652360*x1^4*x2^9 - 1076117495839848*x1^5*x2^9 + 
       20647476102948156*x1^6*x2^9 - 135643375222116696*x1^7*x2^9 + 
       496422534534225354*x1^8*x2^9 - 1154282057453125656*x1^9*x2^9 + 
       1794321069927701106*x1^10*x2^9 - 1896279904550695092*x1^11*x2^9 + 
       1355622620875829724*x1^12*x2^9 - 638657721581320672*x1^13*x2^9 + 
       187592997044862794*x1^14*x2^9 - 30753127069050694*x1^15*x2^9 + 
       2155228680194436*x1^16*x2^9 - 5266451823864*x1^17*x2^9 - 
       2357298924288*x1^18*x2^9 + 9916530624*x1^19*x2^9 + 
       327447888768*x1^2*x2^10 - 25466072912280*x1^3*x2^10 + 
       192407399342928*x1^4*x2^10 + 3374735239190700*x1^5*x2^10 - 
       49473579677669070*x1^6*x2^10 + 276947277429752952*x1^7*x2^10 - 
       881994533909525718*x1^8*x2^10 + 1794321069927701106*x1^9*x2^10 - 
       2441750262673015866*x1^10*x2^10 + 2253089594095778328*x1^11*x2^10 - 
       1396609176945846006*x1^12*x2^10 + 562415744619140104*x1^13*x2^10 - 
       137269753396328476*x1^14*x2^10 + 17584507014428970*x1^15*x2^10 - 
       789828532894632*x1^16*x2^10 - 13637123808000*x1^17*x2^10 + 
       575158776192*x1^18*x2^10 + 3996968976*x1*x2^11 - 
       1675210649112*x1^2*x2^11 + 59159001192984*x1^3*x2^11 - 
       94675538474748*x1^4*x2^11 - 8324826844827948*x1^5*x2^11 + 
       84373173236015958*x1^6*x2^11 - 390740045743888128*x1^7*x2^11 + 
       1070241623206186440*x1^8*x2^11 - 1896279904550695092*x1^9*x2^11 + 
       2253089594095778328*x1^10*x2^11 - 1807717328104566516*x1^11*x2^11 + 
       963243684795479934*x1^12*x2^11 - 326003704735594578*x1^13*x2^11 + 
       63984188850786666*x1^14*x2^11 - 5959431962000748*x1^15*x2^11 + 
       125479566162720*x1^16*x2^11 + 4685942124864*x1^17*x2^11 - 
       17986360392*x1*x2^12 + 3316177681488*x1^2*x2^12 - 
       59322258862524*x1^3*x2^12 - 470816000358648*x1^4*x2^12 + 
       13391324642930052*x1^5*x2^12 - 98189984771198376*x1^6*x2^12 + 
       375912288809828670*x1^7*x2^12 - 882477647398665786*x1^8*x2^12 + 
       1355622620875829724*x1^9*x2^12 - 1396609176945846006*x1^10*x2^12 + 
       963243684795479934*x1^11*x2^12 - 432850433462928096*x1^12*x2^12 + 
       119120306463990216*x1^13*x2^12 - 17665136609041152*x1^14*x2^12 + 
       1029908603687040*x1^15*x2^12 - 914936166144*x1^16*x2^12 + 
       31142059200*x1*x2^13 - 3053641930416*x1^2*x2^13 + 
       9905513513952*x1^3*x2^13 + 1018569158277384*x1^4*x2^13 - 
       13448021281799160*x1^5*x2^13 + 75633826812614868*x1^6*x2^13 - 
       241116614690496636*x1^7*x2^13 + 483645136071119274*x1^8*x2^13 - 
       638657721581320672*x1^9*x2^13 + 562415744619140104*x1^10*x2^13 - 
       326003704735594578*x1^11*x2^13 + 119120306463990216*x1^12*x2^13 - 
       25014791025433440*x1^13*x2^13 + 2459966781577536*x1^14*x2^13 - 
       59579605717632*x1^15*x2^13 - 25060858704*x1*x2^14 + 
       1029516286710*x1^2*x2^14 + 32179228937922*x1^3*x2^14 - 
       940284593669592*x1^4*x2^14 + 8311701317201112*x1^5*x2^14 - 
       37229197940631984*x1^6*x2^14 + 99095109983411766*x1^7*x2^14 - 
       168261473290485190*x1^8*x2^14 + 187592997044862794*x1^9*x2^14 - 
       137269753396328476*x1^10*x2^14 + 63984188850786666*x1^11*x2^14 - 
       17665136609041152*x1^12*x2^14 + 2459966781577536*x1^13*x2^14 - 
       111301832049408*x1^14*x2^14 + 8033776068*x1*x2^15 + 
       325232364216*x1^2*x2^15 - 30057643185432*x1^3*x2^15 + 
       460826395350222*x1^4*x2^15 - 3045759586871292*x1^5*x2^15 + 
       11019375495335550*x1^6*x2^15 - 24237195412588312*x1^7*x2^15 + 
       33990200504472044*x1^8*x2^15 - 30753127069050694*x1^9*x2^15 + 
       17584507014428970*x1^10*x2^15 - 5959431962000748*x1^11*x2^15 + 
       1029908603687040*x1^12*x2^15 - 59579605717632*x1^13*x2^15 + 
       30375*x2^16 + 599228592*x1*x2^16 - 352679816829*x1^2*x2^16 + 
       11204654846808*x1^3*x2^16 - 118316395320822*x1^4*x2^16 + 
       603261191091042*x1^5*x2^16 - 1736408439681482*x1^6*x2^16 + 
       3030742702385160*x1^7*x2^16 - 3280096410059224*x1^8*x2^16 + 
       2155228680194436*x1^9*x2^16 - 789828532894632*x1^10*x2^16 + 
       125479566162720*x1^11*x2^16 - 914936166144*x1^12*x2^16 - 60750*x2^17 - 
       827179572*x1*x2^17 + 89631559902*x1^2*x2^17 - 1780064574408*x1^3*
        x2^17 + 13571867429448*x1^4*x2^17 - 51443919949592*x1^5*x2^17 + 
       107442450176446*x1^6*x2^17 - 124954627730198*x1^7*x2^17 + 
       71293123835724*x1^8*x2^17 - 5266451823864*x1^9*x2^17 - 
       13637123808000*x1^10*x2^17 + 4685942124864*x1^11*x2^17 + 35235*x2^18 + 
       102273492*x1*x2^18 - 6472553667*x1^2*x2^18 + 82761394008*x1^3*x2^18 - 
       389020361642*x1^4*x2^18 + 699398879032*x1^5*x2^18 + 
       143390846788*x1^6*x2^18 - 2411779522614*x1^7*x2^18 + 
       3663759157464*x1^8*x2^18 - 2357298924288*x1^9*x2^18 + 
       575158776192*x1^10*x2^18 - 4860*x2^19 + 92340*x1*x2^19 - 
       831060*x1^2*x2^19 + 508391994*x1^3*x2^19 - 5970723514*x1^4*x2^19 + 
       26518579150*x1^5*x2^19 - 58479943158*x1^6*x2^19 + 
       68663674212*x1^7*x2^19 - 41155765728*x1^8*x2^19 + 
       9916530624*x1^9*x2^19 - 3375*x1^17*\[Sigma] + 5670*x1^18*\[Sigma] - 
       2295*x1^19*\[Sigma] + 24791326560*x1^11*x2*\[Sigma] - 
       106797178488*x1^12*x2*\[Sigma] + 185407106052*x1^13*x2*\[Sigma] - 
       164553930954*x1^14*x2*\[Sigma] + 77691438566*x1^15*x2*\[Sigma] - 
       18103190909*x1^16*x2*\[Sigma] + 1564882368*x1^17*x2*\[Sigma] - 
       538110*x1^18*x2*\[Sigma] + 87210*x1^19*x2*\[Sigma] - 
       2295*x1^20*x2*\[Sigma] + 1735392859200*x1^10*x2^2*\[Sigma] - 
       8150770395768*x1^11*x2^2*\[Sigma] + 15487125265752*x1^12*x2^2*
        \[Sigma] - 14954729530818*x1^13*x2^2*\[Sigma] + 
       7351225694204*x1^14*x2^2*\[Sigma] - 1358095302304*x1^15*x2^2*
        \[Sigma] - 205035049618*x1^16*x2^2*\[Sigma] + 103046270136*x1^17*x2^2*
        \[Sigma] - 8159278344*x1^18*x2^2*\[Sigma] - 538110*x1^19*x2^2*
        \[Sigma] + 5670*x1^20*x2^2*\[Sigma] + 17882174550240*x1^9*x2^3*
        \[Sigma] - 92101963994040*x1^10*x2^3*\[Sigma] + 
       183102747977688*x1^11*x2^3*\[Sigma] - 158621312716608*x1^12*x2^3*
        \[Sigma] + 16922815325486*x1^13*x2^3*\[Sigma] + 
       78581313326648*x1^14*x2^3*\[Sigma] - 64254263011708*x1^15*x2^3*
        \[Sigma] + 21325597417353*x1^16*x2^3*\[Sigma] - 
       2941720024188*x1^17*x2^3*\[Sigma] + 103046270136*x1^18*x2^3*\[Sigma] + 
       1564882368*x1^19*x2^3*\[Sigma] - 3375*x1^20*x2^3*\[Sigma] + 
       9334615530240*x1^8*x2^4*\[Sigma] - 1909923495480*x1^9*x2^4*\[Sigma] - 
       389312184068808*x1^10*x2^4*\[Sigma] + 1768872447317976*x1^11*x2^4*
        \[Sigma] - 3627212636753216*x1^12*x2^4*\[Sigma] + 
       4170258169699230*x1^13*x2^4*\[Sigma] - 2838734904398008*x1^14*x2^4*
        \[Sigma] + 1126596173989308*x1^15*x2^4*\[Sigma] - 
       238994216998068*x1^16*x2^4*\[Sigma] + 21325597417353*x1^17*x2^4*
        \[Sigma] - 205035049618*x1^18*x2^4*\[Sigma] - 18103190909*x1^19*x2^4*
        \[Sigma] - 235111678401600*x1^7*x2^5*\[Sigma] + 
       2272990055656320*x1^8*x2^5*\[Sigma] - 10326560592655692*x1^9*x2^5*
        \[Sigma] + 28273385732289390*x1^10*x2^5*\[Sigma] - 
       50274803647868954*x1^11*x2^5*\[Sigma] + 59364590296579162*x1^12*x2^5*
        \[Sigma] - 46356393603829064*x1^13*x2^5*\[Sigma] + 
       23275009406525934*x1^14*x2^5*\[Sigma] - 7054167475409358*x1^15*x2^5*
        \[Sigma] + 1126596173989308*x1^16*x2^5*\[Sigma] - 
       64254263011708*x1^17*x2^5*\[Sigma] - 1358095302304*x1^18*x2^5*
        \[Sigma] + 77691438566*x1^19*x2^5*\[Sigma] - 474726115543680*x1^6*
        x2^6*\[Sigma] + 6665697889538688*x1^7*x2^6*\[Sigma] - 
       38586671188658208*x1^8*x2^6*\[Sigma] + 126761969594880774*x1^9*x2^6*
        \[Sigma] - 265766294785914692*x1^10*x2^6*\[Sigma] + 
       373307118554944924*x1^11*x2^6*\[Sigma] - 356128777305728168*x1^12*x2^6*
        \[Sigma] + 228111294895956234*x1^13*x2^6*\[Sigma] - 
       94411654026693696*x1^14*x2^6*\[Sigma] + 23275009406525934*x1^15*x2^6*
        \[Sigma] - 2838734904398008*x1^16*x2^6*\[Sigma] + 
       78581313326648*x1^17*x2^6*\[Sigma] + 7351225694204*x1^18*x2^6*
        \[Sigma] - 164553930954*x1^19*x2^6*\[Sigma] - 
       235111678401600*x1^5*x2^7*\[Sigma] + 6665697889538688*x1^6*x2^7*
        \[Sigma] - 57851641400724864*x1^7*x2^7*\[Sigma] + 
       255431573897667552*x1^8*x2^7*\[Sigma] - 684528949408792026*x1^9*x2^7*
        \[Sigma] + 1204972225960218452*x1^10*x2^7*\[Sigma] - 
       1441700652406758716*x1^11*x2^7*\[Sigma] + 1179676574611742604*x1^12*
        x2^7*\[Sigma] - 648357030419217210*x1^13*x2^7*\[Sigma] + 
       228111294895956234*x1^14*x2^7*\[Sigma] - 46356393603829064*x1^15*x2^7*
        \[Sigma] + 4170258169699230*x1^16*x2^7*\[Sigma] + 
       16922815325486*x1^17*x2^7*\[Sigma] - 14954729530818*x1^18*x2^7*
        \[Sigma] + 185407106052*x1^19*x2^7*\[Sigma] + 9334615530240*x1^4*x2^8*
        \[Sigma] + 2272990055656320*x1^5*x2^8*\[Sigma] - 
       38586671188658208*x1^6*x2^8*\[Sigma] + 255431573897667552*x1^7*x2^8*
        \[Sigma] - 931578470540688432*x1^8*x2^8*\[Sigma] + 
       2135071087449609804*x1^9*x2^8*\[Sigma] - 3268397791725201828*x1^10*
        x2^8*\[Sigma] + 3426576228622305414*x1^11*x2^8*\[Sigma] - 
       2459940215167431900*x1^12*x2^8*\[Sigma] + 1179676574611742604*x1^13*
        x2^8*\[Sigma] - 356128777305728168*x1^14*x2^8*\[Sigma] + 
       59364590296579162*x1^15*x2^8*\[Sigma] - 3627212636753216*x1^16*x2^8*
        \[Sigma] - 158621312716608*x1^17*x2^8*\[Sigma] + 
       15487125265752*x1^18*x2^8*\[Sigma] - 106797178488*x1^19*x2^8*
        \[Sigma] + 17882174550240*x1^3*x2^9*\[Sigma] - 
       1909923495480*x1^4*x2^9*\[Sigma] - 10326560592655692*x1^5*x2^9*
        \[Sigma] + 126761969594880774*x1^6*x2^9*\[Sigma] - 
       684528949408792026*x1^7*x2^9*\[Sigma] + 2135071087449609804*x1^8*x2^9*
        \[Sigma] - 4279928339298257184*x1^9*x2^9*\[Sigma] + 
       5792661753042147918*x1^10*x2^9*\[Sigma] - 5389578673376837478*x1^11*
        x2^9*\[Sigma] + 3426576228622305414*x1^12*x2^9*\[Sigma] - 
       1441700652406758716*x1^13*x2^9*\[Sigma] + 373307118554944924*x1^14*
        x2^9*\[Sigma] - 50274803647868954*x1^15*x2^9*\[Sigma] + 
       1768872447317976*x1^16*x2^9*\[Sigma] + 183102747977688*x1^17*x2^9*
        \[Sigma] - 8150770395768*x1^18*x2^9*\[Sigma] + 
       24791326560*x1^19*x2^9*\[Sigma] + 1735392859200*x1^2*x2^10*\[Sigma] - 
       92101963994040*x1^3*x2^10*\[Sigma] - 389312184068808*x1^4*x2^10*
        \[Sigma] + 28273385732289390*x1^5*x2^10*\[Sigma] - 
       265766294785914692*x1^6*x2^10*\[Sigma] + 1204972225960218452*x1^7*
        x2^10*\[Sigma] - 3268397791725201828*x1^8*x2^10*\[Sigma] + 
       5792661753042147918*x1^9*x2^10*\[Sigma] - 6982527198936671184*x1^10*
        x2^10*\[Sigma] + 5792661753042147918*x1^11*x2^10*\[Sigma] - 
       3268397791725201828*x1^12*x2^10*\[Sigma] + 1204972225960218452*x1^13*
        x2^10*\[Sigma] - 265766294785914692*x1^14*x2^10*\[Sigma] + 
       28273385732289390*x1^15*x2^10*\[Sigma] - 389312184068808*x1^16*x2^10*
        \[Sigma] - 92101963994040*x1^17*x2^10*\[Sigma] + 
       1735392859200*x1^18*x2^10*\[Sigma] + 24791326560*x1*x2^11*\[Sigma] - 
       8150770395768*x1^2*x2^11*\[Sigma] + 183102747977688*x1^3*x2^11*
        \[Sigma] + 1768872447317976*x1^4*x2^11*\[Sigma] - 
       50274803647868954*x1^5*x2^11*\[Sigma] + 373307118554944924*x1^6*x2^11*
        \[Sigma] - 1441700652406758716*x1^7*x2^11*\[Sigma] + 
       3426576228622305414*x1^8*x2^11*\[Sigma] - 5389578673376837478*x1^9*
        x2^11*\[Sigma] + 5792661753042147918*x1^10*x2^11*\[Sigma] - 
       4279928339298257184*x1^11*x2^11*\[Sigma] + 2135071087449609804*x1^12*
        x2^11*\[Sigma] - 684528949408792026*x1^13*x2^11*\[Sigma] + 
       126761969594880774*x1^14*x2^11*\[Sigma] - 10326560592655692*x1^15*
        x2^11*\[Sigma] - 1909923495480*x1^16*x2^11*\[Sigma] + 
       17882174550240*x1^17*x2^11*\[Sigma] - 106797178488*x1*x2^12*\[Sigma] + 
       15487125265752*x1^2*x2^12*\[Sigma] - 158621312716608*x1^3*x2^12*
        \[Sigma] - 3627212636753216*x1^4*x2^12*\[Sigma] + 
       59364590296579162*x1^5*x2^12*\[Sigma] - 356128777305728168*x1^6*x2^12*
        \[Sigma] + 1179676574611742604*x1^7*x2^12*\[Sigma] - 
       2459940215167431900*x1^8*x2^12*\[Sigma] + 3426576228622305414*x1^9*
        x2^12*\[Sigma] - 3268397791725201828*x1^10*x2^12*\[Sigma] + 
       2135071087449609804*x1^11*x2^12*\[Sigma] - 931578470540688432*x1^12*
        x2^12*\[Sigma] + 255431573897667552*x1^13*x2^12*\[Sigma] - 
       38586671188658208*x1^14*x2^12*\[Sigma] + 2272990055656320*x1^15*x2^12*
        \[Sigma] + 9334615530240*x1^16*x2^12*\[Sigma] + 
       185407106052*x1*x2^13*\[Sigma] - 14954729530818*x1^2*x2^13*\[Sigma] + 
       16922815325486*x1^3*x2^13*\[Sigma] + 4170258169699230*x1^4*x2^13*
        \[Sigma] - 46356393603829064*x1^5*x2^13*\[Sigma] + 
       228111294895956234*x1^6*x2^13*\[Sigma] - 648357030419217210*x1^7*x2^13*
        \[Sigma] + 1179676574611742604*x1^8*x2^13*\[Sigma] - 
       1441700652406758716*x1^9*x2^13*\[Sigma] + 1204972225960218452*x1^10*
        x2^13*\[Sigma] - 684528949408792026*x1^11*x2^13*\[Sigma] + 
       255431573897667552*x1^12*x2^13*\[Sigma] - 57851641400724864*x1^13*
        x2^13*\[Sigma] + 6665697889538688*x1^14*x2^13*\[Sigma] - 
       235111678401600*x1^15*x2^13*\[Sigma] - 164553930954*x1*x2^14*
        \[Sigma] + 7351225694204*x1^2*x2^14*\[Sigma] + 
       78581313326648*x1^3*x2^14*\[Sigma] - 2838734904398008*x1^4*x2^14*
        \[Sigma] + 23275009406525934*x1^5*x2^14*\[Sigma] - 
       94411654026693696*x1^6*x2^14*\[Sigma] + 228111294895956234*x1^7*x2^14*
        \[Sigma] - 356128777305728168*x1^8*x2^14*\[Sigma] + 
       373307118554944924*x1^9*x2^14*\[Sigma] - 265766294785914692*x1^10*
        x2^14*\[Sigma] + 126761969594880774*x1^11*x2^14*\[Sigma] - 
       38586671188658208*x1^12*x2^14*\[Sigma] + 6665697889538688*x1^13*x2^14*
        \[Sigma] - 474726115543680*x1^14*x2^14*\[Sigma] + 
       77691438566*x1*x2^15*\[Sigma] - 1358095302304*x1^2*x2^15*\[Sigma] - 
       64254263011708*x1^3*x2^15*\[Sigma] + 1126596173989308*x1^4*x2^15*
        \[Sigma] - 7054167475409358*x1^5*x2^15*\[Sigma] + 
       23275009406525934*x1^6*x2^15*\[Sigma] - 46356393603829064*x1^7*x2^15*
        \[Sigma] + 59364590296579162*x1^8*x2^15*\[Sigma] - 
       50274803647868954*x1^9*x2^15*\[Sigma] + 28273385732289390*x1^10*x2^15*
        \[Sigma] - 10326560592655692*x1^11*x2^15*\[Sigma] + 
       2272990055656320*x1^12*x2^15*\[Sigma] - 235111678401600*x1^13*x2^15*
        \[Sigma] - 18103190909*x1*x2^16*\[Sigma] - 205035049618*x1^2*x2^16*
        \[Sigma] + 21325597417353*x1^3*x2^16*\[Sigma] - 
       238994216998068*x1^4*x2^16*\[Sigma] + 1126596173989308*x1^5*x2^16*
        \[Sigma] - 2838734904398008*x1^6*x2^16*\[Sigma] + 
       4170258169699230*x1^7*x2^16*\[Sigma] - 3627212636753216*x1^8*x2^16*
        \[Sigma] + 1768872447317976*x1^9*x2^16*\[Sigma] - 
       389312184068808*x1^10*x2^16*\[Sigma] - 1909923495480*x1^11*x2^16*
        \[Sigma] + 9334615530240*x1^12*x2^16*\[Sigma] - 3375*x2^17*\[Sigma] + 
       1564882368*x1*x2^17*\[Sigma] + 103046270136*x1^2*x2^17*\[Sigma] - 
       2941720024188*x1^3*x2^17*\[Sigma] + 21325597417353*x1^4*x2^17*
        \[Sigma] - 64254263011708*x1^5*x2^17*\[Sigma] + 
       78581313326648*x1^6*x2^17*\[Sigma] + 16922815325486*x1^7*x2^17*
        \[Sigma] - 158621312716608*x1^8*x2^17*\[Sigma] + 
       183102747977688*x1^9*x2^17*\[Sigma] - 92101963994040*x1^10*x2^17*
        \[Sigma] + 17882174550240*x1^11*x2^17*\[Sigma] + 
       5670*x2^18*\[Sigma] - 538110*x1*x2^18*\[Sigma] - 
       8159278344*x1^2*x2^18*\[Sigma] + 103046270136*x1^3*x2^18*\[Sigma] - 
       205035049618*x1^4*x2^18*\[Sigma] - 1358095302304*x1^5*x2^18*\[Sigma] + 
       7351225694204*x1^6*x2^18*\[Sigma] - 14954729530818*x1^7*x2^18*
        \[Sigma] + 15487125265752*x1^8*x2^18*\[Sigma] - 
       8150770395768*x1^9*x2^18*\[Sigma] + 1735392859200*x1^10*x2^18*
        \[Sigma] - 2295*x2^19*\[Sigma] + 87210*x1*x2^19*\[Sigma] - 
       538110*x1^2*x2^19*\[Sigma] + 1564882368*x1^3*x2^19*\[Sigma] - 
       18103190909*x1^4*x2^19*\[Sigma] + 77691438566*x1^5*x2^19*\[Sigma] - 
       164553930954*x1^6*x2^19*\[Sigma] + 185407106052*x1^7*x2^19*\[Sigma] - 
       106797178488*x1^8*x2^19*\[Sigma] + 24791326560*x1^9*x2^19*\[Sigma] - 
       2295*x1*x2^20*\[Sigma] + 5670*x1^2*x2^20*\[Sigma] - 
       3375*x1^3*x2^20*\[Sigma] + 9916530624*x1^11*x2*\[Sigma]^2 - 
       41155765728*x1^12*x2*\[Sigma]^2 + 68663674212*x1^13*x2*\[Sigma]^2 - 
       58479943158*x1^14*x2*\[Sigma]^2 + 26518579150*x1^15*x2*\[Sigma]^2 - 
       5970723514*x1^16*x2*\[Sigma]^2 + 508391994*x1^17*x2*\[Sigma]^2 - 
       831060*x1^18*x2*\[Sigma]^2 + 92340*x1^19*x2*\[Sigma]^2 - 
       4860*x1^20*x2*\[Sigma]^2 + 575158776192*x1^10*x2^2*\[Sigma]^2 - 
       2357298924288*x1^11*x2^2*\[Sigma]^2 + 3663759157464*x1^12*x2^2*
        \[Sigma]^2 - 2411779522614*x1^13*x2^2*\[Sigma]^2 + 
       143390846788*x1^14*x2^2*\[Sigma]^2 + 699398879032*x1^15*x2^2*
        \[Sigma]^2 - 389020361642*x1^16*x2^2*\[Sigma]^2 + 
       82761394008*x1^17*x2^2*\[Sigma]^2 - 6472553667*x1^18*x2^2*\[Sigma]^2 + 
       102273492*x1^19*x2^2*\[Sigma]^2 + 35235*x1^20*x2^2*\[Sigma]^2 + 
       4685942124864*x1^9*x2^3*\[Sigma]^2 - 13637123808000*x1^10*x2^3*
        \[Sigma]^2 - 5266451823864*x1^11*x2^3*\[Sigma]^2 + 
       71293123835724*x1^12*x2^3*\[Sigma]^2 - 124954627730198*x1^13*x2^3*
        \[Sigma]^2 + 107442450176446*x1^14*x2^3*\[Sigma]^2 - 
       51443919949592*x1^15*x2^3*\[Sigma]^2 + 13571867429448*x1^16*x2^3*
        \[Sigma]^2 - 1780064574408*x1^17*x2^3*\[Sigma]^2 + 
       89631559902*x1^18*x2^3*\[Sigma]^2 - 827179572*x1^19*x2^3*\[Sigma]^2 - 
       60750*x1^20*x2^3*\[Sigma]^2 - 914936166144*x1^8*x2^4*\[Sigma]^2 + 
       125479566162720*x1^9*x2^4*\[Sigma]^2 - 789828532894632*x1^10*x2^4*
        \[Sigma]^2 + 2155228680194436*x1^11*x2^4*\[Sigma]^2 - 
       3280096410059224*x1^12*x2^4*\[Sigma]^2 + 3030742702385160*x1^13*x2^4*
        \[Sigma]^2 - 1736408439681482*x1^14*x2^4*\[Sigma]^2 + 
       603261191091042*x1^15*x2^4*\[Sigma]^2 - 118316395320822*x1^16*x2^4*
        \[Sigma]^2 + 11204654846808*x1^17*x2^4*\[Sigma]^2 - 
       352679816829*x1^18*x2^4*\[Sigma]^2 + 599228592*x1^19*x2^4*\[Sigma]^2 + 
       30375*x1^20*x2^4*\[Sigma]^2 - 59579605717632*x1^7*x2^5*\[Sigma]^2 + 
       1029908603687040*x1^8*x2^5*\[Sigma]^2 - 5959431962000748*x1^9*x2^5*
        \[Sigma]^2 + 17584507014428970*x1^10*x2^5*\[Sigma]^2 - 
       30753127069050694*x1^11*x2^5*\[Sigma]^2 + 33990200504472044*x1^12*x2^5*
        \[Sigma]^2 - 24237195412588312*x1^13*x2^5*\[Sigma]^2 + 
       11019375495335550*x1^14*x2^5*\[Sigma]^2 - 3045759586871292*x1^15*x2^5*
        \[Sigma]^2 + 460826395350222*x1^16*x2^5*\[Sigma]^2 - 
       30057643185432*x1^17*x2^5*\[Sigma]^2 + 325232364216*x1^18*x2^5*
        \[Sigma]^2 + 8033776068*x1^19*x2^5*\[Sigma]^2 - 
       111301832049408*x1^6*x2^6*\[Sigma]^2 + 2459966781577536*x1^7*x2^6*
        \[Sigma]^2 - 17665136609041152*x1^8*x2^6*\[Sigma]^2 + 
       63984188850786666*x1^9*x2^6*\[Sigma]^2 - 137269753396328476*x1^10*x2^6*
        \[Sigma]^2 + 187592997044862794*x1^11*x2^6*\[Sigma]^2 - 
       168261473290485190*x1^12*x2^6*\[Sigma]^2 + 99095109983411766*x1^13*
        x2^6*\[Sigma]^2 - 37229197940631984*x1^14*x2^6*\[Sigma]^2 + 
       8311701317201112*x1^15*x2^6*\[Sigma]^2 - 940284593669592*x1^16*x2^6*
        \[Sigma]^2 + 32179228937922*x1^17*x2^6*\[Sigma]^2 + 
       1029516286710*x1^18*x2^6*\[Sigma]^2 - 25060858704*x1^19*x2^6*
        \[Sigma]^2 - 59579605717632*x1^5*x2^7*\[Sigma]^2 + 
       2459966781577536*x1^6*x2^7*\[Sigma]^2 - 25014791025433440*x1^7*x2^7*
        \[Sigma]^2 + 119120306463990216*x1^8*x2^7*\[Sigma]^2 - 
       326003704735594578*x1^9*x2^7*\[Sigma]^2 + 562415744619140104*x1^10*
        x2^7*\[Sigma]^2 - 638657721581320672*x1^11*x2^7*\[Sigma]^2 + 
       483645136071119274*x1^12*x2^7*\[Sigma]^2 - 241116614690496636*x1^13*
        x2^7*\[Sigma]^2 + 75633826812614868*x1^14*x2^7*\[Sigma]^2 - 
       13448021281799160*x1^15*x2^7*\[Sigma]^2 + 1018569158277384*x1^16*x2^7*
        \[Sigma]^2 + 9905513513952*x1^17*x2^7*\[Sigma]^2 - 
       3053641930416*x1^18*x2^7*\[Sigma]^2 + 31142059200*x1^19*x2^7*
        \[Sigma]^2 - 914936166144*x1^4*x2^8*\[Sigma]^2 + 
       1029908603687040*x1^5*x2^8*\[Sigma]^2 - 17665136609041152*x1^6*x2^8*
        \[Sigma]^2 + 119120306463990216*x1^7*x2^8*\[Sigma]^2 - 
       432850433462928096*x1^8*x2^8*\[Sigma]^2 + 963243684795479934*x1^9*x2^8*
        \[Sigma]^2 - 1396609176945846006*x1^10*x2^8*\[Sigma]^2 + 
       1355622620875829724*x1^11*x2^8*\[Sigma]^2 - 882477647398665786*x1^12*
        x2^8*\[Sigma]^2 + 375912288809828670*x1^13*x2^8*\[Sigma]^2 - 
       98189984771198376*x1^14*x2^8*\[Sigma]^2 + 13391324642930052*x1^15*x2^8*
        \[Sigma]^2 - 470816000358648*x1^16*x2^8*\[Sigma]^2 - 
       59322258862524*x1^17*x2^8*\[Sigma]^2 + 3316177681488*x1^18*x2^8*
        \[Sigma]^2 - 17986360392*x1^19*x2^8*\[Sigma]^2 + 
       4685942124864*x1^3*x2^9*\[Sigma]^2 + 125479566162720*x1^4*x2^9*
        \[Sigma]^2 - 5959431962000748*x1^5*x2^9*\[Sigma]^2 + 
       63984188850786666*x1^6*x2^9*\[Sigma]^2 - 326003704735594578*x1^7*x2^9*
        \[Sigma]^2 + 963243684795479934*x1^8*x2^9*\[Sigma]^2 - 
       1807717328104566516*x1^9*x2^9*\[Sigma]^2 + 2253089594095778328*x1^10*
        x2^9*\[Sigma]^2 - 1896279904550695092*x1^11*x2^9*\[Sigma]^2 + 
       1070241623206186440*x1^12*x2^9*\[Sigma]^2 - 390740045743888128*x1^13*
        x2^9*\[Sigma]^2 + 84373173236015958*x1^14*x2^9*\[Sigma]^2 - 
       8324826844827948*x1^15*x2^9*\[Sigma]^2 - 94675538474748*x1^16*x2^9*
        \[Sigma]^2 + 59159001192984*x1^17*x2^9*\[Sigma]^2 - 
       1675210649112*x1^18*x2^9*\[Sigma]^2 + 3996968976*x1^19*x2^9*
        \[Sigma]^2 + 575158776192*x1^2*x2^10*\[Sigma]^2 - 
       13637123808000*x1^3*x2^10*\[Sigma]^2 - 789828532894632*x1^4*x2^10*
        \[Sigma]^2 + 17584507014428970*x1^5*x2^10*\[Sigma]^2 - 
       137269753396328476*x1^6*x2^10*\[Sigma]^2 + 562415744619140104*x1^7*
        x2^10*\[Sigma]^2 - 1396609176945846006*x1^8*x2^10*\[Sigma]^2 + 
       2253089594095778328*x1^9*x2^10*\[Sigma]^2 - 2441750262673015866*x1^10*
        x2^10*\[Sigma]^2 + 1794321069927701106*x1^11*x2^10*\[Sigma]^2 - 
       881994533909525718*x1^12*x2^10*\[Sigma]^2 + 276947277429752952*x1^13*
        x2^10*\[Sigma]^2 - 49473579677669070*x1^14*x2^10*\[Sigma]^2 + 
       3374735239190700*x1^15*x2^10*\[Sigma]^2 + 192407399342928*x1^16*x2^10*
        \[Sigma]^2 - 25466072912280*x1^17*x2^10*\[Sigma]^2 + 
       327447888768*x1^18*x2^10*\[Sigma]^2 + 9916530624*x1*x2^11*\[Sigma]^2 - 
       2357298924288*x1^2*x2^11*\[Sigma]^2 - 5266451823864*x1^3*x2^11*
        \[Sigma]^2 + 2155228680194436*x1^4*x2^11*\[Sigma]^2 - 
       30753127069050694*x1^5*x2^11*\[Sigma]^2 + 187592997044862794*x1^6*
        x2^11*\[Sigma]^2 - 638657721581320672*x1^7*x2^11*\[Sigma]^2 + 
       1355622620875829724*x1^8*x2^11*\[Sigma]^2 - 1896279904550695092*x1^9*
        x2^11*\[Sigma]^2 + 1794321069927701106*x1^10*x2^11*\[Sigma]^2 - 
       1154282057453125656*x1^11*x2^11*\[Sigma]^2 + 496422534534225354*x1^12*
        x2^11*\[Sigma]^2 - 135643375222116696*x1^13*x2^11*\[Sigma]^2 + 
       20647476102948156*x1^14*x2^11*\[Sigma]^2 - 1076117495839848*x1^15*
        x2^11*\[Sigma]^2 - 66104330652360*x1^16*x2^11*\[Sigma]^2 + 
       4094371256976*x1^17*x2^11*\[Sigma]^2 - 41155765728*x1*x2^12*
        \[Sigma]^2 + 3663759157464*x1^2*x2^12*\[Sigma]^2 + 
       71293123835724*x1^3*x2^12*\[Sigma]^2 - 3280096410059224*x1^4*x2^12*
        \[Sigma]^2 + 33990200504472044*x1^5*x2^12*\[Sigma]^2 - 
       168261473290485190*x1^6*x2^12*\[Sigma]^2 + 483645136071119274*x1^7*
        x2^12*\[Sigma]^2 - 882477647398665786*x1^8*x2^12*\[Sigma]^2 + 
       1070241623206186440*x1^9*x2^12*\[Sigma]^2 - 881994533909525718*x1^10*
        x2^12*\[Sigma]^2 + 496422534534225354*x1^11*x2^12*\[Sigma]^2 - 
       188325938957174766*x1^12*x2^12*\[Sigma]^2 + 45987900625242576*x1^13*
        x2^12*\[Sigma]^2 - 6347923472178288*x1^14*x2^12*\[Sigma]^2 + 
       320085740454480*x1^15*x2^12*\[Sigma]^2 + 5217029161344*x1^16*x2^12*
        \[Sigma]^2 + 68663674212*x1*x2^13*\[Sigma]^2 - 
       2411779522614*x1^2*x2^13*\[Sigma]^2 - 124954627730198*x1^3*x2^13*
        \[Sigma]^2 + 3030742702385160*x1^4*x2^13*\[Sigma]^2 - 
       24237195412588312*x1^5*x2^13*\[Sigma]^2 + 99095109983411766*x1^6*x2^13*
        \[Sigma]^2 - 241116614690496636*x1^7*x2^13*\[Sigma]^2 + 
       375912288809828670*x1^8*x2^13*\[Sigma]^2 - 390740045743888128*x1^9*
        x2^13*\[Sigma]^2 + 276947277429752952*x1^10*x2^13*\[Sigma]^2 - 
       135643375222116696*x1^11*x2^13*\[Sigma]^2 + 45987900625242576*x1^12*
        x2^13*\[Sigma]^2 - 10378545845709888*x1^13*x2^13*\[Sigma]^2 + 
       1325420026794864*x1^14*x2^13*\[Sigma]^2 - 55664919037728*x1^15*x2^13*
        \[Sigma]^2 - 58479943158*x1*x2^14*\[Sigma]^2 + 
       143390846788*x1^2*x2^14*\[Sigma]^2 + 107442450176446*x1^3*x2^14*
        \[Sigma]^2 - 1736408439681482*x1^4*x2^14*\[Sigma]^2 + 
       11019375495335550*x1^5*x2^14*\[Sigma]^2 - 37229197940631984*x1^6*x2^14*
        \[Sigma]^2 + 75633826812614868*x1^7*x2^14*\[Sigma]^2 - 
       98189984771198376*x1^8*x2^14*\[Sigma]^2 + 84373173236015958*x1^9*x2^14*
        \[Sigma]^2 - 49473579677669070*x1^10*x2^14*\[Sigma]^2 + 
       20647476102948156*x1^11*x2^14*\[Sigma]^2 - 6347923472178288*x1^12*
        x2^14*\[Sigma]^2 + 1325420026794864*x1^13*x2^14*\[Sigma]^2 - 
       129704733430272*x1^14*x2^14*\[Sigma]^2 + 26518579150*x1*x2^15*
        \[Sigma]^2 + 699398879032*x1^2*x2^15*\[Sigma]^2 - 
       51443919949592*x1^3*x2^15*\[Sigma]^2 + 603261191091042*x1^4*x2^15*
        \[Sigma]^2 - 3045759586871292*x1^5*x2^15*\[Sigma]^2 + 
       8311701317201112*x1^6*x2^15*\[Sigma]^2 - 13448021281799160*x1^7*x2^15*
        \[Sigma]^2 + 13391324642930052*x1^8*x2^15*\[Sigma]^2 - 
       8324826844827948*x1^9*x2^15*\[Sigma]^2 + 3374735239190700*x1^10*x2^15*
        \[Sigma]^2 - 1076117495839848*x1^11*x2^15*\[Sigma]^2 + 
       320085740454480*x1^12*x2^15*\[Sigma]^2 - 55664919037728*x1^13*x2^15*
        \[Sigma]^2 - 5970723514*x1*x2^16*\[Sigma]^2 - 389020361642*x1^2*x2^16*
        \[Sigma]^2 + 13571867429448*x1^3*x2^16*\[Sigma]^2 - 
       118316395320822*x1^4*x2^16*\[Sigma]^2 + 460826395350222*x1^5*x2^16*
        \[Sigma]^2 - 940284593669592*x1^6*x2^16*\[Sigma]^2 + 
       1018569158277384*x1^7*x2^16*\[Sigma]^2 - 470816000358648*x1^8*x2^16*
        \[Sigma]^2 - 94675538474748*x1^9*x2^16*\[Sigma]^2 + 
       192407399342928*x1^10*x2^16*\[Sigma]^2 - 66104330652360*x1^11*x2^16*
        \[Sigma]^2 + 5217029161344*x1^12*x2^16*\[Sigma]^2 + 
       508391994*x1*x2^17*\[Sigma]^2 + 82761394008*x1^2*x2^17*\[Sigma]^2 - 
       1780064574408*x1^3*x2^17*\[Sigma]^2 + 11204654846808*x1^4*x2^17*
        \[Sigma]^2 - 30057643185432*x1^5*x2^17*\[Sigma]^2 + 
       32179228937922*x1^6*x2^17*\[Sigma]^2 + 9905513513952*x1^7*x2^17*
        \[Sigma]^2 - 59322258862524*x1^8*x2^17*\[Sigma]^2 + 
       59159001192984*x1^9*x2^17*\[Sigma]^2 - 25466072912280*x1^10*x2^17*
        \[Sigma]^2 + 4094371256976*x1^11*x2^17*\[Sigma]^2 - 
       831060*x1*x2^18*\[Sigma]^2 - 6472553667*x1^2*x2^18*\[Sigma]^2 + 
       89631559902*x1^3*x2^18*\[Sigma]^2 - 352679816829*x1^4*x2^18*
        \[Sigma]^2 + 325232364216*x1^5*x2^18*\[Sigma]^2 + 
       1029516286710*x1^6*x2^18*\[Sigma]^2 - 3053641930416*x1^7*x2^18*
        \[Sigma]^2 + 3316177681488*x1^8*x2^18*\[Sigma]^2 - 
       1675210649112*x1^9*x2^18*\[Sigma]^2 + 327447888768*x1^10*x2^18*
        \[Sigma]^2 + 92340*x1*x2^19*\[Sigma]^2 + 102273492*x1^2*x2^19*
        \[Sigma]^2 - 827179572*x1^3*x2^19*\[Sigma]^2 + 
       599228592*x1^4*x2^19*\[Sigma]^2 + 8033776068*x1^5*x2^19*\[Sigma]^2 - 
       25060858704*x1^6*x2^19*\[Sigma]^2 + 31142059200*x1^7*x2^19*
        \[Sigma]^2 - 17986360392*x1^8*x2^19*\[Sigma]^2 + 
       3996968976*x1^9*x2^19*\[Sigma]^2 - 4860*x1*x2^20*\[Sigma]^2 + 
       35235*x1^2*x2^20*\[Sigma]^2 - 60750*x1^3*x2^20*\[Sigma]^2 + 
       30375*x1^4*x2^20*\[Sigma]^2 + 3375*x1^17*\[Tau] - 4455*x1^18*\[Tau] + 
       1080*x1^19*\[Tau] + 24791326560*x1^11*x2*\[Tau] - 
       116324760552*x1^12*x2*\[Tau] + 223517434308*x1^13*x2*\[Tau] - 
       225446244786*x1^14*x2*\[Tau] + 126982231166*x1^15*x2*\[Tau] - 
       39198401831*x1^16*x2*\[Tau] + 6065965344*x1^17*x2*\[Tau] - 
       396281378*x1^18*x2*\[Tau] + 8733464*x1^19*x2*\[Tau] + 
       1735392859200*x1^10*x2^2*\[Tau] - 9674193400872*x1^11*x2^2*\[Tau] + 
       22433040818328*x1^12*x2^2*\[Tau] - 28008512703402*x1^13*x2^2*\[Tau] + 
       20358892257956*x1^14*x2^2*\[Tau] - 8713546641640*x1^15*x2^2*\[Tau] + 
       2136309075953*x1^16*x2^2*\[Tau] - 287632078460*x1^17*x2^2*\[Tau] + 
       20863527238*x1^18*x2^2*\[Tau] - 613752236*x1^19*x2^2*\[Tau] + 
       17882174550240*x1^9*x2^3*\[Tau] - 135839027524200*x1^10*x2^3*\[Tau] + 
       415498872674424*x1^11*x2^3*\[Tau] - 679177040815896*x1^12*x2^3*
        \[Tau] + 654464910478358*x1^13*x2^3*\[Tau] - 384336050913100*x1^14*
        x2^3*\[Tau] + 137765065574960*x1^15*x2^3*\[Tau] - 
       29982673161524*x1^16*x2^3*\[Tau] + 4043375444614*x1^17*x2^3*\[Tau] - 
       328828278626*x1^18*x2^3*\[Tau] + 9222264510*x1^19*x2^3*\[Tau] + 
       9334615530240*x1^8*x2^4*\[Tau] - 414102430221480*x1^9*x2^4*\[Tau] + 
       2249511642930552*x1^10*x2^4*\[Tau] - 5431672271599728*x1^11*x2^4*
        \[Tau] + 7305561558367744*x1^12*x2^4*\[Tau] - 5934433265661390*x1^13*
        x2^4*\[Tau] + 3000905230949924*x1^14*x2^4*\[Tau] - 
       959468735471928*x1^15*x2^4*\[Tau] + 200677501801316*x1^16*x2^4*
        \[Tau] - 28649800326848*x1^17*x2^4*\[Tau] + 2392996134976*x1^18*x2^4*
        \[Tau] - 57043847098*x1^19*x2^4*\[Tau] - 235111678401600*x1^7*x2^5*
        \[Tau] + 634107915080640*x1^8*x2^5*\[Tau] + 2804272304606388*x1^9*
        x2^5*\[Tau] - 16390781980241130*x1^10*x2^5*\[Tau] + 
       34648143561447262*x1^11*x2^5*\[Tau] - 40227958996389290*x1^12*x2^5*
        \[Tau] + 28397470902653944*x1^13*x2^5*\[Tau] - 
       12720264534801906*x1^14*x2^5*\[Tau] + 3778546748158698*x1^15*x2^5*
        \[Tau] - 798912266329848*x1^16*x2^5*\[Tau] + 119773957650820*x1^17*
        x2^5*\[Tau] - 9467793670748*x1^18*x2^5*\[Tau] + 
       181864964470*x1^19*x2^5*\[Tau] - 474726115543680*x1^6*x2^6*\[Tau] + 
       3507142904096832*x1^7*x2^6*\[Tau] - 5764447728968544*x1^8*x2^6*
        \[Tau] - 15377716293781842*x1^9*x2^6*\[Tau] + 76064396174427892*x1^10*
        x2^6*\[Tau] - 135203100598070624*x1^11*x2^6*\[Tau] + 
       133925333058884500*x1^12*x2^6*\[Tau] - 81825127553667750*x1^13*x2^6*
        \[Tau] + 32685660797322456*x1^14*x2^6*\[Tau] - 
       9294566965988010*x1^15*x2^6*\[Tau] + 2047616624779264*x1^16*x2^6*
        \[Tau] - 312153414734084*x1^17*x2^6*\[Tau] + 22014744752644*x1^18*
        x2^6*\[Tau] - 325645140114*x1^19*x2^6*\[Tau] - 
       235111678401600*x1^5*x2^7*\[Tau] + 3507142904096832*x1^6*x2^7*\[Tau] - 
       13631871604538880*x1^7*x2^7*\[Tau] + 5930622461621088*x1^8*x2^7*
        \[Tau] + 83785720504310286*x1^9*x2^7*\[Tau] - 
       249559355358285940*x1^10*x2^7*\[Tau] + 347798610475083592*x1^11*x2^7*
        \[Tau] - 283300181168731696*x1^12*x2^7*\[Tau] + 
       145453224467245702*x1^13*x2^7*\[Tau] - 51285427911805878*x1^14*x2^7*
        \[Tau] + 14487426416337560*x1^15*x2^7*\[Tau] - 
       3437288260260750*x1^16*x2^7*\[Tau] + 517113059339002*x1^17*x2^7*
        \[Tau] - 30955322493018*x1^18*x2^7*\[Tau] + 331038203580*x1^19*x2^7*
        \[Tau] + 9334615530240*x1^4*x2^8*\[Tau] + 634107915080640*x1^5*x2^8*
        \[Tau] - 5764447728968544*x1^6*x2^8*\[Tau] + 5930622461621088*x1^7*
        x2^8*\[Tau] + 70802937258090576*x1^8*x2^8*\[Tau] - 
       300423474446379240*x1^9*x2^8*\[Tau] + 556380375665663406*x1^10*x2^8*
        \[Tau] - 580333500588678124*x1^11*x2^8*\[Tau] + 
       363679547939100236*x1^12*x2^8*\[Tau] - 143206026122253976*x1^13*x2^8*
        \[Tau] + 42434908835213216*x1^14*x2^8*\[Tau] - 
       13352541410373466*x1^15*x2^8*\[Tau] + 3724648360026944*x1^16*x2^8*
        \[Tau] - 542217392301060*x1^17*x2^8*\[Tau] + 25903104912216*x1^18*
        x2^8*\[Tau] - 178497551232*x1^19*x2^8*\[Tau] + 
       17882174550240*x1^3*x2^9*\[Tau] - 414102430221480*x1^4*x2^9*\[Tau] + 
       2804272304606388*x1^5*x2^9*\[Tau] - 15377716293781842*x1^6*x2^9*
        \[Tau] + 83785720504310286*x1^7*x2^9*\[Tau] - 300423474446379240*x1^8*
        x2^9*\[Tau] + 633177778321252032*x1^9*x2^9*\[Tau] - 
       788318018089522426*x1^10*x2^9*\[Tau] + 568565341710014066*x1^11*x2^9*
        \[Tau] - 213026207207511280*x1^12*x2^9*\[Tau] + 
       26659886314778948*x1^13*x2^9*\[Tau] - 433203508606792*x1^14*x2^9*
        \[Tau] + 5135188950831170*x1^15*x2^9*\[Tau] - 2488932387087300*x1^16*
        x2^9*\[Tau] + 347424455119896*x1^17*x2^9*\[Tau] - 
       11880003687552*x1^18*x2^9*\[Tau] + 39666122496*x1^19*x2^9*\[Tau] + 
       1735392859200*x1^2*x2^10*\[Tau] - 135839027524200*x1^3*x2^10*\[Tau] + 
       2249511642930552*x1^4*x2^10*\[Tau] - 16390781980241130*x1^5*x2^10*
        \[Tau] + 76064396174427892*x1^6*x2^10*\[Tau] - 
       249559355358285940*x1^7*x2^10*\[Tau] + 556380375665663406*x1^8*x2^10*
        \[Tau] - 788318018089522426*x1^9*x2^10*\[Tau] + 
       641794687156755044*x1^10*x2^10*\[Tau] - 202670737404492082*x1^11*x2^10*
        \[Tau] - 102672712709363280*x1^12*x2^10*\[Tau] + 
       118294177857667504*x1^13*x2^10*\[Tau] - 38269126152726700*x1^14*x2^10*
        \[Tau] + 2432083310998110*x1^15*x2^10*\[Tau] + 
       921099298902552*x1^16*x2^10*\[Tau] - 123796442689920*x1^17*x2^10*
        \[Tau] + 2300635104768*x1^18*x2^10*\[Tau] + 24791326560*x1*x2^11*
        \[Tau] - 9674193400872*x1^2*x2^11*\[Tau] + 415498872674424*x1^3*x2^11*
        \[Tau] - 5431672271599728*x1^4*x2^11*\[Tau] + 34648143561447262*x1^5*
        x2^11*\[Tau] - 135203100598070624*x1^6*x2^11*\[Tau] + 
       347798610475083592*x1^7*x2^11*\[Tau] - 580333500588678124*x1^8*x2^11*
        \[Tau] + 568565341710014066*x1^9*x2^11*\[Tau] - 
       202670737404492082*x1^10*x2^11*\[Tau] - 199498217451059868*x1^11*x2^11*
        \[Tau] + 294685096364741082*x1^12*x2^11*\[Tau] - 
       159868659054246450*x1^13*x2^11*\[Tau] + 40717341700168518*x1^14*x2^11*
        \[Tau] - 3695876099770932*x1^15*x2^11*\[Tau] - 
       137363564257920*x1^16*x2^11*\[Tau] + 18743768499456*x1^17*x2^11*
        \[Tau] - 116324760552*x1*x2^12*\[Tau] + 22433040818328*x1^2*x2^12*
        \[Tau] - 679177040815896*x1^3*x2^12*\[Tau] + 7305561558367744*x1^4*
        x2^12*\[Tau] - 40227958996389290*x1^5*x2^12*\[Tau] + 
       133925333058884500*x1^6*x2^12*\[Tau] - 283300181168731696*x1^7*x2^12*
        \[Tau] + 363679547939100236*x1^8*x2^12*\[Tau] - 
       213026207207511280*x1^9*x2^12*\[Tau] - 102672712709363280*x1^10*x2^12*
        \[Tau] + 294685096364741082*x1^11*x2^12*\[Tau] - 
       239781367667809968*x1^12*x2^12*\[Tau] + 98720285175067248*x1^13*x2^12*
        \[Tau] - 20225223990306720*x1^14*x2^12*\[Tau] + 
       1578347705975040*x1^15*x2^12*\[Tau] - 3659744664576*x1^16*x2^12*
        \[Tau] + 223517434308*x1*x2^13*\[Tau] - 28008512703402*x1^2*x2^13*
        \[Tau] + 654464910478358*x1^3*x2^13*\[Tau] - 5934433265661390*x1^4*
        x2^13*\[Tau] + 28397470902653944*x1^5*x2^13*\[Tau] - 
       81825127553667750*x1^6*x2^13*\[Tau] + 145453224467245702*x1^7*x2^13*
        \[Tau] - 143206026122253976*x1^8*x2^13*\[Tau] + 
       26659886314778948*x1^9*x2^13*\[Tau] + 118294177857667504*x1^10*x2^13*
        \[Tau] - 159868659054246450*x1^11*x2^13*\[Tau] + 
       98720285175067248*x1^12*x2^13*\[Tau] - 31982999681999520*x1^13*x2^13*
        \[Tau] + 4903839468912384*x1^14*x2^13*\[Tau] - 
       238318422870528*x1^15*x2^13*\[Tau] - 225446244786*x1*x2^14*\[Tau] + 
       20358892257956*x1^2*x2^14*\[Tau] - 384336050913100*x1^3*x2^14*\[Tau] + 
       3000905230949924*x1^4*x2^14*\[Tau] - 12720264534801906*x1^5*x2^14*
        \[Tau] + 32685660797322456*x1^6*x2^14*\[Tau] - 
       51285427911805878*x1^7*x2^14*\[Tau] + 42434908835213216*x1^8*x2^14*
        \[Tau] - 433203508606792*x1^9*x2^14*\[Tau] - 38269126152726700*x1^10*
        x2^14*\[Tau] + 40717341700168518*x1^11*x2^14*\[Tau] - 
       20225223990306720*x1^12*x2^14*\[Tau] + 4903839468912384*x1^13*x2^14*
        \[Tau] - 445207328197632*x1^14*x2^14*\[Tau] + 126982231166*x1*x2^15*
        \[Tau] - 8713546641640*x1^2*x2^15*\[Tau] + 137765065574960*x1^3*x2^15*
        \[Tau] - 959468735471928*x1^4*x2^15*\[Tau] + 3778546748158698*x1^5*
        x2^15*\[Tau] - 9294566965988010*x1^6*x2^15*\[Tau] + 
       14487426416337560*x1^7*x2^15*\[Tau] - 13352541410373466*x1^8*x2^15*
        \[Tau] + 5135188950831170*x1^9*x2^15*\[Tau] + 2432083310998110*x1^10*
        x2^15*\[Tau] - 3695876099770932*x1^11*x2^15*\[Tau] + 
       1578347705975040*x1^12*x2^15*\[Tau] - 238318422870528*x1^13*x2^15*
        \[Tau] - 39198401831*x1*x2^16*\[Tau] + 2136309075953*x1^2*x2^16*
        \[Tau] - 29982673161524*x1^3*x2^16*\[Tau] + 200677501801316*x1^4*
        x2^16*\[Tau] - 798912266329848*x1^5*x2^16*\[Tau] + 
       2047616624779264*x1^6*x2^16*\[Tau] - 3437288260260750*x1^7*x2^16*
        \[Tau] + 3724648360026944*x1^8*x2^16*\[Tau] - 2488932387087300*x1^9*
        x2^16*\[Tau] + 921099298902552*x1^10*x2^16*\[Tau] - 
       137363564257920*x1^11*x2^16*\[Tau] - 3659744664576*x1^12*x2^16*
        \[Tau] + 3375*x2^17*\[Tau] + 6065965344*x1*x2^17*\[Tau] - 
       287632078460*x1^2*x2^17*\[Tau] + 4043375444614*x1^3*x2^17*\[Tau] - 
       28649800326848*x1^4*x2^17*\[Tau] + 119773957650820*x1^5*x2^17*\[Tau] - 
       312153414734084*x1^6*x2^17*\[Tau] + 517113059339002*x1^7*x2^17*
        \[Tau] - 542217392301060*x1^8*x2^17*\[Tau] + 347424455119896*x1^9*
        x2^17*\[Tau] - 123796442689920*x1^10*x2^17*\[Tau] + 
       18743768499456*x1^11*x2^17*\[Tau] - 4455*x2^18*\[Tau] - 
       396281378*x1*x2^18*\[Tau] + 20863527238*x1^2*x2^18*\[Tau] - 
       328828278626*x1^3*x2^18*\[Tau] + 2392996134976*x1^4*x2^18*\[Tau] - 
       9467793670748*x1^5*x2^18*\[Tau] + 22014744752644*x1^6*x2^18*\[Tau] - 
       30955322493018*x1^7*x2^18*\[Tau] + 25903104912216*x1^8*x2^18*\[Tau] - 
       11880003687552*x1^9*x2^18*\[Tau] + 2300635104768*x1^10*x2^18*\[Tau] + 
       1080*x2^19*\[Tau] + 8733464*x1*x2^19*\[Tau] - 613752236*x1^2*x2^19*
        \[Tau] + 9222264510*x1^3*x2^19*\[Tau] - 57043847098*x1^4*x2^19*
        \[Tau] + 181864964470*x1^5*x2^19*\[Tau] - 325645140114*x1^6*x2^19*
        \[Tau] + 331038203580*x1^7*x2^19*\[Tau] - 178497551232*x1^8*x2^19*
        \[Tau] + 39666122496*x1^9*x2^19*\[Tau] + 39666122496*x1^11*x2*
        \[Sigma]*\[Tau] - 178497551232*x1^12*x2*\[Sigma]*\[Tau] + 
       331038203580*x1^13*x2*\[Sigma]*\[Tau] - 325645140114*x1^14*x2*\[Sigma]*
        \[Tau] + 181864964470*x1^15*x2*\[Sigma]*\[Tau] - 
       57043847098*x1^16*x2*\[Sigma]*\[Tau] + 9222264510*x1^17*x2*\[Sigma]*
        \[Tau] - 613752236*x1^18*x2*\[Sigma]*\[Tau] + 
       8733464*x1^19*x2*\[Sigma]*\[Tau] + 1080*x1^20*x2*\[Sigma]*\[Tau] + 
       2300635104768*x1^10*x2^2*\[Sigma]*\[Tau] - 11880003687552*x1^11*x2^2*
        \[Sigma]*\[Tau] + 25903104912216*x1^12*x2^2*\[Sigma]*\[Tau] - 
       30955322493018*x1^13*x2^2*\[Sigma]*\[Tau] + 22014744752644*x1^14*x2^2*
        \[Sigma]*\[Tau] - 9467793670748*x1^15*x2^2*\[Sigma]*\[Tau] + 
       2392996134976*x1^16*x2^2*\[Sigma]*\[Tau] - 328828278626*x1^17*x2^2*
        \[Sigma]*\[Tau] + 20863527238*x1^18*x2^2*\[Sigma]*\[Tau] - 
       396281378*x1^19*x2^2*\[Sigma]*\[Tau] - 4455*x1^20*x2^2*\[Sigma]*
        \[Tau] + 18743768499456*x1^9*x2^3*\[Sigma]*\[Tau] - 
       123796442689920*x1^10*x2^3*\[Sigma]*\[Tau] + 347424455119896*x1^11*
        x2^3*\[Sigma]*\[Tau] - 542217392301060*x1^12*x2^3*\[Sigma]*\[Tau] + 
       517113059339002*x1^13*x2^3*\[Sigma]*\[Tau] - 312153414734084*x1^14*
        x2^3*\[Sigma]*\[Tau] + 119773957650820*x1^15*x2^3*\[Sigma]*\[Tau] - 
       28649800326848*x1^16*x2^3*\[Sigma]*\[Tau] + 4043375444614*x1^17*x2^3*
        \[Sigma]*\[Tau] - 287632078460*x1^18*x2^3*\[Sigma]*\[Tau] + 
       6065965344*x1^19*x2^3*\[Sigma]*\[Tau] + 3375*x1^20*x2^3*\[Sigma]*
        \[Tau] - 3659744664576*x1^8*x2^4*\[Sigma]*\[Tau] - 
       137363564257920*x1^9*x2^4*\[Sigma]*\[Tau] + 921099298902552*x1^10*x2^4*
        \[Sigma]*\[Tau] - 2488932387087300*x1^11*x2^4*\[Sigma]*\[Tau] + 
       3724648360026944*x1^12*x2^4*\[Sigma]*\[Tau] - 3437288260260750*x1^13*
        x2^4*\[Sigma]*\[Tau] + 2047616624779264*x1^14*x2^4*\[Sigma]*\[Tau] - 
       798912266329848*x1^15*x2^4*\[Sigma]*\[Tau] + 200677501801316*x1^16*
        x2^4*\[Sigma]*\[Tau] - 29982673161524*x1^17*x2^4*\[Sigma]*\[Tau] + 
       2136309075953*x1^18*x2^4*\[Sigma]*\[Tau] - 39198401831*x1^19*x2^4*
        \[Sigma]*\[Tau] - 238318422870528*x1^7*x2^5*\[Sigma]*\[Tau] + 
       1578347705975040*x1^8*x2^5*\[Sigma]*\[Tau] - 3695876099770932*x1^9*
        x2^5*\[Sigma]*\[Tau] + 2432083310998110*x1^10*x2^5*\[Sigma]*\[Tau] + 
       5135188950831170*x1^11*x2^5*\[Sigma]*\[Tau] - 13352541410373466*x1^12*
        x2^5*\[Sigma]*\[Tau] + 14487426416337560*x1^13*x2^5*\[Sigma]*\[Tau] - 
       9294566965988010*x1^14*x2^5*\[Sigma]*\[Tau] + 3778546748158698*x1^15*
        x2^5*\[Sigma]*\[Tau] - 959468735471928*x1^16*x2^5*\[Sigma]*\[Tau] + 
       137765065574960*x1^17*x2^5*\[Sigma]*\[Tau] - 8713546641640*x1^18*x2^5*
        \[Sigma]*\[Tau] + 126982231166*x1^19*x2^5*\[Sigma]*\[Tau] - 
       445207328197632*x1^6*x2^6*\[Sigma]*\[Tau] + 4903839468912384*x1^7*x2^6*
        \[Sigma]*\[Tau] - 20225223990306720*x1^8*x2^6*\[Sigma]*\[Tau] + 
       40717341700168518*x1^9*x2^6*\[Sigma]*\[Tau] - 38269126152726700*x1^10*
        x2^6*\[Sigma]*\[Tau] - 433203508606792*x1^11*x2^6*\[Sigma]*\[Tau] + 
       42434908835213216*x1^12*x2^6*\[Sigma]*\[Tau] - 51285427911805878*x1^13*
        x2^6*\[Sigma]*\[Tau] + 32685660797322456*x1^14*x2^6*\[Sigma]*\[Tau] - 
       12720264534801906*x1^15*x2^6*\[Sigma]*\[Tau] + 3000905230949924*x1^16*
        x2^6*\[Sigma]*\[Tau] - 384336050913100*x1^17*x2^6*\[Sigma]*\[Tau] + 
       20358892257956*x1^18*x2^6*\[Sigma]*\[Tau] - 225446244786*x1^19*x2^6*
        \[Sigma]*\[Tau] - 238318422870528*x1^5*x2^7*\[Sigma]*\[Tau] + 
       4903839468912384*x1^6*x2^7*\[Sigma]*\[Tau] - 31982999681999520*x1^7*
        x2^7*\[Sigma]*\[Tau] + 98720285175067248*x1^8*x2^7*\[Sigma]*\[Tau] - 
       159868659054246450*x1^9*x2^7*\[Sigma]*\[Tau] + 
       118294177857667504*x1^10*x2^7*\[Sigma]*\[Tau] + 
       26659886314778948*x1^11*x2^7*\[Sigma]*\[Tau] - 
       143206026122253976*x1^12*x2^7*\[Sigma]*\[Tau] + 
       145453224467245702*x1^13*x2^7*\[Sigma]*\[Tau] - 
       81825127553667750*x1^14*x2^7*\[Sigma]*\[Tau] + 28397470902653944*x1^15*
        x2^7*\[Sigma]*\[Tau] - 5934433265661390*x1^16*x2^7*\[Sigma]*\[Tau] + 
       654464910478358*x1^17*x2^7*\[Sigma]*\[Tau] - 28008512703402*x1^18*x2^7*
        \[Sigma]*\[Tau] + 223517434308*x1^19*x2^7*\[Sigma]*\[Tau] - 
       3659744664576*x1^4*x2^8*\[Sigma]*\[Tau] + 1578347705975040*x1^5*x2^8*
        \[Sigma]*\[Tau] - 20225223990306720*x1^6*x2^8*\[Sigma]*\[Tau] + 
       98720285175067248*x1^7*x2^8*\[Sigma]*\[Tau] - 239781367667809968*x1^8*
        x2^8*\[Sigma]*\[Tau] + 294685096364741082*x1^9*x2^8*\[Sigma]*\[Tau] - 
       102672712709363280*x1^10*x2^8*\[Sigma]*\[Tau] - 
       213026207207511280*x1^11*x2^8*\[Sigma]*\[Tau] + 
       363679547939100236*x1^12*x2^8*\[Sigma]*\[Tau] - 
       283300181168731696*x1^13*x2^8*\[Sigma]*\[Tau] + 
       133925333058884500*x1^14*x2^8*\[Sigma]*\[Tau] - 
       40227958996389290*x1^15*x2^8*\[Sigma]*\[Tau] + 7305561558367744*x1^16*
        x2^8*\[Sigma]*\[Tau] - 679177040815896*x1^17*x2^8*\[Sigma]*\[Tau] + 
       22433040818328*x1^18*x2^8*\[Sigma]*\[Tau] - 116324760552*x1^19*x2^8*
        \[Sigma]*\[Tau] + 18743768499456*x1^3*x2^9*\[Sigma]*\[Tau] - 
       137363564257920*x1^4*x2^9*\[Sigma]*\[Tau] - 3695876099770932*x1^5*x2^9*
        \[Sigma]*\[Tau] + 40717341700168518*x1^6*x2^9*\[Sigma]*\[Tau] - 
       159868659054246450*x1^7*x2^9*\[Sigma]*\[Tau] + 294685096364741082*x1^8*
        x2^9*\[Sigma]*\[Tau] - 199498217451059868*x1^9*x2^9*\[Sigma]*\[Tau] - 
       202670737404492082*x1^10*x2^9*\[Sigma]*\[Tau] + 
       568565341710014066*x1^11*x2^9*\[Sigma]*\[Tau] - 
       580333500588678124*x1^12*x2^9*\[Sigma]*\[Tau] + 
       347798610475083592*x1^13*x2^9*\[Sigma]*\[Tau] - 
       135203100598070624*x1^14*x2^9*\[Sigma]*\[Tau] + 
       34648143561447262*x1^15*x2^9*\[Sigma]*\[Tau] - 5431672271599728*x1^16*
        x2^9*\[Sigma]*\[Tau] + 415498872674424*x1^17*x2^9*\[Sigma]*\[Tau] - 
       9674193400872*x1^18*x2^9*\[Sigma]*\[Tau] + 24791326560*x1^19*x2^9*
        \[Sigma]*\[Tau] + 2300635104768*x1^2*x2^10*\[Sigma]*\[Tau] - 
       123796442689920*x1^3*x2^10*\[Sigma]*\[Tau] + 921099298902552*x1^4*
        x2^10*\[Sigma]*\[Tau] + 2432083310998110*x1^5*x2^10*\[Sigma]*\[Tau] - 
       38269126152726700*x1^6*x2^10*\[Sigma]*\[Tau] + 118294177857667504*x1^7*
        x2^10*\[Sigma]*\[Tau] - 102672712709363280*x1^8*x2^10*\[Sigma]*
        \[Tau] - 202670737404492082*x1^9*x2^10*\[Sigma]*\[Tau] + 
       641794687156755044*x1^10*x2^10*\[Sigma]*\[Tau] - 
       788318018089522426*x1^11*x2^10*\[Sigma]*\[Tau] + 
       556380375665663406*x1^12*x2^10*\[Sigma]*\[Tau] - 
       249559355358285940*x1^13*x2^10*\[Sigma]*\[Tau] + 
       76064396174427892*x1^14*x2^10*\[Sigma]*\[Tau] - 
       16390781980241130*x1^15*x2^10*\[Sigma]*\[Tau] + 
       2249511642930552*x1^16*x2^10*\[Sigma]*\[Tau] - 135839027524200*x1^17*
        x2^10*\[Sigma]*\[Tau] + 1735392859200*x1^18*x2^10*\[Sigma]*\[Tau] + 
       39666122496*x1*x2^11*\[Sigma]*\[Tau] - 11880003687552*x1^2*x2^11*
        \[Sigma]*\[Tau] + 347424455119896*x1^3*x2^11*\[Sigma]*\[Tau] - 
       2488932387087300*x1^4*x2^11*\[Sigma]*\[Tau] + 5135188950831170*x1^5*
        x2^11*\[Sigma]*\[Tau] - 433203508606792*x1^6*x2^11*\[Sigma]*\[Tau] + 
       26659886314778948*x1^7*x2^11*\[Sigma]*\[Tau] - 213026207207511280*x1^8*
        x2^11*\[Sigma]*\[Tau] + 568565341710014066*x1^9*x2^11*\[Sigma]*
        \[Tau] - 788318018089522426*x1^10*x2^11*\[Sigma]*\[Tau] + 
       633177778321252032*x1^11*x2^11*\[Sigma]*\[Tau] - 
       300423474446379240*x1^12*x2^11*\[Sigma]*\[Tau] + 
       83785720504310286*x1^13*x2^11*\[Sigma]*\[Tau] - 
       15377716293781842*x1^14*x2^11*\[Sigma]*\[Tau] + 
       2804272304606388*x1^15*x2^11*\[Sigma]*\[Tau] - 414102430221480*x1^16*
        x2^11*\[Sigma]*\[Tau] + 17882174550240*x1^17*x2^11*\[Sigma]*\[Tau] - 
       178497551232*x1*x2^12*\[Sigma]*\[Tau] + 25903104912216*x1^2*x2^12*
        \[Sigma]*\[Tau] - 542217392301060*x1^3*x2^12*\[Sigma]*\[Tau] + 
       3724648360026944*x1^4*x2^12*\[Sigma]*\[Tau] - 13352541410373466*x1^5*
        x2^12*\[Sigma]*\[Tau] + 42434908835213216*x1^6*x2^12*\[Sigma]*
        \[Tau] - 143206026122253976*x1^7*x2^12*\[Sigma]*\[Tau] + 
       363679547939100236*x1^8*x2^12*\[Sigma]*\[Tau] - 
       580333500588678124*x1^9*x2^12*\[Sigma]*\[Tau] + 
       556380375665663406*x1^10*x2^12*\[Sigma]*\[Tau] - 
       300423474446379240*x1^11*x2^12*\[Sigma]*\[Tau] + 
       70802937258090576*x1^12*x2^12*\[Sigma]*\[Tau] + 
       5930622461621088*x1^13*x2^12*\[Sigma]*\[Tau] - 5764447728968544*x1^14*
        x2^12*\[Sigma]*\[Tau] + 634107915080640*x1^15*x2^12*\[Sigma]*\[Tau] + 
       9334615530240*x1^16*x2^12*\[Sigma]*\[Tau] + 331038203580*x1*x2^13*
        \[Sigma]*\[Tau] - 30955322493018*x1^2*x2^13*\[Sigma]*\[Tau] + 
       517113059339002*x1^3*x2^13*\[Sigma]*\[Tau] - 3437288260260750*x1^4*
        x2^13*\[Sigma]*\[Tau] + 14487426416337560*x1^5*x2^13*\[Sigma]*
        \[Tau] - 51285427911805878*x1^6*x2^13*\[Sigma]*\[Tau] + 
       145453224467245702*x1^7*x2^13*\[Sigma]*\[Tau] - 
       283300181168731696*x1^8*x2^13*\[Sigma]*\[Tau] + 
       347798610475083592*x1^9*x2^13*\[Sigma]*\[Tau] - 
       249559355358285940*x1^10*x2^13*\[Sigma]*\[Tau] + 
       83785720504310286*x1^11*x2^13*\[Sigma]*\[Tau] + 
       5930622461621088*x1^12*x2^13*\[Sigma]*\[Tau] - 13631871604538880*x1^13*
        x2^13*\[Sigma]*\[Tau] + 3507142904096832*x1^14*x2^13*\[Sigma]*
        \[Tau] - 235111678401600*x1^15*x2^13*\[Sigma]*\[Tau] - 
       325645140114*x1*x2^14*\[Sigma]*\[Tau] + 22014744752644*x1^2*x2^14*
        \[Sigma]*\[Tau] - 312153414734084*x1^3*x2^14*\[Sigma]*\[Tau] + 
       2047616624779264*x1^4*x2^14*\[Sigma]*\[Tau] - 9294566965988010*x1^5*
        x2^14*\[Sigma]*\[Tau] + 32685660797322456*x1^6*x2^14*\[Sigma]*
        \[Tau] - 81825127553667750*x1^7*x2^14*\[Sigma]*\[Tau] + 
       133925333058884500*x1^8*x2^14*\[Sigma]*\[Tau] - 
       135203100598070624*x1^9*x2^14*\[Sigma]*\[Tau] + 
       76064396174427892*x1^10*x2^14*\[Sigma]*\[Tau] - 
       15377716293781842*x1^11*x2^14*\[Sigma]*\[Tau] - 
       5764447728968544*x1^12*x2^14*\[Sigma]*\[Tau] + 3507142904096832*x1^13*
        x2^14*\[Sigma]*\[Tau] - 474726115543680*x1^14*x2^14*\[Sigma]*\[Tau] + 
       181864964470*x1*x2^15*\[Sigma]*\[Tau] - 9467793670748*x1^2*x2^15*
        \[Sigma]*\[Tau] + 119773957650820*x1^3*x2^15*\[Sigma]*\[Tau] - 
       798912266329848*x1^4*x2^15*\[Sigma]*\[Tau] + 3778546748158698*x1^5*
        x2^15*\[Sigma]*\[Tau] - 12720264534801906*x1^6*x2^15*\[Sigma]*
        \[Tau] + 28397470902653944*x1^7*x2^15*\[Sigma]*\[Tau] - 
       40227958996389290*x1^8*x2^15*\[Sigma]*\[Tau] + 34648143561447262*x1^9*
        x2^15*\[Sigma]*\[Tau] - 16390781980241130*x1^10*x2^15*\[Sigma]*
        \[Tau] + 2804272304606388*x1^11*x2^15*\[Sigma]*\[Tau] + 
       634107915080640*x1^12*x2^15*\[Sigma]*\[Tau] - 235111678401600*x1^13*
        x2^15*\[Sigma]*\[Tau] - 57043847098*x1*x2^16*\[Sigma]*\[Tau] + 
       2392996134976*x1^2*x2^16*\[Sigma]*\[Tau] - 28649800326848*x1^3*x2^16*
        \[Sigma]*\[Tau] + 200677501801316*x1^4*x2^16*\[Sigma]*\[Tau] - 
       959468735471928*x1^5*x2^16*\[Sigma]*\[Tau] + 3000905230949924*x1^6*
        x2^16*\[Sigma]*\[Tau] - 5934433265661390*x1^7*x2^16*\[Sigma]*\[Tau] + 
       7305561558367744*x1^8*x2^16*\[Sigma]*\[Tau] - 5431672271599728*x1^9*
        x2^16*\[Sigma]*\[Tau] + 2249511642930552*x1^10*x2^16*\[Sigma]*
        \[Tau] - 414102430221480*x1^11*x2^16*\[Sigma]*\[Tau] + 
       9334615530240*x1^12*x2^16*\[Sigma]*\[Tau] + 9222264510*x1*x2^17*
        \[Sigma]*\[Tau] - 328828278626*x1^2*x2^17*\[Sigma]*\[Tau] + 
       4043375444614*x1^3*x2^17*\[Sigma]*\[Tau] - 29982673161524*x1^4*x2^17*
        \[Sigma]*\[Tau] + 137765065574960*x1^5*x2^17*\[Sigma]*\[Tau] - 
       384336050913100*x1^6*x2^17*\[Sigma]*\[Tau] + 654464910478358*x1^7*
        x2^17*\[Sigma]*\[Tau] - 679177040815896*x1^8*x2^17*\[Sigma]*\[Tau] + 
       415498872674424*x1^9*x2^17*\[Sigma]*\[Tau] - 135839027524200*x1^10*
        x2^17*\[Sigma]*\[Tau] + 17882174550240*x1^11*x2^17*\[Sigma]*\[Tau] - 
       613752236*x1*x2^18*\[Sigma]*\[Tau] + 20863527238*x1^2*x2^18*\[Sigma]*
        \[Tau] - 287632078460*x1^3*x2^18*\[Sigma]*\[Tau] + 
       2136309075953*x1^4*x2^18*\[Sigma]*\[Tau] - 8713546641640*x1^5*x2^18*
        \[Sigma]*\[Tau] + 20358892257956*x1^6*x2^18*\[Sigma]*\[Tau] - 
       28008512703402*x1^7*x2^18*\[Sigma]*\[Tau] + 22433040818328*x1^8*x2^18*
        \[Sigma]*\[Tau] - 9674193400872*x1^9*x2^18*\[Sigma]*\[Tau] + 
       1735392859200*x1^10*x2^18*\[Sigma]*\[Tau] + 8733464*x1*x2^19*\[Sigma]*
        \[Tau] - 396281378*x1^2*x2^19*\[Sigma]*\[Tau] + 
       6065965344*x1^3*x2^19*\[Sigma]*\[Tau] - 39198401831*x1^4*x2^19*
        \[Sigma]*\[Tau] + 126982231166*x1^5*x2^19*\[Sigma]*\[Tau] - 
       225446244786*x1^6*x2^19*\[Sigma]*\[Tau] + 223517434308*x1^7*x2^19*
        \[Sigma]*\[Tau] - 116324760552*x1^8*x2^19*\[Sigma]*\[Tau] + 
       24791326560*x1^9*x2^19*\[Sigma]*\[Tau] + 1080*x1*x2^20*\[Sigma]*
        \[Tau] - 4455*x1^2*x2^20*\[Sigma]*\[Tau] + 3375*x1^3*x2^20*\[Sigma]*
        \[Tau] + 9916530624*x1^11*x2*\[Tau]^2 - 48093009888*x1^12*x2*
        \[Tau]^2 + 96412650852*x1^13*x2*\[Tau]^2 - 102792908358*x1^14*x2*
        \[Tau]^2 + 62336056510*x1^15*x2*\[Tau]^2 - 21230879950*x1^16*x2*
        \[Tau]^2 + 3706715346*x1^17*x2*\[Tau]^2 - 257468500*x1^18*x2*
        \[Tau]^2 + 2318224*x1^19*x2*\[Tau]^2 + 575158776192*x1^10*x2^2*
        \[Tau]^2 - 3582702919488*x1^11*x2^2*\[Tau]^2 + 
       9243980955384*x1^12*x2^2*\[Tau]^2 - 12886425971958*x1^13*x2^2*
        \[Tau]^2 + 10569489216412*x1^14*x2^2*\[Tau]^2 - 
       5187619016636*x1^15*x2^2*\[Tau]^2 + 1476759725410*x1^16*x2^2*
        \[Tau]^2 - 223086294436*x1^17*x2^2*\[Tau]^2 + 14702940515*x1^18*x2^2*
        \[Tau]^2 - 257468500*x1^19*x2^2*\[Tau]^2 + 4685942124864*x1^9*x2^3*
        \[Tau]^2 - 48261097536960*x1^10*x2^3*\[Tau]^2 + 
       178882052777736*x1^11*x2^3*\[Tau]^2 - 341572689169572*x1^12*x2^3*
        \[Tau]^2 + 381173245741162*x1^13*x2^3*\[Tau]^2 - 
       260368050834122*x1^14*x2^3*\[Tau]^2 + 109073342476012*x1^15*x2^3*
        \[Tau]^2 - 27038884576114*x1^16*x2^3*\[Tau]^2 + 
       3645518833664*x1^17*x2^3*\[Tau]^2 - 223086294436*x1^18*x2^3*\[Tau]^2 + 
       3706715346*x1^19*x2^3*\[Tau]^2 - 914936166144*x1^8*x2^4*\[Tau]^2 - 
       194161348291680*x1^9*x2^4*\[Tau]^2 + 1262500273300728*x1^10*x2^4*
        \[Tau]^2 - 3459484002360540*x1^11*x2^4*\[Tau]^2 + 
       5264921502330224*x1^12*x2^4*\[Tau]^2 - 4884153214232544*x1^13*x2^4*
        \[Tau]^2 + 2846198115743794*x1^14*x2^4*\[Tau]^2 - 
       1034906629721316*x1^15*x2^4*\[Tau]^2 + 225583594807372*x1^16*x2^4*
        \[Tau]^2 - 27038884576114*x1^17*x2^4*\[Tau]^2 + 
       1476759725410*x1^18*x2^4*\[Tau]^2 - 21230879950*x1^19*x2^4*\[Tau]^2 - 
       59579605717632*x1^7*x2^5*\[Tau]^2 - 240734750699520*x1^8*x2^5*
        \[Tau]^2 + 4221555479953812*x1^9*x2^5*\[Tau]^2 - 
       17070780709680390*x1^10*x2^5*\[Tau]^2 + 35212493857839914*x1^11*x2^5*
        \[Tau]^2 - 43475943332177692*x1^12*x2^5*\[Tau]^2 + 
       33997657282609832*x1^13*x2^5*\[Tau]^2 - 17063193739539570*x1^14*x2^5*
        \[Tau]^2 + 5409484085478276*x1^15*x2^5*\[Tau]^2 - 
       1034906629721316*x1^16*x2^5*\[Tau]^2 + 109073342476012*x1^17*x2^5*
        \[Tau]^2 - 5187619016636*x1^18*x2^5*\[Tau]^2 + 
       62336056510*x1^19*x2^5*\[Tau]^2 - 111301832049408*x1^6*x2^6*\[Tau]^2 - 
       8047047121344*x1^7*x2^6*\[Tau]^2 + 7906778435400768*x1^8*x2^6*
        \[Tau]^2 - 46576502688569238*x1^9*x2^6*\[Tau]^2 + 
       128413911734430476*x1^10*x2^6*\[Tau]^2 - 207587138908471630*x1^11*x2^6*
        \[Tau]^2 + 212713624562694878*x1^12*x2^6*\[Tau]^2 - 
       142042949172812562*x1^13*x2^6*\[Tau]^2 + 61758521908461924*x1^14*x2^6*
        \[Tau]^2 - 17063193739539570*x1^15*x2^6*\[Tau]^2 + 
       2846198115743794*x1^16*x2^6*\[Tau]^2 - 260368050834122*x1^17*x2^6*
        \[Tau]^2 + 10569489216412*x1^18*x2^6*\[Tau]^2 - 
       102792908358*x1^19*x2^6*\[Tau]^2 - 59579605717632*x1^5*x2^7*\[Tau]^2 - 
       8047047121344*x1^6*x2^7*\[Tau]^2 + 9537402576350880*x1^7*x2^7*
        \[Tau]^2 - 75581664674509224*x1^8*x2^7*\[Tau]^2 + 
       272773544569118670*x1^9*x2^7*\[Tau]^2 - 570023669336496452*x1^10*x2^7*
        \[Tau]^2 + 753752761808380796*x1^11*x2^7*\[Tau]^2 - 
       654551304915994472*x1^12*x2^7*\[Tau]^2 + 376721618455547036*x1^13*x2^7*
        \[Tau]^2 - 142042949172812562*x1^14*x2^7*\[Tau]^2 + 
       33997657282609832*x1^15*x2^7*\[Tau]^2 - 4884153214232544*x1^16*x2^7*
        \[Tau]^2 + 381173245741162*x1^17*x2^7*\[Tau]^2 - 
       12886425971958*x1^18*x2^7*\[Tau]^2 + 96412650852*x1^19*x2^7*\[Tau]^2 - 
       914936166144*x1^4*x2^8*\[Tau]^2 - 240734750699520*x1^5*x2^8*\[Tau]^2 + 
       7906778435400768*x1^6*x2^8*\[Tau]^2 - 75581664674509224*x1^7*x2^8*
        \[Tau]^2 + 349373648539234704*x1^8*x2^8*\[Tau]^2 - 
       936166498695220254*x1^9*x2^8*\[Tau]^2 + 1584096261431900766*x1^10*x2^8*
        \[Tau]^2 - 1765172079085498226*x1^11*x2^8*\[Tau]^2 + 
       1316166282808506628*x1^12*x2^8*\[Tau]^2 - 654551304915994472*x1^13*
        x2^8*\[Tau]^2 + 212713624562694878*x1^14*x2^8*\[Tau]^2 - 
       43475943332177692*x1^15*x2^8*\[Tau]^2 + 5264921502330224*x1^16*x2^8*
        \[Tau]^2 - 341572689169572*x1^17*x2^8*\[Tau]^2 + 
       9243980955384*x1^18*x2^8*\[Tau]^2 - 48093009888*x1^19*x2^8*\[Tau]^2 + 
       4685942124864*x1^3*x2^9*\[Tau]^2 - 194161348291680*x1^4*x2^9*
        \[Tau]^2 + 4221555479953812*x1^5*x2^9*\[Tau]^2 - 
       46576502688569238*x1^6*x2^9*\[Tau]^2 + 272773544569118670*x1^7*x2^9*
        \[Tau]^2 - 936166498695220254*x1^8*x2^9*\[Tau]^2 + 
       2023814804410596252*x1^9*x2^9*\[Tau]^2 - 2877176888200540244*x1^10*
        x2^9*\[Tau]^2 + 2746377597459722512*x1^11*x2^9*\[Tau]^2 - 
       1765172079085498226*x1^12*x2^9*\[Tau]^2 + 753752761808380796*x1^13*
        x2^9*\[Tau]^2 - 207587138908471630*x1^14*x2^9*\[Tau]^2 + 
       35212493857839914*x1^15*x2^9*\[Tau]^2 - 3459484002360540*x1^16*x2^9*
        \[Tau]^2 + 178882052777736*x1^17*x2^9*\[Tau]^2 - 
       3582702919488*x1^18*x2^9*\[Tau]^2 + 9916530624*x1^19*x2^9*\[Tau]^2 + 
       575158776192*x1^2*x2^10*\[Tau]^2 - 48261097536960*x1^3*x2^10*
        \[Tau]^2 + 1262500273300728*x1^4*x2^10*\[Tau]^2 - 
       17070780709680390*x1^5*x2^10*\[Tau]^2 + 128413911734430476*x1^6*x2^10*
        \[Tau]^2 - 570023669336496452*x1^7*x2^10*\[Tau]^2 + 
       1584096261431900766*x1^8*x2^10*\[Tau]^2 - 2877176888200540244*x1^9*
        x2^10*\[Tau]^2 + 3501092701646324818*x1^10*x2^10*\[Tau]^2 - 
       2877176888200540244*x1^11*x2^10*\[Tau]^2 + 1584096261431900766*x1^12*
        x2^10*\[Tau]^2 - 570023669336496452*x1^13*x2^10*\[Tau]^2 + 
       128413911734430476*x1^14*x2^10*\[Tau]^2 - 17070780709680390*x1^15*
        x2^10*\[Tau]^2 + 1262500273300728*x1^16*x2^10*\[Tau]^2 - 
       48261097536960*x1^17*x2^10*\[Tau]^2 + 575158776192*x1^18*x2^10*
        \[Tau]^2 + 9916530624*x1*x2^11*\[Tau]^2 - 3582702919488*x1^2*x2^11*
        \[Tau]^2 + 178882052777736*x1^3*x2^11*\[Tau]^2 - 
       3459484002360540*x1^4*x2^11*\[Tau]^2 + 35212493857839914*x1^5*x2^11*
        \[Tau]^2 - 207587138908471630*x1^6*x2^11*\[Tau]^2 + 
       753752761808380796*x1^7*x2^11*\[Tau]^2 - 1765172079085498226*x1^8*
        x2^11*\[Tau]^2 + 2746377597459722512*x1^9*x2^11*\[Tau]^2 - 
       2877176888200540244*x1^10*x2^11*\[Tau]^2 + 2023814804410596252*x1^11*
        x2^11*\[Tau]^2 - 936166498695220254*x1^12*x2^11*\[Tau]^2 + 
       272773544569118670*x1^13*x2^11*\[Tau]^2 - 46576502688569238*x1^14*
        x2^11*\[Tau]^2 + 4221555479953812*x1^15*x2^11*\[Tau]^2 - 
       194161348291680*x1^16*x2^11*\[Tau]^2 + 4685942124864*x1^17*x2^11*
        \[Tau]^2 - 48093009888*x1*x2^12*\[Tau]^2 + 9243980955384*x1^2*x2^12*
        \[Tau]^2 - 341572689169572*x1^3*x2^12*\[Tau]^2 + 
       5264921502330224*x1^4*x2^12*\[Tau]^2 - 43475943332177692*x1^5*x2^12*
        \[Tau]^2 + 212713624562694878*x1^6*x2^12*\[Tau]^2 - 
       654551304915994472*x1^7*x2^12*\[Tau]^2 + 1316166282808506628*x1^8*
        x2^12*\[Tau]^2 - 1765172079085498226*x1^9*x2^12*\[Tau]^2 + 
       1584096261431900766*x1^10*x2^12*\[Tau]^2 - 936166498695220254*x1^11*
        x2^12*\[Tau]^2 + 349373648539234704*x1^12*x2^12*\[Tau]^2 - 
       75581664674509224*x1^13*x2^12*\[Tau]^2 + 7906778435400768*x1^14*x2^12*
        \[Tau]^2 - 240734750699520*x1^15*x2^12*\[Tau]^2 - 
       914936166144*x1^16*x2^12*\[Tau]^2 + 96412650852*x1*x2^13*\[Tau]^2 - 
       12886425971958*x1^2*x2^13*\[Tau]^2 + 381173245741162*x1^3*x2^13*
        \[Tau]^2 - 4884153214232544*x1^4*x2^13*\[Tau]^2 + 
       33997657282609832*x1^5*x2^13*\[Tau]^2 - 142042949172812562*x1^6*x2^13*
        \[Tau]^2 + 376721618455547036*x1^7*x2^13*\[Tau]^2 - 
       654551304915994472*x1^8*x2^13*\[Tau]^2 + 753752761808380796*x1^9*x2^13*
        \[Tau]^2 - 570023669336496452*x1^10*x2^13*\[Tau]^2 + 
       272773544569118670*x1^11*x2^13*\[Tau]^2 - 75581664674509224*x1^12*
        x2^13*\[Tau]^2 + 9537402576350880*x1^13*x2^13*\[Tau]^2 - 
       8047047121344*x1^14*x2^13*\[Tau]^2 - 59579605717632*x1^15*x2^13*
        \[Tau]^2 - 102792908358*x1*x2^14*\[Tau]^2 + 10569489216412*x1^2*x2^14*
        \[Tau]^2 - 260368050834122*x1^3*x2^14*\[Tau]^2 + 
       2846198115743794*x1^4*x2^14*\[Tau]^2 - 17063193739539570*x1^5*x2^14*
        \[Tau]^2 + 61758521908461924*x1^6*x2^14*\[Tau]^2 - 
       142042949172812562*x1^7*x2^14*\[Tau]^2 + 212713624562694878*x1^8*x2^14*
        \[Tau]^2 - 207587138908471630*x1^9*x2^14*\[Tau]^2 + 
       128413911734430476*x1^10*x2^14*\[Tau]^2 - 46576502688569238*x1^11*
        x2^14*\[Tau]^2 + 7906778435400768*x1^12*x2^14*\[Tau]^2 - 
       8047047121344*x1^13*x2^14*\[Tau]^2 - 111301832049408*x1^14*x2^14*
        \[Tau]^2 + 62336056510*x1*x2^15*\[Tau]^2 - 5187619016636*x1^2*x2^15*
        \[Tau]^2 + 109073342476012*x1^3*x2^15*\[Tau]^2 - 
       1034906629721316*x1^4*x2^15*\[Tau]^2 + 5409484085478276*x1^5*x2^15*
        \[Tau]^2 - 17063193739539570*x1^6*x2^15*\[Tau]^2 + 
       33997657282609832*x1^7*x2^15*\[Tau]^2 - 43475943332177692*x1^8*x2^15*
        \[Tau]^2 + 35212493857839914*x1^9*x2^15*\[Tau]^2 - 
       17070780709680390*x1^10*x2^15*\[Tau]^2 + 4221555479953812*x1^11*x2^15*
        \[Tau]^2 - 240734750699520*x1^12*x2^15*\[Tau]^2 - 
       59579605717632*x1^13*x2^15*\[Tau]^2 - 21230879950*x1*x2^16*\[Tau]^2 + 
       1476759725410*x1^2*x2^16*\[Tau]^2 - 27038884576114*x1^3*x2^16*
        \[Tau]^2 + 225583594807372*x1^4*x2^16*\[Tau]^2 - 
       1034906629721316*x1^5*x2^16*\[Tau]^2 + 2846198115743794*x1^6*x2^16*
        \[Tau]^2 - 4884153214232544*x1^7*x2^16*\[Tau]^2 + 
       5264921502330224*x1^8*x2^16*\[Tau]^2 - 3459484002360540*x1^9*x2^16*
        \[Tau]^2 + 1262500273300728*x1^10*x2^16*\[Tau]^2 - 
       194161348291680*x1^11*x2^16*\[Tau]^2 - 914936166144*x1^12*x2^16*
        \[Tau]^2 + 3706715346*x1*x2^17*\[Tau]^2 - 223086294436*x1^2*x2^17*
        \[Tau]^2 + 3645518833664*x1^3*x2^17*\[Tau]^2 - 
       27038884576114*x1^4*x2^17*\[Tau]^2 + 109073342476012*x1^5*x2^17*
        \[Tau]^2 - 260368050834122*x1^6*x2^17*\[Tau]^2 + 
       381173245741162*x1^7*x2^17*\[Tau]^2 - 341572689169572*x1^8*x2^17*
        \[Tau]^2 + 178882052777736*x1^9*x2^17*\[Tau]^2 - 
       48261097536960*x1^10*x2^17*\[Tau]^2 + 4685942124864*x1^11*x2^17*
        \[Tau]^2 - 257468500*x1*x2^18*\[Tau]^2 + 14702940515*x1^2*x2^18*
        \[Tau]^2 - 223086294436*x1^3*x2^18*\[Tau]^2 + 
       1476759725410*x1^4*x2^18*\[Tau]^2 - 5187619016636*x1^5*x2^18*
        \[Tau]^2 + 10569489216412*x1^6*x2^18*\[Tau]^2 - 
       12886425971958*x1^7*x2^18*\[Tau]^2 + 9243980955384*x1^8*x2^18*
        \[Tau]^2 - 3582702919488*x1^9*x2^18*\[Tau]^2 + 
       575158776192*x1^10*x2^18*\[Tau]^2 + 2318224*x1*x2^19*\[Tau]^2 - 
       257468500*x1^2*x2^19*\[Tau]^2 + 3706715346*x1^3*x2^19*\[Tau]^2 - 
       21230879950*x1^4*x2^19*\[Tau]^2 + 62336056510*x1^5*x2^19*\[Tau]^2 - 
       102792908358*x1^6*x2^19*\[Tau]^2 + 96412650852*x1^7*x2^19*\[Tau]^2 - 
       48093009888*x1^8*x2^19*\[Tau]^2 + 9916530624*x1^9*x2^19*\[Tau]^2))/3
 
h4444[13] = (-256*x1^4*x2^4*(-130594116240*x1^12 + 522376464960*x1^13 - 
       823193757180*x1^14 + 641263644180*x1^15 - 251783513148*x1^16 + 
       44233495116*x1^17 - 2302400118*x1^18 + 182430*x1^19 - 
       479636277120*x1^9*x2 + 2637999524160*x1^10*x2 - 
       23605042688640*x1^11*x2 + 87743636830080*x1^12*x2 - 
       155027109149640*x1^13*x2 + 147633726875220*x1^14*x2 - 
       78235922363352*x1^15*x2 + 22069535613930*x1^16*x2 - 
       2844457921224*x1^17*x2 + 107271466656*x1^18*x2 - 1910070*x1^19*x2 - 
       41212291760640*x1^8*x2^2 + 251830295196480*x1^9*x2^2 - 
       1157872967697600*x1^10*x2^2 + 3621631719797280*x1^11*x2^2 - 
       6787721312851500*x1^12*x2^2 + 7625092959455580*x1^13*x2^2 - 
       5172985261015200*x1^14*x2^2 + 2070462614354274*x1^15*x2^2 - 
       453440049948756*x1^16*x2^2 + 45508346194140*x1^17*x2^2 - 
       1294058420508*x1^18*x2^2 + 6696450*x1^19*x2^2 - 
       655694081602560*x1^7*x2^3 + 4632922156262400*x1^8*x2^3 - 
       19477754841726720*x1^9*x2^3 + 58200781891966560*x1^10*x2^3 - 
       117148048178787360*x1^11*x2^3 + 153516156027001740*x1^12*x2^3 - 
       129470611331963160*x1^13*x2^3 + 68997138539965110*x1^14*x2^3 - 
       22233074404855092*x1^15*x2^3 + 3948802073730834*x1^16*x2^3 - 
       317525587950882*x1^17*x2^3 + 6907748562840*x1^18*x2^3 - 
       10603710*x1^19*x2^3 - 3207607534010880*x1^6*x2^4 + 
       28026652431697920*x1^7*x2^4 - 131436203851648080*x1^8*x2^4 + 
       425890631812060800*x1^9*x2^4 - 963834706951095420*x1^10*x2^4 + 
       1486590706955825100*x1^11*x2^4 - 1539568718474417820*x1^12*x2^4 + 
       1054919546306977050*x1^13*x2^4 - 464980516633740150*x1^14*x2^4 + 
       124776632646760560*x1^15*x2^4 - 18349464302320470*x1^16*x2^4 + 
       1192849419006930*x1^17*x2^4 - 19801832941740*x1^18*x2^4 + 
       7846200*x1^19*x2^4 - 5494945769913600*x1^5*x2^5 + 
       66872953546439040*x1^6*x2^5 - 397202783540270400*x1^7*x2^5 + 
       1542464408529807840*x1^8*x2^5 - 4141350800272171080*x1^9*x2^5 + 
       7677174004502316300*x1^10*x2^5 - 9763605771099634944*x1^11*x2^5 + 
       8449356883870739718*x1^12*x2^5 - 4891200177350489184*x1^13*x2^5 + 
       1830088533028656600*x1^14*x2^5 - 415330859635136880*x1^15*x2^5 + 
       50853493023212994*x1^16*x2^5 - 2658005934397248*x1^17*x2^5 + 
       33067103052144*x1^18*x2^5 - 2211300*x1^19*x2^5 - 
       3207607534010880*x1^4*x2^6 + 66872953546439040*x1^5*x2^6 - 
       570680378796306240*x1^6*x2^6 + 2902420418304163680*x1^7*x2^6 - 
       9764724099468951900*x1^8*x2^6 + 22369019275883461860*x1^9*x2^6 - 
       35240326598412793536*x1^10*x2^6 + 38265042756383415210*x1^11*x2^6 - 
       28439094165031554522*x1^12*x2^6 + 14176012120605359808*x1^13*x2^6 - 
       4552533830004766620*x1^14*x2^6 + 876311303041305246*x1^15*x2^6 - 
       88735837233139120*x1^16*x2^6 + 3656531413398812*x1^17*x2^6 - 
       32842696020838*x1^18*x2^6 - 655694081602560*x1^3*x2^7 + 
       28026652431697920*x1^4*x2^7 - 397202783540270400*x1^5*x2^7 + 
       2902420418304163680*x1^6*x2^7 - 12962116702291393440*x1^7*x2^7 + 
       37920926981978879220*x1^8*x2^7 - 75142107026042592720*x1^9*x2^7 + 
       102539478842523637182*x1^10*x2^7 - 96751511516673030348*x1^11*x2^7 + 
       62564946530197407720*x1^12*x2^7 - 27050403311175767544*x1^13*x2^7 + 
       7460595005858054130*x1^14*x2^7 - 1208532168604838192*x1^15*x2^7 + 
       99218323988114748*x1^16*x2^7 - 3102332405742720*x1^17*x2^7 + 
       18779533283324*x1^18*x2^7 - 41212291760640*x1^2*x2^8 + 
       4632922156262400*x1^3*x2^8 - 131436203851648080*x1^4*x2^8 + 
       1542464408529807840*x1^5*x2^8 - 9764724099468951900*x1^6*x2^8 + 
       37920926981978879220*x1^7*x2^8 - 96519702911958861840*x1^8*x2^8 + 
       166862728718052692010*x1^9*x2^8 - 199269476565131071206*x1^10*x2^8 + 
       164716626520369992312*x1^11*x2^8 - 93050116688915832906*x1^12*x2^8 + 
       34843321591179597150*x1^13*x2^8 - 8179599615323601840*x1^14*x2^8 + 
       1092861618475458916*x1^15*x2^8 - 70009232407027632*x1^16*x2^8 + 
       1549284364485396*x1^17*x2^8 - 5515758419200*x1^18*x2^8 - 
       479636277120*x1*x2^9 + 251830295196480*x1^2*x2^9 - 
       19477754841726720*x1^3*x2^9 + 425890631812060800*x1^4*x2^9 - 
       4141350800272171080*x1^5*x2^9 + 22369019275883461860*x1^6*x2^9 - 
       75142107026042592720*x1^7*x2^9 + 166862728718052692010*x1^8*x2^9 - 
       253046534111183943600*x1^9*x2^9 + 265637541892067250540*x1^10*x2^9 - 
       192622368192784571520*x1^11*x2^9 + 94741751389604544750*x1^12*x2^9 - 
       30417026054874018480*x1^13*x2^9 + 5954115415834961700*x1^14*x2^9 - 
       631425304417435040*x1^15*x2^9 + 29390969387057740*x1^16*x2^9 - 
       400993876327040*x1^17*x2^9 + 594991837440*x1^18*x2^9 + 
       2637999524160*x1*x2^10 - 1157872967697600*x1^2*x2^10 + 
       58200781891966560*x1^3*x2^10 - 963834706951095420*x1^4*x2^10 + 
       7677174004502316300*x1^5*x2^10 - 35240326598412793536*x1^6*x2^10 + 
       102539478842523637182*x1^7*x2^10 - 199269476565131071206*x1^8*x2^10 + 
       265637541892067250540*x1^9*x2^10 - 244961304606428514000*x1^10*x2^10 + 
       155053606122046789110*x1^11*x2^10 - 65655252410769103860*x1^12*x2^10 + 
       17692601072568469680*x1^13*x2^10 - 2778380827028414010*x1^14*x2^10 + 
       217441190840019300*x1^15*x2^10 - 6350441237041920*x1^16*x2^10 + 
       37484485758720*x1^17*x2^10 - 23605042688640*x1*x2^11 + 
       3621631719797280*x1^2*x2^11 - 117148048178787360*x1^3*x2^11 + 
       1486590706955825100*x1^4*x2^11 - 9763605771099634944*x1^5*x2^11 + 
       38265042756383415210*x1^6*x2^11 - 96751511516673030348*x1^7*x2^11 + 
       164716626520369992312*x1^8*x2^11 - 192622368192784571520*x1^9*x2^11 + 
       155053606122046789110*x1^10*x2^11 - 84604934843491505220*x1^11*x2^11 + 
       30163698186682989000*x1^12*x2^11 - 6559656237597838140*x1^13*x2^11 + 
       767508299493708960*x1^14*x2^11 - 37911017789721600*x1^15*x2^11 + 
       465009005260800*x1^16*x2^11 - 130594116240*x2^12 + 
       87743636830080*x1*x2^12 - 6787721312851500*x1^2*x2^12 + 
       153516156027001740*x1^3*x2^12 - 1539568718474417820*x1^4*x2^12 + 
       8449356883870739718*x1^5*x2^12 - 28439094165031554522*x1^6*x2^12 + 
       62564946530197407720*x1^7*x2^12 - 93050116688915832906*x1^8*x2^12 + 
       94741751389604544750*x1^9*x2^12 - 65655252410769103860*x1^10*x2^12 + 
       30163698186682989000*x1^11*x2^12 - 8695152109220502240*x1^12*x2^12 + 
       1415450237495928480*x1^13*x2^12 - 104883995089870080*x1^14*x2^12 + 
       2048811892807680*x1^15*x2^12 + 522376464960*x2^13 - 
       155027109149640*x1*x2^13 + 7625092959455580*x1^2*x2^13 - 
       129470611331963160*x1^3*x2^13 + 1054919546306977050*x1^4*x2^13 - 
       4891200177350489184*x1^5*x2^13 + 14176012120605359808*x1^6*x2^13 - 
       27050403311175767544*x1^7*x2^13 + 34843321591179597150*x1^8*x2^13 - 
       30417026054874018480*x1^9*x2^13 + 17692601072568469680*x1^10*x2^13 - 
       6559656237597838140*x1^11*x2^13 + 1415450237495928480*x1^12*x2^13 - 
       146119330105969920*x1^13*x2^13 + 4100566052943360*x1^14*x2^13 - 
       823193757180*x2^14 + 147633726875220*x1*x2^14 - 
       5172985261015200*x1^2*x2^14 + 68997138539965110*x1^3*x2^14 - 
       464980516633740150*x1^4*x2^14 + 1830088533028656600*x1^5*x2^14 - 
       4552533830004766620*x1^6*x2^14 + 7460595005858054130*x1^7*x2^14 - 
       8179599615323601840*x1^8*x2^14 + 5954115415834961700*x1^9*x2^14 - 
       2778380827028414010*x1^10*x2^14 + 767508299493708960*x1^11*x2^14 - 
       104883995089870080*x1^12*x2^14 + 4100566052943360*x1^13*x2^14 + 
       641263644180*x2^15 - 78235922363352*x1*x2^15 + 2070462614354274*x1^2*
        x2^15 - 22233074404855092*x1^3*x2^15 + 124776632646760560*x1^4*
        x2^15 - 415330859635136880*x1^5*x2^15 + 876311303041305246*x1^6*
        x2^15 - 1208532168604838192*x1^7*x2^15 + 1092861618475458916*x1^8*
        x2^15 - 631425304417435040*x1^9*x2^15 + 217441190840019300*x1^10*
        x2^15 - 37911017789721600*x1^11*x2^15 + 2048811892807680*x1^12*
        x2^15 - 251783513148*x2^16 + 22069535613930*x1*x2^16 - 
       453440049948756*x1^2*x2^16 + 3948802073730834*x1^3*x2^16 - 
       18349464302320470*x1^4*x2^16 + 50853493023212994*x1^5*x2^16 - 
       88735837233139120*x1^6*x2^16 + 99218323988114748*x1^7*x2^16 - 
       70009232407027632*x1^8*x2^16 + 29390969387057740*x1^9*x2^16 - 
       6350441237041920*x1^10*x2^16 + 465009005260800*x1^11*x2^16 + 
       44233495116*x2^17 - 2844457921224*x1*x2^17 + 45508346194140*x1^2*
        x2^17 - 317525587950882*x1^3*x2^17 + 1192849419006930*x1^4*x2^17 - 
       2658005934397248*x1^5*x2^17 + 3656531413398812*x1^6*x2^17 - 
       3102332405742720*x1^7*x2^17 + 1549284364485396*x1^8*x2^17 - 
       400993876327040*x1^9*x2^17 + 37484485758720*x1^10*x2^17 - 
       2302400118*x2^18 + 107271466656*x1*x2^18 - 1294058420508*x1^2*x2^18 + 
       6907748562840*x1^3*x2^18 - 19801832941740*x1^4*x2^18 + 
       33067103052144*x1^5*x2^18 - 32842696020838*x1^6*x2^18 + 
       18779533283324*x1^7*x2^18 - 5515758419200*x1^8*x2^18 + 
       594991837440*x1^9*x2^18 + 182430*x2^19 - 1910070*x1*x2^19 + 
       6696450*x1^2*x2^19 - 10603710*x1^3*x2^19 + 7846200*x1^4*x2^19 - 
       2211300*x1^5*x2^19 + 446951625120*x1^11*\[Sigma] - 
       2164955718240*x1^12*\[Sigma] + 4296932356080*x1^13*\[Sigma] - 
       4469009388060*x1^14*\[Sigma] + 2575457352444*x1^15*\[Sigma] - 
       793379464160*x1^16*\[Sigma] + 112836309838*x1^17*\[Sigma] - 
       4833968387*x1^18*\[Sigma] + 905670*x1^19*\[Sigma] - 
       10305*x1^20*\[Sigma] - 2974959187200*x1^9*x2*\[Sigma] + 
       70765670495520*x1^10*x2*\[Sigma] - 334344398915520*x1^11*x2*\[Sigma] + 
       725942135577120*x1^12*x2*\[Sigma] - 877123800956760*x1^13*x2*
        \[Sigma] + 626015951426268*x1^14*x2*\[Sigma] - 
       262559598707428*x1^15*x2*\[Sigma] + 60566331142410*x1^16*x2*\[Sigma] - 
       6491424478848*x1^17*x2*\[Sigma] + 204100825858*x1^18*x2*\[Sigma] - 
       7280640*x1^19*x2*\[Sigma] + 59220*x1^20*x2*\[Sigma] - 
       220146979852800*x1^8*x2^2*\[Sigma] + 2719218563661600*x1^9*x2^2*
        \[Sigma] - 12152942548750080*x1^10*x2^2*\[Sigma] + 
       28326832830253440*x1^11*x2^2*\[Sigma] - 39226925835610380*x1^12*x2^2*
        \[Sigma] + 33934245889486068*x1^13*x2^2*\[Sigma] - 
       18444072014947428*x1^14*x2^2*\[Sigma] + 6094705363803332*x1^15*x2^2*
        \[Sigma] - 1124696524954647*x1^16*x2^2*\[Sigma] + 
       96103891133250*x1^17*x2^2*\[Sigma] - 2322650292620*x1^18*x2^2*
        \[Sigma] + 16191540*x1^19*x2^2*\[Sigma] - 121275*x1^20*x2^2*
        \[Sigma] - 3023473906252800*x1^7*x2^3*\[Sigma] + 
       33953856100164000*x1^8*x2^3*\[Sigma] - 159107851131324480*x1^9*x2^3*
        \[Sigma] + 414553940514399840*x1^10*x2^3*\[Sigma] - 
       669184230606506160*x1^11*x2^3*\[Sigma] + 700922815644933588*x1^12*x2^3*
        \[Sigma] - 482164380785859548*x1^13*x2^3*\[Sigma] + 
       214489082914036180*x1^14*x2^3*\[Sigma] - 58851948098414808*x1^15*x2^3*
        \[Sigma] + 9032675101885062*x1^16*x2^3*\[Sigma] - 
       632425189451508*x1^17*x2^3*\[Sigma] + 11939454633964*x1^18*x2^3*
        \[Sigma] - 12349440*x1^19*x2^3*\[Sigma] + 106110*x1^20*x2^3*
        \[Sigma] - 12993902508787200*x1^6*x2^4*\[Sigma] + 
       165523577005987200*x1^7*x2^4*\[Sigma] - 899470162953220320*x1^8*x2^4*
        \[Sigma] + 2761992304445589600*x1^9*x2^4*\[Sigma] - 
       5338887536587056060*x1^10*x2^4*\[Sigma] + 6826723025485643028*x1^11*
        x2^4*\[Sigma] - 5884717709709291628*x1^12*x2^4*\[Sigma] + 
       3407503336259156820*x1^13*x2^4*\[Sigma] - 1291096338897019020*x1^14*
        x2^4*\[Sigma] + 302515079198430180*x1^15*x2^4*\[Sigma] - 
       39334651573333863*x1^16*x2^4*\[Sigma] + 2276484846748188*x1^17*x2^4*
        \[Sigma] - 33505013531645*x1^18*x2^4*\[Sigma] + 
       718470*x1^19*x2^4*\[Sigma] - 33750*x1^20*x2^4*\[Sigma] - 
       20738734720704000*x1^5*x2^5*\[Sigma] + 354527110830372480*x1^6*x2^5*
        \[Sigma] - 2445163686721768320*x1^7*x2^5*\[Sigma] + 
       9316597200608118960*x1^8*x2^5*\[Sigma] - 22190392534832214840*x1^9*
        x2^5*\[Sigma] + 35068327645960651140*x1^10*x2^5*\[Sigma] - 
       37802949512021160348*x1^11*x2^5*\[Sigma] + 27977044832748825044*x1^12*
        x2^5*\[Sigma] - 14043764747704111896*x1^13*x2^5*\[Sigma] + 
       4624699749806587020*x1^14*x2^5*\[Sigma] - 937033009322423280*x1^15*
        x2^5*\[Sigma] + 103729809279415188*x1^16*x2^5*\[Sigma] - 
       4939848418318764*x1^17*x2^5*\[Sigma] + 55724504917216*x1^18*x2^5*
        \[Sigma] + 1814400*x1^19*x2^5*\[Sigma] - 12993902508787200*x1^4*x2^6*
        \[Sigma] + 354527110830372480*x1^5*x2^6*\[Sigma] - 
       3391458639643831680*x1^6*x2^6*\[Sigma] + 16883298510216082560*x1^7*
        x2^6*\[Sigma] - 51075943380977625180*x1^8*x2^6*\[Sigma] + 
       101339028055563347532*x1^9*x2^6*\[Sigma] - 137107492744517002652*x1^10*
        x2^6*\[Sigma] + 128578626406282241140*x1^11*x2^6*\[Sigma] - 
       83491379202140286804*x1^12*x2^6*\[Sigma] + 36863011301308563084*x1^13*
        x2^6*\[Sigma] - 10638856867401166932*x1^14*x2^6*\[Sigma] + 
       1868032577283926892*x1^15*x2^6*\[Sigma] - 175087988260543350*x1^16*
        x2^6*\[Sigma] + 6745100049265164*x1^17*x2^6*\[Sigma] - 
       56336084555054*x1^18*x2^6*\[Sigma] - 3023473906252800*x1^3*x2^7*
        \[Sigma] + 165523577005987200*x1^4*x2^7*\[Sigma] - 
       2445163686721768320*x1^5*x2^7*\[Sigma] + 16883298510216082560*x1^6*
        x2^7*\[Sigma] - 67213872207884344320*x1^7*x2^7*\[Sigma] + 
       170845913393832948732*x1^8*x2^7*\[Sigma] - 292670944710603079972*x1^9*
        x2^7*\[Sigma] + 347262397042568134836*x1^10*x2^7*\[Sigma] - 
       287967093586037222856*x1^11*x2^7*\[Sigma] + 165779602651076797860*
        x1^12*x2^7*\[Sigma] - 64718420304300209352*x1^13*x2^7*\[Sigma] + 
       16368803525119194492*x1^14*x2^7*\[Sigma] - 2474436685236322896*x1^15*
        x2^7*\[Sigma] + 193208810814621156*x1^16*x2^7*\[Sigma] - 
       5826710727045300*x1^17*x2^7*\[Sigma] + 33854782478980*x1^18*x2^7*
        \[Sigma] - 220146979852800*x1^2*x2^8*\[Sigma] + 
       33953856100164000*x1^3*x2^8*\[Sigma] - 899470162953220320*x1^4*x2^8*
        \[Sigma] + 9316597200608118960*x1^5*x2^8*\[Sigma] - 
       51075943380977625180*x1^6*x2^8*\[Sigma] + 170845913393832948732*x1^7*
        x2^8*\[Sigma] - 375955662579632889192*x1^8*x2^8*\[Sigma] + 
       566967775678138280000*x1^9*x2^8*\[Sigma] - 597463331724349804614*x1^10*
        x2^8*\[Sigma] + 441391285338675076716*x1^11*x2^8*\[Sigma] - 
       225944941709830873176*x1^12*x2^8*\[Sigma] + 77850515168626434564*x1^13*
        x2^8*\[Sigma] - 17124117513581854890*x1^14*x2^8*\[Sigma] + 
       2192916154437419964*x1^15*x2^8*\[Sigma] - 138337921857489216*x1^16*
        x2^8*\[Sigma] + 3079391485268364*x1^17*x2^8*\[Sigma] - 
       11041740101912*x1^18*x2^8*\[Sigma] - 2974959187200*x1*x2^9*\[Sigma] + 
       2719218563661600*x1^2*x2^9*\[Sigma] - 159107851131324480*x1^3*x2^9*
        \[Sigma] + 2761992304445589600*x1^4*x2^9*\[Sigma] - 
       22190392534832214840*x1^5*x2^9*\[Sigma] + 101339028055563347532*x1^6*
        x2^9*\[Sigma] - 292670944710603079972*x1^7*x2^9*\[Sigma] + 
       566967775678138280000*x1^8*x2^9*\[Sigma] - 760442242851093850640*x1^9*
        x2^9*\[Sigma] + 715567527062396982500*x1^10*x2^9*\[Sigma] - 
       471533531390097849556*x1^11*x2^9*\[Sigma] + 213932679036229151576*
        x1^12*x2^9*\[Sigma] - 64491862281485253700*x1^13*x2^9*\[Sigma] + 
       12133317894301290020*x1^14*x2^9*\[Sigma] - 1277666585683118860*x1^15*
        x2^9*\[Sigma] + 61613721086933204*x1^16*x2^9*\[Sigma] - 
       903278318950384*x1^17*x2^9*\[Sigma] + 1487479593600*x1^18*x2^9*
        \[Sigma] + 70765670495520*x1*x2^10*\[Sigma] - 12152942548750080*x1^2*
        x2^10*\[Sigma] + 414553940514399840*x1^3*x2^10*\[Sigma] - 
       5338887536587056060*x1^4*x2^10*\[Sigma] + 35068327645960651140*x1^5*
        x2^10*\[Sigma] - 137107492744517002652*x1^6*x2^10*\[Sigma] + 
       347262397042568134836*x1^7*x2^10*\[Sigma] - 597463331724349804614*x1^8*
        x2^10*\[Sigma] + 715567527062396982500*x1^9*x2^10*\[Sigma] - 
       601202478166138076736*x1^10*x2^10*\[Sigma] + 351818759231590202136*
        x1^11*x2^10*\[Sigma] - 140100895555786113000*x1^12*x2^10*\[Sigma] + 
       36314594592459038160*x1^13*x2^10*\[Sigma] - 5671052085591580050*x1^14*
        x2^10*\[Sigma] + 465330254850223644*x1^15*x2^10*\[Sigma] - 
       15381341461264584*x1^16*x2^10*\[Sigma] + 111560969520000*x1^17*x2^10*
        \[Sigma] + 446951625120*x2^11*\[Sigma] - 334344398915520*x1*x2^11*
        \[Sigma] + 28326832830253440*x1^2*x2^11*\[Sigma] - 
       669184230606506160*x1^3*x2^11*\[Sigma] + 6826723025485643028*x1^4*
        x2^11*\[Sigma] - 37802949512021160348*x1^5*x2^11*\[Sigma] + 
       128578626406282241140*x1^6*x2^11*\[Sigma] - 287967093586037222856*x1^7*
        x2^11*\[Sigma] + 441391285338675076716*x1^8*x2^11*\[Sigma] - 
       471533531390097849556*x1^9*x2^11*\[Sigma] + 351818759231590202136*
        x1^10*x2^11*\[Sigma] - 180888208791982759680*x1^11*x2^11*\[Sigma] + 
       62080614029024153340*x1^12*x2^11*\[Sigma] - 13417695348299035200*x1^13*
        x2^11*\[Sigma] + 1647689329020890784*x1^14*x2^11*\[Sigma] - 
       94649246859689184*x1^15*x2^11*\[Sigma] + 1621810443052800*x1^16*x2^11*
        \[Sigma] - 2164955718240*x2^12*\[Sigma] + 725942135577120*x1*x2^12*
        \[Sigma] - 39226925835610380*x1^2*x2^12*\[Sigma] + 
       700922815644933588*x1^3*x2^12*\[Sigma] - 5884717709709291628*x1^4*
        x2^12*\[Sigma] + 27977044832748825044*x1^5*x2^12*\[Sigma] - 
       83491379202140286804*x1^6*x2^12*\[Sigma] + 165779602651076797860*x1^7*
        x2^12*\[Sigma] - 225944941709830873176*x1^8*x2^12*\[Sigma] + 
       213932679036229151576*x1^9*x2^12*\[Sigma] - 140100895555786113000*
        x1^10*x2^12*\[Sigma] + 62080614029024153340*x1^11*x2^12*\[Sigma] - 
       17789728078882669140*x1^12*x2^12*\[Sigma] + 3034213921305817824*x1^13*
        x2^12*\[Sigma] - 262920569232213984*x1^14*x2^12*\[Sigma] + 
       8008688207520000*x1^15*x2^12*\[Sigma] + 4296932356080*x2^13*\[Sigma] - 
       877123800956760*x1*x2^13*\[Sigma] + 33934245889486068*x1^2*x2^13*
        \[Sigma] - 482164380785859548*x1^3*x2^13*\[Sigma] + 
       3407503336259156820*x1^4*x2^13*\[Sigma] - 14043764747704111896*x1^5*
        x2^13*\[Sigma] + 36863011301308563084*x1^6*x2^13*\[Sigma] - 
       64718420304300209352*x1^7*x2^13*\[Sigma] + 77850515168626434564*x1^8*
        x2^13*\[Sigma] - 64491862281485253700*x1^9*x2^13*\[Sigma] + 
       36314594592459038160*x1^10*x2^13*\[Sigma] - 13417695348299035200*x1^11*
        x2^13*\[Sigma] + 3034213921305817824*x1^12*x2^13*\[Sigma] - 
       365858995020171744*x1^13*x2^13*\[Sigma] + 16866318614745600*x1^14*
        x2^13*\[Sigma] - 4469009388060*x2^14*\[Sigma] + 
       626015951426268*x1*x2^14*\[Sigma] - 18444072014947428*x1^2*x2^14*
        \[Sigma] + 214489082914036180*x1^3*x2^14*\[Sigma] - 
       1291096338897019020*x1^4*x2^14*\[Sigma] + 4624699749806587020*x1^5*
        x2^14*\[Sigma] - 10638856867401166932*x1^6*x2^14*\[Sigma] + 
       16368803525119194492*x1^7*x2^14*\[Sigma] - 17124117513581854890*x1^8*
        x2^14*\[Sigma] + 12133317894301290020*x1^9*x2^14*\[Sigma] - 
       5671052085591580050*x1^10*x2^14*\[Sigma] + 1647689329020890784*x1^11*
        x2^14*\[Sigma] - 262920569232213984*x1^12*x2^14*\[Sigma] + 
       16866318614745600*x1^13*x2^14*\[Sigma] + 2575457352444*x2^15*
        \[Sigma] - 262559598707428*x1*x2^15*\[Sigma] + 
       6094705363803332*x1^2*x2^15*\[Sigma] - 58851948098414808*x1^3*x2^15*
        \[Sigma] + 302515079198430180*x1^4*x2^15*\[Sigma] - 
       937033009322423280*x1^5*x2^15*\[Sigma] + 1868032577283926892*x1^6*
        x2^15*\[Sigma] - 2474436685236322896*x1^7*x2^15*\[Sigma] + 
       2192916154437419964*x1^8*x2^15*\[Sigma] - 1277666585683118860*x1^9*
        x2^15*\[Sigma] + 465330254850223644*x1^10*x2^15*\[Sigma] - 
       94649246859689184*x1^11*x2^15*\[Sigma] + 8008688207520000*x1^12*x2^15*
        \[Sigma] - 793379464160*x2^16*\[Sigma] + 60566331142410*x1*x2^16*
        \[Sigma] - 1124696524954647*x1^2*x2^16*\[Sigma] + 
       9032675101885062*x1^3*x2^16*\[Sigma] - 39334651573333863*x1^4*x2^16*
        \[Sigma] + 103729809279415188*x1^5*x2^16*\[Sigma] - 
       175087988260543350*x1^6*x2^16*\[Sigma] + 193208810814621156*x1^7*x2^16*
        \[Sigma] - 138337921857489216*x1^8*x2^16*\[Sigma] + 
       61613721086933204*x1^9*x2^16*\[Sigma] - 15381341461264584*x1^10*x2^16*
        \[Sigma] + 1621810443052800*x1^11*x2^16*\[Sigma] + 
       112836309838*x2^17*\[Sigma] - 6491424478848*x1*x2^17*\[Sigma] + 
       96103891133250*x1^2*x2^17*\[Sigma] - 632425189451508*x1^3*x2^17*
        \[Sigma] + 2276484846748188*x1^4*x2^17*\[Sigma] - 
       4939848418318764*x1^5*x2^17*\[Sigma] + 6745100049265164*x1^6*x2^17*
        \[Sigma] - 5826710727045300*x1^7*x2^17*\[Sigma] + 
       3079391485268364*x1^8*x2^17*\[Sigma] - 903278318950384*x1^9*x2^17*
        \[Sigma] + 111560969520000*x1^10*x2^17*\[Sigma] - 
       4833968387*x2^18*\[Sigma] + 204100825858*x1*x2^18*\[Sigma] - 
       2322650292620*x1^2*x2^18*\[Sigma] + 11939454633964*x1^3*x2^18*
        \[Sigma] - 33505013531645*x1^4*x2^18*\[Sigma] + 
       55724504917216*x1^5*x2^18*\[Sigma] - 56336084555054*x1^6*x2^18*
        \[Sigma] + 33854782478980*x1^7*x2^18*\[Sigma] - 
       11041740101912*x1^8*x2^18*\[Sigma] + 1487479593600*x1^9*x2^18*
        \[Sigma] + 905670*x2^19*\[Sigma] - 7280640*x1*x2^19*\[Sigma] + 
       16191540*x1^2*x2^19*\[Sigma] - 12349440*x1^3*x2^19*\[Sigma] + 
       718470*x1^4*x2^19*\[Sigma] + 1814400*x1^5*x2^19*\[Sigma] - 
       10305*x2^20*\[Sigma] + 59220*x1*x2^20*\[Sigma] - 
       121275*x1^2*x2^20*\[Sigma] + 106110*x1^3*x2^20*\[Sigma] - 
       33750*x1^4*x2^20*\[Sigma] + 348225292800*x1^11*\[Sigma]^2 - 
       1594921663440*x1^12*\[Sigma]^2 + 2981153888160*x1^13*\[Sigma]^2 - 
       2906603086380*x1^14*\[Sigma]^2 + 1562307547200*x1^15*\[Sigma]^2 - 
       446472390688*x1^16*\[Sigma]^2 + 58618160216*x1^17*\[Sigma]^2 - 
       2307791383*x1^18*\[Sigma]^2 + 52830*x1^19*\[Sigma]^2 - 
       9315*x1^20*\[Sigma]^2 - 1189983674880*x1^9*x2*\[Sigma]^2 + 
       48960386576640*x1^10*x2*\[Sigma]^2 - 231992090820000*x1^11*x2*
        \[Sigma]^2 + 482647395846000*x1^12*x2*\[Sigma]^2 - 
       549301006044840*x1^13*x2*\[Sigma]^2 + 365197589771400*x1^14*x2*
        \[Sigma]^2 - 141266154520052*x1^15*x2*\[Sigma]^2 + 
       29736664609800*x1^16*x2*\[Sigma]^2 - 2873174840904*x1^17*x2*
        \[Sigma]^2 + 80373202226*x1^18*x2*\[Sigma]^2 - 
       142650*x1^19*x2*\[Sigma]^2 + 37260*x1^20*x2*\[Sigma]^2 - 
       73778987842560*x1^8*x2^2*\[Sigma]^2 + 1519227427576320*x1^9*x2^2*
        \[Sigma]^2 - 7430945854701600*x1^10*x2^2*\[Sigma]^2 + 
       17313292180946160*x1^11*x2^2*\[Sigma]^2 - 23085751990320180*x1^12*x2^2*
        \[Sigma]^2 + 18819583184843280*x1^13*x2^2*\[Sigma]^2 - 
       9484625719374780*x1^14*x2^2*\[Sigma]^2 + 2862578068462264*x1^15*x2^2*
        \[Sigma]^2 - 474534067181541*x1^16*x2^2*\[Sigma]^2 + 
       35697428865480*x1^17*x2^2*\[Sigma]^2 - 741671185138*x1^18*x2^2*
        \[Sigma]^2 - 41130*x1^19*x2^2*\[Sigma]^2 - 46575*x1^20*x2^2*
        \[Sigma]^2 - 856239022679040*x1^7*x2^3*\[Sigma]^2 + 
       15786511095801600*x1^8*x2^3*\[Sigma]^2 - 85622015075778720*x1^9*x2^3*
        \[Sigma]^2 + 231380570147921040*x1^10*x2^3*\[Sigma]^2 - 
       367992610050969120*x1^11*x2^3*\[Sigma]^2 + 368472263690249880*x1^12*
        x2^3*\[Sigma]^2 - 237157608477473740*x1^13*x2^3*\[Sigma]^2 + 
       96906596367333920*x1^14*x2^3*\[Sigma]^2 - 23970349195373172*x1^15*x2^3*
        \[Sigma]^2 + 3244651056234384*x1^16*x2^3*\[Sigma]^2 - 
       194816593407342*x1^17*x2^3*\[Sigma]^2 + 3046057822790*x1^18*x2^3*
        \[Sigma]^2 + 298890*x1^19*x2^3*\[Sigma]^2 + 18630*x1^20*x2^3*
        \[Sigma]^2 - 3241384762936320*x1^6*x2^4*\[Sigma]^2 + 
       67966056445351680*x1^7*x2^4*\[Sigma]^2 - 439613307489620880*x1^8*x2^4*
        \[Sigma]^2 + 1431236578341570000*x1^9*x2^4*\[Sigma]^2 - 
       2768812085129620740*x1^10*x2^4*\[Sigma]^2 + 3422184287193201600*x1^11*
        x2^4*\[Sigma]^2 - 2782217349311545460*x1^12*x2^4*\[Sigma]^2 + 
       1488888024164944200*x1^13*x2^4*\[Sigma]^2 - 511282246464707970*x1^14*
        x2^4*\[Sigma]^2 + 106252617449716170*x1^15*x2^4*\[Sigma]^2 - 
       11929910616684765*x1^16*x2^4*\[Sigma]^2 + 575466457274100*x1^17*x2^4*
        \[Sigma]^2 - 6746276773675*x1^18*x2^4*\[Sigma]^2 - 
       167940*x1^19*x2^4*\[Sigma]^2 - 4959747342950400*x1^5*x2^5*\[Sigma]^2 + 
       137290525223765760*x1^6*x2^5*\[Sigma]^2 - 1129464043311542400*x1^7*
        x2^5*\[Sigma]^2 + 4592158112640288960*x1^8*x2^5*\[Sigma]^2 - 
       11020292531654371560*x1^9*x2^5*\[Sigma]^2 + 16934561658570671640*x1^10*
        x2^5*\[Sigma]^2 - 17305369245465044604*x1^11*x2^5*\[Sigma]^2 + 
       11891206770404813488*x1^12*x2^5*\[Sigma]^2 - 5435590452197456544*x1^13*
        x2^5*\[Sigma]^2 + 1596906421425936030*x1^14*x2^5*\[Sigma]^2 - 
       281780316643253400*x1^15*x2^5*\[Sigma]^2 + 26340878342794644*x1^16*
        x2^5*\[Sigma]^2 - 1016856209593728*x1^17*x2^5*\[Sigma]^2 + 
       8826215942114*x1^18*x2^5*\[Sigma]^2 - 3241384762936320*x1^4*x2^6*
        \[Sigma]^2 + 137290525223765760*x1^5*x2^6*\[Sigma]^2 - 
       1537989724740712320*x1^6*x2^6*\[Sigma]^2 + 8117608649304480480*x1^7*
        x2^6*\[Sigma]^2 - 24709051309955126940*x1^8*x2^6*\[Sigma]^2 + 
       47707094483269897200*x1^9*x2^6*\[Sigma]^2 - 61295269352176497316*x1^10*
        x2^6*\[Sigma]^2 + 53498344077355285640*x1^11*x2^6*\[Sigma]^2 - 
       31734154476319854342*x1^12*x2^6*\[Sigma]^2 + 12557220134923944018*
        x1^13*x2^6*\[Sigma]^2 - 3179199670463231460*x1^14*x2^6*\[Sigma]^2 + 
       477241457069564316*x1^15*x2^6*\[Sigma]^2 - 37020153506206220*x1^16*
        x2^6*\[Sigma]^2 + 1133939702897242*x1^17*x2^6*\[Sigma]^2 - 
       7194925269738*x1^18*x2^6*\[Sigma]^2 - 856239022679040*x1^3*x2^7*
        \[Sigma]^2 + 67966056445351680*x1^4*x2^7*\[Sigma]^2 - 
       1129464043311542400*x1^5*x2^7*\[Sigma]^2 + 8117608649304480480*x1^6*
        x2^7*\[Sigma]^2 - 32232795439369502880*x1^7*x2^7*\[Sigma]^2 + 
       79402792280522214600*x1^8*x2^7*\[Sigma]^2 - 128965837289892962180*x1^9*
        x2^7*\[Sigma]^2 + 142407344824617514272*x1^10*x2^7*\[Sigma]^2 - 
       108008422915055515788*x1^11*x2^7*\[Sigma]^2 + 55879460827881301830*
        x1^12*x2^7*\[Sigma]^2 - 19235466032833399824*x1^13*x2^7*\[Sigma]^2 + 
       4198720001869437660*x1^14*x2^7*\[Sigma]^2 - 534418989489292432*x1^15*
        x2^7*\[Sigma]^2 + 34189673770162998*x1^16*x2^7*\[Sigma]^2 - 
       825177151245300*x1^17*x2^7*\[Sigma]^2 + 3811715676324*x1^18*x2^7*
        \[Sigma]^2 - 73778987842560*x1^2*x2^8*\[Sigma]^2 + 
       15786511095801600*x1^3*x2^8*\[Sigma]^2 - 439613307489620880*x1^4*x2^8*
        \[Sigma]^2 + 4592158112640288960*x1^5*x2^8*\[Sigma]^2 - 
       24709051309955126940*x1^6*x2^8*\[Sigma]^2 + 79402792280522214600*x1^7*
        x2^8*\[Sigma]^2 - 164864322956515921560*x1^8*x2^8*\[Sigma]^2 + 
       230804490803419810600*x1^9*x2^8*\[Sigma]^2 - 222274370338454730876*
        x1^10*x2^8*\[Sigma]^2 + 147691836763502366082*x1^11*x2^8*\[Sigma]^2 - 
       66854631200544026976*x1^12*x2^8*\[Sigma]^2 + 20003003982684097380*
        x1^13*x2^8*\[Sigma]^2 - 3749844474424585740*x1^14*x2^8*\[Sigma]^2 + 
       402597642501199586*x1^15*x2^8*\[Sigma]^2 - 21158360099392872*x1^16*
        x2^8*\[Sigma]^2 + 400949105231676*x1^17*x2^8*\[Sigma]^2 - 
       1318999762080*x1^18*x2^8*\[Sigma]^2 - 1189983674880*x1*x2^9*
        \[Sigma]^2 + 1519227427576320*x1^2*x2^9*\[Sigma]^2 - 
       85622015075778720*x1^3*x2^9*\[Sigma]^2 + 1431236578341570000*x1^4*x2^9*
        \[Sigma]^2 - 11020292531654371560*x1^5*x2^9*\[Sigma]^2 + 
       47707094483269897200*x1^6*x2^9*\[Sigma]^2 - 128965837289892962180*x1^7*
        x2^9*\[Sigma]^2 + 230804490803419810600*x1^8*x2^9*\[Sigma]^2 - 
       282131436918739098160*x1^9*x2^9*\[Sigma]^2 + 238527262163585363350*
        x1^10*x2^9*\[Sigma]^2 - 139099392286378427120*x1^11*x2^9*\[Sigma]^2 + 
       54979554531817521640*x1^12*x2^9*\[Sigma]^2 - 14230215142286939120*
        x1^13*x2^9*\[Sigma]^2 + 2278731352358404990*x1^14*x2^9*\[Sigma]^2 - 
       205837159846772700*x1^15*x2^9*\[Sigma]^2 + 8872387967102100*x1^16*x2^9*
        \[Sigma]^2 - 127234147360320*x1^17*x2^9*\[Sigma]^2 + 
       239818138560*x1^18*x2^9*\[Sigma]^2 + 48960386576640*x1*x2^10*
        \[Sigma]^2 - 7430945854701600*x1^2*x2^10*\[Sigma]^2 + 
       231380570147921040*x1^3*x2^10*\[Sigma]^2 - 2768812085129620740*x1^4*
        x2^10*\[Sigma]^2 + 16934561658570671640*x1^5*x2^10*\[Sigma]^2 - 
       61295269352176497316*x1^6*x2^10*\[Sigma]^2 + 142407344824617514272*
        x1^7*x2^10*\[Sigma]^2 - 222274370338454730876*x1^8*x2^10*\[Sigma]^2 + 
       238527262163585363350*x1^9*x2^10*\[Sigma]^2 - 177160042972634243220*
        x1^10*x2^10*\[Sigma]^2 + 90394742290009216140*x1^11*x2^10*
        \[Sigma]^2 - 31019168585664477390*x1^12*x2^10*\[Sigma]^2 + 
       6902117114645491110*x1^13*x2^10*\[Sigma]^2 - 941532132205668150*x1^14*
        x2^10*\[Sigma]^2 + 71590360418895660*x1^15*x2^10*\[Sigma]^2 - 
       2442376225729440*x1^16*x2^10*\[Sigma]^2 + 20845964018880*x1^17*x2^10*
        \[Sigma]^2 + 348225292800*x2^11*\[Sigma]^2 - 231992090820000*x1*x2^11*
        \[Sigma]^2 + 17313292180946160*x1^2*x2^11*\[Sigma]^2 - 
       367992610050969120*x1^3*x2^11*\[Sigma]^2 + 3422184287193201600*x1^4*
        x2^11*\[Sigma]^2 - 17305369245465044604*x1^5*x2^11*\[Sigma]^2 + 
       53498344077355285640*x1^6*x2^11*\[Sigma]^2 - 108008422915055515788*
        x1^7*x2^11*\[Sigma]^2 + 147691836763502366082*x1^8*x2^11*\[Sigma]^2 - 
       139099392286378427120*x1^9*x2^11*\[Sigma]^2 + 90394742290009216140*
        x1^10*x2^11*\[Sigma]^2 - 40086619090879686420*x1^11*x2^11*
        \[Sigma]^2 + 11856281028438512070*x1^12*x2^11*\[Sigma]^2 - 
       2259507625483935600*x1^13*x2^11*\[Sigma]^2 + 262815012606876720*x1^14*
        x2^11*\[Sigma]^2 - 16329787293980160*x1^15*x2^11*\[Sigma]^2 + 
       348453186681600*x1^16*x2^11*\[Sigma]^2 - 1594921663440*x2^12*
        \[Sigma]^2 + 482647395846000*x1*x2^12*\[Sigma]^2 - 
       23085751990320180*x1^2*x2^12*\[Sigma]^2 + 368472263690249880*x1^3*
        x2^12*\[Sigma]^2 - 2782217349311545460*x1^4*x2^12*\[Sigma]^2 + 
       11891206770404813488*x1^5*x2^12*\[Sigma]^2 - 31734154476319854342*x1^6*
        x2^12*\[Sigma]^2 + 55879460827881301830*x1^7*x2^12*\[Sigma]^2 - 
       66854631200544026976*x1^8*x2^12*\[Sigma]^2 + 54979554531817521640*x1^9*
        x2^12*\[Sigma]^2 - 31019168585664477390*x1^10*x2^12*\[Sigma]^2 + 
       11856281028438512070*x1^11*x2^12*\[Sigma]^2 - 3007636977117613680*
        x1^12*x2^12*\[Sigma]^2 + 490956018422518320*x1^13*x2^12*\[Sigma]^2 - 
       47449802989068480*x1^14*x2^12*\[Sigma]^2 + 1931650807806720*x1^15*
        x2^12*\[Sigma]^2 + 2981153888160*x2^13*\[Sigma]^2 - 
       549301006044840*x1*x2^13*\[Sigma]^2 + 18819583184843280*x1^2*x2^13*
        \[Sigma]^2 - 237157608477473740*x1^3*x2^13*\[Sigma]^2 + 
       1488888024164944200*x1^4*x2^13*\[Sigma]^2 - 5435590452197456544*x1^5*
        x2^13*\[Sigma]^2 + 12557220134923944018*x1^6*x2^13*\[Sigma]^2 - 
       19235466032833399824*x1^7*x2^13*\[Sigma]^2 + 20003003982684097380*x1^8*
        x2^13*\[Sigma]^2 - 14230215142286939120*x1^9*x2^13*\[Sigma]^2 + 
       6902117114645491110*x1^10*x2^13*\[Sigma]^2 - 2259507625483935600*x1^11*
        x2^13*\[Sigma]^2 + 490956018422518320*x1^12*x2^13*\[Sigma]^2 - 
       66872953546439040*x1^13*x2^13*\[Sigma]^2 + 4351276651962240*x1^14*
        x2^13*\[Sigma]^2 - 2906603086380*x2^14*\[Sigma]^2 + 
       365197589771400*x1*x2^14*\[Sigma]^2 - 9484625719374780*x1^2*x2^14*
        \[Sigma]^2 + 96906596367333920*x1^3*x2^14*\[Sigma]^2 - 
       511282246464707970*x1^4*x2^14*\[Sigma]^2 + 1596906421425936030*x1^5*
        x2^14*\[Sigma]^2 - 3179199670463231460*x1^6*x2^14*\[Sigma]^2 + 
       4198720001869437660*x1^7*x2^14*\[Sigma]^2 - 3749844474424585740*x1^8*
        x2^14*\[Sigma]^2 + 2278731352358404990*x1^9*x2^14*\[Sigma]^2 - 
       941532132205668150*x1^10*x2^14*\[Sigma]^2 + 262815012606876720*x1^11*
        x2^14*\[Sigma]^2 - 47449802989068480*x1^12*x2^14*\[Sigma]^2 + 
       4351276651962240*x1^13*x2^14*\[Sigma]^2 + 1562307547200*x2^15*
        \[Sigma]^2 - 141266154520052*x1*x2^15*\[Sigma]^2 + 
       2862578068462264*x1^2*x2^15*\[Sigma]^2 - 23970349195373172*x1^3*x2^15*
        \[Sigma]^2 + 106252617449716170*x1^4*x2^15*\[Sigma]^2 - 
       281780316643253400*x1^5*x2^15*\[Sigma]^2 + 477241457069564316*x1^6*
        x2^15*\[Sigma]^2 - 534418989489292432*x1^7*x2^15*\[Sigma]^2 + 
       402597642501199586*x1^8*x2^15*\[Sigma]^2 - 205837159846772700*x1^9*
        x2^15*\[Sigma]^2 + 71590360418895660*x1^10*x2^15*\[Sigma]^2 - 
       16329787293980160*x1^11*x2^15*\[Sigma]^2 + 1931650807806720*x1^12*
        x2^15*\[Sigma]^2 - 446472390688*x2^16*\[Sigma]^2 + 
       29736664609800*x1*x2^16*\[Sigma]^2 - 474534067181541*x1^2*x2^16*
        \[Sigma]^2 + 3244651056234384*x1^3*x2^16*\[Sigma]^2 - 
       11929910616684765*x1^4*x2^16*\[Sigma]^2 + 26340878342794644*x1^5*x2^16*
        \[Sigma]^2 - 37020153506206220*x1^6*x2^16*\[Sigma]^2 + 
       34189673770162998*x1^7*x2^16*\[Sigma]^2 - 21158360099392872*x1^8*x2^16*
        \[Sigma]^2 + 8872387967102100*x1^9*x2^16*\[Sigma]^2 - 
       2442376225729440*x1^10*x2^16*\[Sigma]^2 + 348453186681600*x1^11*x2^16*
        \[Sigma]^2 + 58618160216*x2^17*\[Sigma]^2 - 2873174840904*x1*x2^17*
        \[Sigma]^2 + 35697428865480*x1^2*x2^17*\[Sigma]^2 - 
       194816593407342*x1^3*x2^17*\[Sigma]^2 + 575466457274100*x1^4*x2^17*
        \[Sigma]^2 - 1016856209593728*x1^5*x2^17*\[Sigma]^2 + 
       1133939702897242*x1^6*x2^17*\[Sigma]^2 - 825177151245300*x1^7*x2^17*
        \[Sigma]^2 + 400949105231676*x1^8*x2^17*\[Sigma]^2 - 
       127234147360320*x1^9*x2^17*\[Sigma]^2 + 20845964018880*x1^10*x2^17*
        \[Sigma]^2 - 2307791383*x2^18*\[Sigma]^2 + 80373202226*x1*x2^18*
        \[Sigma]^2 - 741671185138*x1^2*x2^18*\[Sigma]^2 + 
       3046057822790*x1^3*x2^18*\[Sigma]^2 - 6746276773675*x1^4*x2^18*
        \[Sigma]^2 + 8826215942114*x1^5*x2^18*\[Sigma]^2 - 
       7194925269738*x1^6*x2^18*\[Sigma]^2 + 3811715676324*x1^7*x2^18*
        \[Sigma]^2 - 1318999762080*x1^8*x2^18*\[Sigma]^2 + 
       239818138560*x1^9*x2^18*\[Sigma]^2 + 52830*x2^19*\[Sigma]^2 - 
       142650*x1*x2^19*\[Sigma]^2 - 41130*x1^2*x2^19*\[Sigma]^2 + 
       298890*x1^3*x2^19*\[Sigma]^2 - 167940*x1^4*x2^19*\[Sigma]^2 - 
       9315*x2^20*\[Sigma]^2 + 37260*x1*x2^20*\[Sigma]^2 - 
       46575*x1^2*x2^20*\[Sigma]^2 + 18630*x1^3*x2^20*\[Sigma]^2 - 
       446951625120*x1^11*\[Tau] + 1857608907840*x1^12*\[Tau] - 
       3067545114480*x1^13*\[Tau] + 2534693503860*x1^14*\[Tau] - 
       1075365045444*x1^15*\[Tau] + 210403428280*x1^16*\[Tau] - 
       12752967878*x1^17*\[Tau] - 91249013*x1^18*\[Tau] + 
       151650*x1^19*\[Tau] - 2974959187200*x1^9*x2*\[Tau] - 
       38041119436320*x1^10*x2*\[Tau] + 218628583246080*x1^11*x2*\[Tau] - 
       447581629904640*x1^12*x2*\[Tau] + 465509752677480*x1^13*x2*\[Tau] - 
       264653161634628*x1^14*x2*\[Tau] + 79326740014940*x1^15*x2*\[Tau] - 
       10492143404370*x1^16*x2*\[Tau] + 261244402272*x1^17*x2*\[Tau] + 
       16694305666*x1^18*x2*\[Tau] - 932400*x1^19*x2*\[Tau] - 
       220146979852800*x1^8*x2^2*\[Tau] - 20930580871200*x1^9*x2^2*\[Tau] + 
       3951542250532800*x1^10*x2^2*\[Tau] - 11991115049427360*x1^11*x2^2*
        \[Tau] + 16681568195643540*x1^12*x2^2*\[Tau] - 
       12779284937748588*x1^13*x2^2*\[Tau] + 5487733651133100*x1^14*x2^2*
        \[Tau] - 1206461555949292*x1^15*x2^2*\[Tau] + 
       93294138054843*x1^16*x2^2*\[Tau] + 4189624195770*x1^17*x2^2*\[Tau] - 
       388758703808*x1^18*x2^2*\[Tau] + 2038950*x1^19*x2^2*\[Tau] - 
       3023473906252800*x1^7*x2^3*\[Tau] + 9313950318472800*x1^8*x2^3*
        \[Tau] + 13392925859617920*x1^9*x2^3*\[Tau] - 
       105231272578333440*x1^10*x2^3*\[Tau] + 212451969387223440*x1^11*x2^3*
        \[Tau] - 222193921862486028*x1^12*x2^3*\[Tau] + 
       132562601732505700*x1^13*x2^3*\[Tau] - 43697048973705020*x1^14*x2^3*
        \[Tau] + 6481425134979528*x1^15*x2^3*\[Tau] + 
       23551290760354*x1^16*x2^3*\[Tau] - 83887558367084*x1^17*x2^3*\[Tau] + 
       3181161169850*x1^18*x2^3*\[Tau] - 1887300*x1^19*x2^3*\[Tau] - 
       12993902508787200*x1^6*x2^4*\[Tau] + 67790114523331200*x1^7*x2^4*
        \[Tau] - 54763457671581120*x1^8*x2^4*\[Tau] - 371003467563220800*x1^9*
        x2^4*\[Tau] + 1232051184052184580*x1^10*x2^4*\[Tau] - 
       1786281784665071148*x1^11*x2^4*\[Tau] + 1454727539687675540*x1^12*x2^4*
        \[Tau] - 680312654073570420*x1^13*x2^4*\[Tau] + 
       162860501569421880*x1^14*x2^4*\[Tau] - 9136810480337260*x1^15*x2^4*
        \[Tau] - 3444661238273262*x1^16*x2^4*\[Tau] + 520155671464140*x1^17*
        x2^4*\[Tau] - 12757313193730*x1^18*x2^4*\[Tau] + 
       629100*x1^19*x2^4*\[Tau] - 20738734720704000*x1^5*x2^5*\[Tau] + 
       164456350120782720*x1^6*x2^5*\[Tau] - 332800661893392000*x1^7*x2^5*
        \[Tau] - 566154045875824560*x1^8*x2^5*\[Tau] + 
       3768729616565888520*x1^9*x2^5*\[Tau] - 7634205147126334140*x1^10*x2^5*
        \[Tau] + 8365310012463072900*x1^11*x2^5*\[Tau] - 
       5354981311800213604*x1^12*x2^5*\[Tau] + 1891203968192030856*x1^13*x2^5*
        \[Tau] - 252233133752942700*x1^14*x2^5*\[Tau] - 
       45243022204980760*x1^15*x2^5*\[Tau] + 18281923323489120*x1^16*x2^5*
        \[Tau] - 1654587660427836*x1^17*x2^5*\[Tau] + 
       28774384856924*x1^18*x2^5*\[Tau] - 12993902508787200*x1^4*x2^6*
        \[Tau] + 164456350120782720*x1^5*x2^6*\[Tau] - 
       540397228999985280*x1^6*x2^6*\[Tau] - 438480345617677440*x1^7*x2^6*
        \[Tau] + 6849223056584706420*x1^8*x2^6*\[Tau] - 
       19025263897954882932*x1^9*x2^6*\[Tau] + 27547394217796081300*x1^10*
        x2^6*\[Tau] - 23484133925253031100*x1^11*x2^6*\[Tau] + 
       11568222611756688696*x1^12*x2^6*\[Tau] - 2643952994162564252*x1^13*
        x2^6*\[Tau] - 182101505179677548*x1^14*x2^6*\[Tau] + 
       242749040262503400*x1^15*x2^6*\[Tau] - 47767918216007210*x1^16*x2^6*
        \[Tau] + 3084928453677424*x1^17*x2^6*\[Tau] - 
       38487095635338*x1^18*x2^6*\[Tau] - 3023473906252800*x1^3*x2^7*\[Tau] + 
       67790114523331200*x1^4*x2^7*\[Tau] - 332800661893392000*x1^5*x2^7*
        \[Tau] - 438480345617677440*x1^6*x2^7*\[Tau] + 
       8223653157096142080*x1^7*x2^7*\[Tau] - 29496309395325135012*x1^8*x2^7*
        \[Tau] + 55042593373255796540*x1^9*x2^7*\[Tau] - 
       61007274683644443996*x1^10*x2^7*\[Tau] + 40290798088660219704*x1^11*
        x2^7*\[Tau] - 13792096351514315500*x1^12*x2^7*\[Tau] + 
       394503279207336288*x1^13*x2^7*\[Tau] + 1521644065816439040*x1^14*x2^7*
        \[Tau] - 541331835540359344*x1^15*x2^7*\[Tau] + 
       73819612719682776*x1^16*x2^7*\[Tau] - 3515314711360500*x1^17*x2^7*
        \[Tau] + 30370871517924*x1^18*x2^7*\[Tau] - 220146979852800*x1^2*x2^8*
        \[Tau] + 9313950318472800*x1^3*x2^8*\[Tau] - 54763457671581120*x1^4*
        x2^8*\[Tau] - 566154045875824560*x1^5*x2^8*\[Tau] + 
       6849223056584706420*x1^6*x2^8*\[Tau] - 29496309395325135012*x1^7*x2^8*
        \[Tau] + 69060438375966127080*x1^8*x2^8*\[Tau] - 
       97451482808214752080*x1^9*x2^8*\[Tau] + 83749491482838876234*x1^10*
        x2^8*\[Tau] - 39791388122020133868*x1^11*x2^8*\[Tau] + 
       4975778672130666350*x1^12*x2^8*\[Tau] + 5108668573020564360*x1^13*x2^8*
        \[Tau] - 3024056902302831390*x1^14*x2^8*\[Tau] + 
       699657676039171976*x1^15*x2^8*\[Tau] - 70599195769134672*x1^16*x2^8*
        \[Tau] + 2415377110775052*x1^17*x2^8*\[Tau] - 
       13089820423680*x1^18*x2^8*\[Tau] - 2974959187200*x1*x2^9*\[Tau] - 
       20930580871200*x1^2*x2^9*\[Tau] + 13392925859617920*x1^3*x2^9*\[Tau] - 
       371003467563220800*x1^4*x2^9*\[Tau] + 3768729616565888520*x1^5*x2^9*
        \[Tau] - 19025263897954882932*x1^6*x2^9*\[Tau] + 
       55042593373255796540*x1^7*x2^9*\[Tau] - 97451482808214752080*x1^8*x2^9*
        \[Tau] + 106591845336567480880*x1^9*x2^9*\[Tau] - 
       66845736192306965620*x1^10*x2^9*\[Tau] + 14756961934527844436*x1^11*
        x2^9*\[Tau] + 10195838393797930540*x1^12*x2^9*\[Tau] - 
       9459792087812862260*x1^13*x2^9*\[Tau] + 3301454306911892080*x1^14*x2^9*
        \[Tau] - 557705586838093740*x1^15*x2^9*\[Tau] + 
       41110726089912276*x1^16*x2^9*\[Tau] - 921047364357120*x1^17*x2^9*
        \[Tau] + 2379967349760*x1^18*x2^9*\[Tau] - 38041119436320*x1*x2^10*
        \[Tau] + 3951542250532800*x1^2*x2^10*\[Tau] - 105231272578333440*x1^3*
        x2^10*\[Tau] + 1232051184052184580*x1^4*x2^10*\[Tau] - 
       7634205147126334140*x1^5*x2^10*\[Tau] + 27547394217796081300*x1^6*
        x2^10*\[Tau] - 61007274683644443996*x1^7*x2^10*\[Tau] + 
       83749491482838876234*x1^8*x2^10*\[Tau] - 66845736192306965620*x1^9*
        x2^10*\[Tau] + 20644185164510759256*x1^10*x2^10*\[Tau] + 
       13638556858463374680*x1^11*x2^10*\[Tau] - 18051613877087694390*x1^12*
        x2^10*\[Tau] + 8755844459262603300*x1^13*x2^10*\[Tau] - 
       2184015201961556790*x1^14*x2^10*\[Tau] + 269856655380565116*x1^15*
        x2^10*\[Tau] - 13367086619927040*x1^16*x2^10*\[Tau] + 
       149937943034880*x1^17*x2^10*\[Tau] - 446951625120*x2^11*\[Tau] + 
       218628583246080*x1*x2^11*\[Tau] - 11991115049427360*x1^2*x2^11*
        \[Tau] + 212451969387223440*x1^3*x2^11*\[Tau] - 
       1786281784665071148*x1^4*x2^11*\[Tau] + 8365310012463072900*x1^5*x2^11*
        \[Tau] - 23484133925253031100*x1^6*x2^11*\[Tau] + 
       40290798088660219704*x1^7*x2^11*\[Tau] - 39791388122020133868*x1^8*
        x2^11*\[Tau] + 14756961934527844436*x1^9*x2^11*\[Tau] + 
       13638556858463374680*x1^10*x2^11*\[Tau] - 22235206250355019320*x1^11*
        x2^11*\[Tau] + 14012306332238063700*x1^12*x2^11*\[Tau] - 
       4761778491838982880*x1^13*x2^11*\[Tau] + 864710854895007456*x1^14*
        x2^11*\[Tau] - 72394579142645760*x1^15*x2^11*\[Tau] + 
       1860036021043200*x1^16*x2^11*\[Tau] + 1857608907840*x2^12*\[Tau] - 
       447581629904640*x1*x2^12*\[Tau] + 16681568195643540*x1^2*x2^12*
        \[Tau] - 222193921862486028*x1^3*x2^12*\[Tau] + 
       1454727539687675540*x1^4*x2^12*\[Tau] - 5354981311800213604*x1^5*x2^12*
        \[Tau] + 11568222611756688696*x1^6*x2^12*\[Tau] - 
       13792096351514315500*x1^7*x2^12*\[Tau] + 4975778672130666350*x1^8*
        x2^12*\[Tau] + 10195838393797930540*x1^9*x2^12*\[Tau] - 
       18051613877087694390*x1^10*x2^12*\[Tau] + 14012306332238063700*x1^11*
        x2^12*\[Tau] - 6135710020348658400*x1^12*x2^12*\[Tau] + 
       1511484657690620256*x1^13*x2^12*\[Tau] - 186193816417889280*x1^14*
        x2^12*\[Tau] + 8195247571230720*x1^15*x2^12*\[Tau] - 
       3067545114480*x2^13*\[Tau] + 465509752677480*x1*x2^13*\[Tau] - 
       12779284937748588*x1^2*x2^13*\[Tau] + 132562601732505700*x1^3*x2^13*
        \[Tau] - 680312654073570420*x1^4*x2^13*\[Tau] + 
       1891203968192030856*x1^5*x2^13*\[Tau] - 2643952994162564252*x1^6*x2^13*
        \[Tau] + 394503279207336288*x1^7*x2^13*\[Tau] + 
       5108668573020564360*x1^8*x2^13*\[Tau] - 9459792087812862260*x1^9*x2^13*
        \[Tau] + 8755844459262603300*x1^10*x2^13*\[Tau] - 
       4761778491838982880*x1^11*x2^13*\[Tau] + 1511484657690620256*x1^12*
        x2^13*\[Tau] - 252516732702474240*x1^13*x2^13*\[Tau] + 
       16402264211773440*x1^14*x2^13*\[Tau] + 2534693503860*x2^14*\[Tau] - 
       264653161634628*x1*x2^14*\[Tau] + 5487733651133100*x1^2*x2^14*\[Tau] - 
       43697048973705020*x1^3*x2^14*\[Tau] + 162860501569421880*x1^4*x2^14*
        \[Tau] - 252233133752942700*x1^5*x2^14*\[Tau] - 
       182101505179677548*x1^6*x2^14*\[Tau] + 1521644065816439040*x1^7*x2^14*
        \[Tau] - 3024056902302831390*x1^8*x2^14*\[Tau] + 
       3301454306911892080*x1^9*x2^14*\[Tau] - 2184015201961556790*x1^10*
        x2^14*\[Tau] + 864710854895007456*x1^11*x2^14*\[Tau] - 
       186193816417889280*x1^12*x2^14*\[Tau] + 16402264211773440*x1^13*x2^14*
        \[Tau] - 1075365045444*x2^15*\[Tau] + 79326740014940*x1*x2^15*
        \[Tau] - 1206461555949292*x1^2*x2^15*\[Tau] + 6481425134979528*x1^3*
        x2^15*\[Tau] - 9136810480337260*x1^4*x2^15*\[Tau] - 
       45243022204980760*x1^5*x2^15*\[Tau] + 242749040262503400*x1^6*x2^15*
        \[Tau] - 541331835540359344*x1^7*x2^15*\[Tau] + 
       699657676039171976*x1^8*x2^15*\[Tau] - 557705586838093740*x1^9*x2^15*
        \[Tau] + 269856655380565116*x1^10*x2^15*\[Tau] - 
       72394579142645760*x1^11*x2^15*\[Tau] + 8195247571230720*x1^12*x2^15*
        \[Tau] + 210403428280*x2^16*\[Tau] - 10492143404370*x1*x2^16*\[Tau] + 
       93294138054843*x1^2*x2^16*\[Tau] + 23551290760354*x1^3*x2^16*\[Tau] - 
       3444661238273262*x1^4*x2^16*\[Tau] + 18281923323489120*x1^5*x2^16*
        \[Tau] - 47767918216007210*x1^6*x2^16*\[Tau] + 
       73819612719682776*x1^7*x2^16*\[Tau] - 70599195769134672*x1^8*x2^16*
        \[Tau] + 41110726089912276*x1^9*x2^16*\[Tau] - 
       13367086619927040*x1^10*x2^16*\[Tau] + 1860036021043200*x1^11*x2^16*
        \[Tau] - 12752967878*x2^17*\[Tau] + 261244402272*x1*x2^17*\[Tau] + 
       4189624195770*x1^2*x2^17*\[Tau] - 83887558367084*x1^3*x2^17*\[Tau] + 
       520155671464140*x1^4*x2^17*\[Tau] - 1654587660427836*x1^5*x2^17*
        \[Tau] + 3084928453677424*x1^6*x2^17*\[Tau] - 3515314711360500*x1^7*
        x2^17*\[Tau] + 2415377110775052*x1^8*x2^17*\[Tau] - 
       921047364357120*x1^9*x2^17*\[Tau] + 149937943034880*x1^10*x2^17*
        \[Tau] - 91249013*x2^18*\[Tau] + 16694305666*x1*x2^18*\[Tau] - 
       388758703808*x1^2*x2^18*\[Tau] + 3181161169850*x1^3*x2^18*\[Tau] - 
       12757313193730*x1^4*x2^18*\[Tau] + 28774384856924*x1^5*x2^18*\[Tau] - 
       38487095635338*x1^6*x2^18*\[Tau] + 30370871517924*x1^7*x2^18*\[Tau] - 
       13089820423680*x1^8*x2^18*\[Tau] + 2379967349760*x1^9*x2^18*\[Tau] + 
       151650*x2^19*\[Tau] - 932400*x1*x2^19*\[Tau] + 
       2038950*x1^2*x2^19*\[Tau] - 1887300*x1^3*x2^19*\[Tau] + 
       629100*x1^4*x2^19*\[Tau] - 16346035440*x1^12*\[Sigma]*\[Tau] + 
       65384141760*x1^13*\[Sigma]*\[Tau] - 103237154580*x1^14*\[Sigma]*
        \[Tau] + 80866967580*x1^15*\[Sigma]*\[Tau] - 32156578738*x1^16*
        \[Sigma]*\[Tau] + 5816376896*x1^17*\[Sigma]*\[Tau] - 
       329195728*x1^18*\[Sigma]*\[Tau] + 1478250*x1^19*\[Sigma]*\[Tau] + 
       5445*x1^20*\[Sigma]*\[Tau] - 4759934699520*x1^9*x2*\[Sigma]*\[Tau] + 
       26179640847360*x1^10*x2*\[Sigma]*\[Tau] - 59301543420000*x1^11*x2*
        \[Sigma]*\[Tau] + 70673099389200*x1^12*x2*\[Sigma]*\[Tau] - 
       46192018341000*x1^13*x2*\[Sigma]*\[Tau] + 14628494546820*x1^14*x2*
        \[Sigma]*\[Tau] - 398449943084*x1^15*x2*\[Sigma]*\[Tau] - 
       1070004202560*x1^16*x2*\[Sigma]*\[Tau] + 255972518652*x1^17*x2*
        \[Sigma]*\[Tau] - 15245735848*x1^18*x2*\[Sigma]*\[Tau] - 
       10989360*x1^19*x2*\[Sigma]*\[Tau] - 39780*x1^20*x2*\[Sigma]*\[Tau] - 
       295115951370240*x1^8*x2^2*\[Sigma]*\[Tau] + 1815915087866880*x1^9*x2^2*
        \[Sigma]*\[Tau] - 4664692954262880*x1^10*x2^2*\[Sigma]*\[Tau] + 
       6411919168191600*x1^11*x2^2*\[Sigma]*\[Tau] - 4945931079127500*x1^12*
        x2^2*\[Sigma]*\[Tau] + 1923296470186140*x1^13*x2^2*\[Sigma]*\[Tau] - 
       105411936497592*x1^14*x2^2*\[Sigma]*\[Tau] - 206267912934656*x1^15*
        x2^2*\[Sigma]*\[Tau] + 75652039779288*x1^16*x2^2*\[Sigma]*\[Tau] - 
       9715363894740*x1^17*x2^2*\[Sigma]*\[Tau] + 352405750490*x1^18*x2^2*
        \[Sigma]*\[Tau] + 26591940*x1^19*x2^2*\[Sigma]*\[Tau] + 
       96975*x1^20*x2^2*\[Sigma]*\[Tau] - 3424956090716160*x1^7*x2^3*\[Sigma]*
        \[Tau] + 24918258151987200*x1^8*x2^3*\[Sigma]*\[Tau] - 
       76241289532272480*x1^9*x2^3*\[Sigma]*\[Tau] + 126537171680248560*x1^10*
        x2^3*\[Sigma]*\[Tau] - 120862535497060560*x1^11*x2^3*\[Sigma]*
        \[Tau] + 61871932057248180*x1^12*x2^3*\[Sigma]*\[Tau] - 
       8838551333294452*x1^13*x2^3*\[Sigma]*\[Tau] - 7576896790341640*x1^14*
        x2^3*\[Sigma]*\[Tau] + 4523023042333608*x1^15*x2^3*\[Sigma]*\[Tau] - 
       992466570248282*x1^16*x2^3*\[Sigma]*\[Tau] + 88532034447340*x1^17*x2^3*
        \[Sigma]*\[Tau] - 2221125345804*x1^18*x2^3*\[Sigma]*\[Tau] - 
       27943200*x1^19*x2^3*\[Sigma]*\[Tau] - 96390*x1^20*x2^3*\[Sigma]*
        \[Tau] - 12965539051745280*x1^6*x2^4*\[Sigma]*\[Tau] + 
       119870900133304320*x1^7*x2^4*\[Sigma]*\[Tau] - 458750035486678320*x1^8*
        x2^4*\[Sigma]*\[Tau] + 948702860303259600*x1^9*x2^4*\[Sigma]*\[Tau] - 
       1138559684502716700*x1^10*x2^4*\[Sigma]*\[Tau] + 
       756182793994637940*x1^11*x2^4*\[Sigma]*\[Tau] - 
       176444714874745772*x1^12*x2^4*\[Sigma]*\[Tau] - 
       113038414968359160*x1^13*x2^4*\[Sigma]*\[Tau] + 
       105026891636285940*x1^14*x2^4*\[Sigma]*\[Tau] - 
       35156449632621400*x1^15*x2^4*\[Sigma]*\[Tau] + 5475908247601755*x1^16*
        x2^4*\[Sigma]*\[Tau] - 350572809931308*x1^17*x2^4*\[Sigma]*\[Tau] + 
       6057000064365*x1^18*x2^4*\[Sigma]*\[Tau] + 12676770*x1^19*x2^4*
        \[Sigma]*\[Tau] + 33750*x1^20*x2^4*\[Sigma]*\[Tau] - 
       19838989371801600*x1^5*x2^5*\[Sigma]*\[Tau] + 252516732702474240*x1^6*
        x2^5*\[Sigma]*\[Tau] - 1267879930711067520*x1^7*x2^5*\[Sigma]*
        \[Tau] + 3361044331461579840*x1^8*x2^5*\[Sigma]*\[Tau] - 
       5134340922407226600*x1^9*x2^5*\[Sigma]*\[Tau] + 
       4391268434003915100*x1^10*x2^5*\[Sigma]*\[Tau] - 
       1460609640117484836*x1^11*x2^5*\[Sigma]*\[Tau] - 
       861964291886126912*x1^12*x2^5*\[Sigma]*\[Tau] + 
       1186335289926497256*x1^13*x2^5*\[Sigma]*\[Tau] - 
       567332681995334160*x1^14*x2^5*\[Sigma]*\[Tau] + 
       135632818615101920*x1^15*x2^5*\[Sigma]*\[Tau] - 
       15504239448239724*x1^16*x2^5*\[Sigma]*\[Tau] + 680354198137332*x1^17*
        x2^5*\[Sigma]*\[Tau] - 7264965404496*x1^18*x2^5*\[Sigma]*\[Tau] - 
       1814400*x1^19*x2^5*\[Sigma]*\[Tau] - 12965539051745280*x1^4*x2^6*
        \[Sigma]*\[Tau] + 252516732702474240*x1^5*x2^6*\[Sigma]*\[Tau] - 
       1764026750929322880*x1^6*x2^6*\[Sigma]*\[Tau] + 
       6202740267292282560*x1^7*x2^6*\[Sigma]*\[Tau] - 
       12277691155290963780*x1^8*x2^6*\[Sigma]*\[Tau] + 
       13542960312794499300*x1^9*x2^6*\[Sigma]*\[Tau] - 
       6075786487654662184*x1^10*x2^6*\[Sigma]*\[Tau] - 
       3744147593952818080*x1^11*x2^6*\[Sigma]*\[Tau] + 
       7276515898136692116*x1^12*x2^6*\[Sigma]*\[Tau] - 
       4763373266719874744*x1^13*x2^6*\[Sigma]*\[Tau] + 
       1632891317224984540*x1^14*x2^6*\[Sigma]*\[Tau] - 
       292507584943353036*x1^15*x2^6*\[Sigma]*\[Tau] + 
       23427705789863810*x1^16*x2^6*\[Sigma]*\[Tau] - 555085019300356*x1^17*
        x2^6*\[Sigma]*\[Tau] + 1229604978434*x1^18*x2^6*\[Sigma]*\[Tau] - 
       3424956090716160*x1^3*x2^7*\[Sigma]*\[Tau] + 119870900133304320*x1^4*
        x2^7*\[Sigma]*\[Tau] - 1267879930711067520*x1^5*x2^7*\[Sigma]*
        \[Tau] + 6202740267292282560*x1^6*x2^7*\[Sigma]*\[Tau] - 
       16339499131955973120*x1^7*x2^7*\[Sigma]*\[Tau] + 
       23489611612430772060*x1^8*x2^7*\[Sigma]*\[Tau] - 
       13892488003414144508*x1^9*x2^7*\[Sigma]*\[Tau] - 
       9773940648510750168*x1^10*x2^7*\[Sigma]*\[Tau] + 
       25735018671253505784*x1^11*x2^7*\[Sigma]*\[Tau] - 
       22399891059219972880*x1^12*x2^7*\[Sigma]*\[Tau] + 
       10545948177437140200*x1^13*x2^7*\[Sigma]*\[Tau] - 
       2758541248836228492*x1^14*x2^7*\[Sigma]*\[Tau] + 
       358575703878029728*x1^15*x2^7*\[Sigma]*\[Tau] - 
       15952135716903324*x1^16*x2^7*\[Sigma]*\[Tau] - 153913643170500*x1^17*
        x2^7*\[Sigma]*\[Tau] + 5695710732980*x1^18*x2^7*\[Sigma]*\[Tau] - 
       295115951370240*x1^2*x2^8*\[Sigma]*\[Tau] + 24918258151987200*x1^3*
        x2^8*\[Sigma]*\[Tau] - 458750035486678320*x1^4*x2^8*\[Sigma]*\[Tau] + 
       3361044331461579840*x1^5*x2^8*\[Sigma]*\[Tau] - 
       12277691155290963780*x1^6*x2^8*\[Sigma]*\[Tau] + 
       23489611612430772060*x1^7*x2^8*\[Sigma]*\[Tau] - 
       18223977903163245828*x1^8*x2^8*\[Sigma]*\[Tau] - 
       15717587824971135560*x1^9*x2^8*\[Sigma]*\[Tau] + 
       54282435721598879664*x1^10*x2^8*\[Sigma]*\[Tau] - 
       61607905682487706536*x1^11*x2^8*\[Sigma]*\[Tau] + 
       38676561773076890240*x1^12*x2^8*\[Sigma]*\[Tau] - 
       14088195938239624764*x1^13*x2^8*\[Sigma]*\[Tau] + 
       2761095179717776350*x1^14*x2^8*\[Sigma]*\[Tau] - 
       219243276470420804*x1^15*x2^8*\[Sigma]*\[Tau] - 
       2665429687756464*x1^16*x2^8*\[Sigma]*\[Tau] + 650805793124220*x1^17*
        x2^8*\[Sigma]*\[Tau] - 5320535427688*x1^18*x2^8*\[Sigma]*\[Tau] - 
       4759934699520*x1*x2^9*\[Sigma]*\[Tau] + 1815915087866880*x1^2*x2^9*
        \[Sigma]*\[Tau] - 76241289532272480*x1^3*x2^9*\[Sigma]*\[Tau] + 
       948702860303259600*x1^4*x2^9*\[Sigma]*\[Tau] - 
       5134340922407226600*x1^5*x2^9*\[Sigma]*\[Tau] + 
       13542960312794499300*x1^6*x2^9*\[Sigma]*\[Tau] - 
       13892488003414144508*x1^7*x2^9*\[Sigma]*\[Tau] - 
       15717587824971135560*x1^8*x2^9*\[Sigma]*\[Tau] + 
       69489168886701098360*x1^9*x2^9*\[Sigma]*\[Tau] - 
       101590412964493255100*x1^10*x2^9*\[Sigma]*\[Tau] + 
       83323610249445907900*x1^11*x2^9*\[Sigma]*\[Tau] - 
       40839838703663415336*x1^12*x2^9*\[Sigma]*\[Tau] + 
       11403662598315917820*x1^13*x2^9*\[Sigma]*\[Tau] - 
       1478593636026860940*x1^14*x2^9*\[Sigma]*\[Tau] + 
       7932019510286500*x1^15*x2^9*\[Sigma]*\[Tau] + 12116002804034500*x1^16*
        x2^9*\[Sigma]*\[Tau] - 462227947974416*x1^17*x2^9*\[Sigma]*\[Tau] + 
       1487479593600*x1^18*x2^9*\[Sigma]*\[Tau] + 26179640847360*x1*x2^10*
        \[Sigma]*\[Tau] - 4664692954262880*x1^2*x2^10*\[Sigma]*\[Tau] + 
       126537171680248560*x1^3*x2^10*\[Sigma]*\[Tau] - 
       1138559684502716700*x1^4*x2^10*\[Sigma]*\[Tau] + 
       4391268434003915100*x1^5*x2^10*\[Sigma]*\[Tau] - 
       6075786487654662184*x1^6*x2^10*\[Sigma]*\[Tau] - 
       9773940648510750168*x1^7*x2^10*\[Sigma]*\[Tau] + 
       54282435721598879664*x1^8*x2^10*\[Sigma]*\[Tau] - 
       101590412964493255100*x1^9*x2^10*\[Sigma]*\[Tau] + 
       107405780539870394580*x1^10*x2^10*\[Sigma]*\[Tau] - 
       69083433694673185536*x1^11*x2^10*\[Sigma]*\[Tau] + 
       26299812562141440420*x1^12*x2^10*\[Sigma]*\[Tau] - 
       5101996792600734720*x1^13*x2^10*\[Sigma]*\[Tau] + 
       194341355794455390*x1^14*x2^10*\[Sigma]*\[Tau] + 
       76083145399624140*x1^15*x2^10*\[Sigma]*\[Tau] - 
       7601705739449016*x1^16*x2^10*\[Sigma]*\[Tau] + 111560969520000*x1^17*
        x2^10*\[Sigma]*\[Tau] - 59301543420000*x1*x2^11*\[Sigma]*\[Tau] + 
       6411919168191600*x1^2*x2^11*\[Sigma]*\[Tau] - 120862535497060560*x1^3*
        x2^11*\[Sigma]*\[Tau] + 756182793994637940*x1^4*x2^11*\[Sigma]*
        \[Tau] - 1460609640117484836*x1^5*x2^11*\[Sigma]*\[Tau] - 
       3744147593952818080*x1^6*x2^11*\[Sigma]*\[Tau] + 
       25735018671253505784*x1^7*x2^11*\[Sigma]*\[Tau] - 
       61607905682487706536*x1^8*x2^11*\[Sigma]*\[Tau] + 
       83323610249445907900*x1^9*x2^11*\[Sigma]*\[Tau] - 
       69083433694673185536*x1^10*x2^11*\[Sigma]*\[Tau] + 
       34660077998769908640*x1^11*x2^11*\[Sigma]*\[Tau] - 
       9375083826992854620*x1^12*x2^11*\[Sigma]*\[Tau] + 
       737678039949110880*x1^13*x2^11*\[Sigma]*\[Tau] + 
       215142294356974080*x1^14*x2^11*\[Sigma]*\[Tau] - 
       43641502114288416*x1^15*x2^11*\[Sigma]*\[Tau] + 
       1621810443052800*x1^16*x2^11*\[Sigma]*\[Tau] - 
       16346035440*x2^12*\[Sigma]*\[Tau] + 70673099389200*x1*x2^12*\[Sigma]*
        \[Tau] - 4945931079127500*x1^2*x2^12*\[Sigma]*\[Tau] + 
       61871932057248180*x1^3*x2^12*\[Sigma]*\[Tau] - 176444714874745772*x1^4*
        x2^12*\[Sigma]*\[Tau] - 861964291886126912*x1^5*x2^12*\[Sigma]*
        \[Tau] + 7276515898136692116*x1^6*x2^12*\[Sigma]*\[Tau] - 
       22399891059219972880*x1^7*x2^12*\[Sigma]*\[Tau] + 
       38676561773076890240*x1^8*x2^12*\[Sigma]*\[Tau] - 
       40839838703663415336*x1^9*x2^12*\[Sigma]*\[Tau] + 
       26299812562141440420*x1^10*x2^12*\[Sigma]*\[Tau] - 
       9375083826992854620*x1^11*x2^12*\[Sigma]*\[Tau] + 
       1112355188666758260*x1^12*x2^12*\[Sigma]*\[Tau] + 
       336199835698171200*x1^13*x2^12*\[Sigma]*\[Tau] - 
       113228007008022816*x1^14*x2^12*\[Sigma]*\[Tau] + 
       8008688207520000*x1^15*x2^12*\[Sigma]*\[Tau] + 
       65384141760*x2^13*\[Sigma]*\[Tau] - 46192018341000*x1*x2^13*\[Sigma]*
        \[Tau] + 1923296470186140*x1^2*x2^13*\[Sigma]*\[Tau] - 
       8838551333294452*x1^3*x2^13*\[Sigma]*\[Tau] - 113038414968359160*x1^4*
        x2^13*\[Sigma]*\[Tau] + 1186335289926497256*x1^5*x2^13*\[Sigma]*
        \[Tau] - 4763373266719874744*x1^6*x2^13*\[Sigma]*\[Tau] + 
       10545948177437140200*x1^7*x2^13*\[Sigma]*\[Tau] - 
       14088195938239624764*x1^8*x2^13*\[Sigma]*\[Tau] + 
       11403662598315917820*x1^9*x2^13*\[Sigma]*\[Tau] - 
       5101996792600734720*x1^10*x2^13*\[Sigma]*\[Tau] + 
       737678039949110880*x1^11*x2^13*\[Sigma]*\[Tau] + 
       336199835698171200*x1^12*x2^13*\[Sigma]*\[Tau] - 
       153124465930983456*x1^13*x2^13*\[Sigma]*\[Tau] + 
       16866318614745600*x1^14*x2^13*\[Sigma]*\[Tau] - 
       103237154580*x2^14*\[Sigma]*\[Tau] + 14628494546820*x1*x2^14*\[Sigma]*
        \[Tau] - 105411936497592*x1^2*x2^14*\[Sigma]*\[Tau] - 
       7576896790341640*x1^3*x2^14*\[Sigma]*\[Tau] + 105026891636285940*x1^4*
        x2^14*\[Sigma]*\[Tau] - 567332681995334160*x1^5*x2^14*\[Sigma]*
        \[Tau] + 1632891317224984540*x1^6*x2^14*\[Sigma]*\[Tau] - 
       2758541248836228492*x1^7*x2^14*\[Sigma]*\[Tau] + 
       2761095179717776350*x1^8*x2^14*\[Sigma]*\[Tau] - 
       1478593636026860940*x1^9*x2^14*\[Sigma]*\[Tau] + 
       194341355794455390*x1^10*x2^14*\[Sigma]*\[Tau] + 
       215142294356974080*x1^11*x2^14*\[Sigma]*\[Tau] - 
       113228007008022816*x1^12*x2^14*\[Sigma]*\[Tau] + 
       16866318614745600*x1^13*x2^14*\[Sigma]*\[Tau] + 
       80866967580*x2^15*\[Sigma]*\[Tau] - 398449943084*x1*x2^15*\[Sigma]*
        \[Tau] - 206267912934656*x1^2*x2^15*\[Sigma]*\[Tau] + 
       4523023042333608*x1^3*x2^15*\[Sigma]*\[Tau] - 35156449632621400*x1^4*
        x2^15*\[Sigma]*\[Tau] + 135632818615101920*x1^5*x2^15*\[Sigma]*
        \[Tau] - 292507584943353036*x1^6*x2^15*\[Sigma]*\[Tau] + 
       358575703878029728*x1^7*x2^15*\[Sigma]*\[Tau] - 
       219243276470420804*x1^8*x2^15*\[Sigma]*\[Tau] + 
       7932019510286500*x1^9*x2^15*\[Sigma]*\[Tau] + 76083145399624140*x1^10*
        x2^15*\[Sigma]*\[Tau] - 43641502114288416*x1^11*x2^15*\[Sigma]*
        \[Tau] + 8008688207520000*x1^12*x2^15*\[Sigma]*\[Tau] - 
       32156578738*x2^16*\[Sigma]*\[Tau] - 1070004202560*x1*x2^16*\[Sigma]*
        \[Tau] + 75652039779288*x1^2*x2^16*\[Sigma]*\[Tau] - 
       992466570248282*x1^3*x2^16*\[Sigma]*\[Tau] + 5475908247601755*x1^4*
        x2^16*\[Sigma]*\[Tau] - 15504239448239724*x1^5*x2^16*\[Sigma]*
        \[Tau] + 23427705789863810*x1^6*x2^16*\[Sigma]*\[Tau] - 
       15952135716903324*x1^7*x2^16*\[Sigma]*\[Tau] - 2665429687756464*x1^8*
        x2^16*\[Sigma]*\[Tau] + 12116002804034500*x1^9*x2^16*\[Sigma]*
        \[Tau] - 7601705739449016*x1^10*x2^16*\[Sigma]*\[Tau] + 
       1621810443052800*x1^11*x2^16*\[Sigma]*\[Tau] + 
       5816376896*x2^17*\[Sigma]*\[Tau] + 255972518652*x1*x2^17*\[Sigma]*
        \[Tau] - 9715363894740*x1^2*x2^17*\[Sigma]*\[Tau] + 
       88532034447340*x1^3*x2^17*\[Sigma]*\[Tau] - 350572809931308*x1^4*x2^17*
        \[Sigma]*\[Tau] + 680354198137332*x1^5*x2^17*\[Sigma]*\[Tau] - 
       555085019300356*x1^6*x2^17*\[Sigma]*\[Tau] - 153913643170500*x1^7*
        x2^17*\[Sigma]*\[Tau] + 650805793124220*x1^8*x2^17*\[Sigma]*\[Tau] - 
       462227947974416*x1^9*x2^17*\[Sigma]*\[Tau] + 111560969520000*x1^10*
        x2^17*\[Sigma]*\[Tau] - 329195728*x2^18*\[Sigma]*\[Tau] - 
       15245735848*x1*x2^18*\[Sigma]*\[Tau] + 352405750490*x1^2*x2^18*
        \[Sigma]*\[Tau] - 2221125345804*x1^3*x2^18*\[Sigma]*\[Tau] + 
       6057000064365*x1^4*x2^18*\[Sigma]*\[Tau] - 7264965404496*x1^5*x2^18*
        \[Sigma]*\[Tau] + 1229604978434*x1^6*x2^18*\[Sigma]*\[Tau] + 
       5695710732980*x1^7*x2^18*\[Sigma]*\[Tau] - 5320535427688*x1^8*x2^18*
        \[Sigma]*\[Tau] + 1487479593600*x1^9*x2^18*\[Sigma]*\[Tau] + 
       1478250*x2^19*\[Sigma]*\[Tau] - 10989360*x1*x2^19*\[Sigma]*\[Tau] + 
       26591940*x1^2*x2^19*\[Sigma]*\[Tau] - 27943200*x1^3*x2^19*\[Sigma]*
        \[Tau] + 12676770*x1^4*x2^19*\[Sigma]*\[Tau] - 
       1814400*x1^5*x2^19*\[Sigma]*\[Tau] + 5445*x2^20*\[Sigma]*\[Tau] - 
       39780*x1*x2^20*\[Sigma]*\[Tau] + 96975*x1^2*x2^20*\[Sigma]*\[Tau] - 
       96390*x1^3*x2^20*\[Sigma]*\[Tau] + 33750*x1^4*x2^20*\[Sigma]*\[Tau] - 
       348225292800*x1^11*\[Tau]^2 + 1539105971760*x1^12*\[Tau]^2 - 
       2757891121440*x1^13*\[Tau]^2 + 2554592149620*x1^14*\[Tau]^2 - 
       1287694420440*x1^15*\[Tau]^2 + 338275587212*x1^16*\[Tau]^2 - 
       39439870024*x1^17*\[Tau]^2 + 1277137277*x1^18*\[Tau]^2 - 
       150480*x1^19*\[Tau]^2 - 1189983674880*x1^9*x2*\[Tau]^2 - 
       35870566152960*x1^10*x2*\[Tau]^2 + 199127178684000*x1^11*x2*\[Tau]^2 - 
       432370787494800*x1^12*x2*\[Tau]^2 + 497872490118360*x1^13*x2*
        \[Tau]^2 - 329882568557760*x1^14*x2*\[Tau]^2 + 
       125847829150228*x1^15*x2*\[Tau]^2 - 25900873039380*x1^16*x2*\[Tau]^2 + 
       2434940994456*x1^17*x2*\[Tau]^2 - 67661511094*x1^18*x2*\[Tau]^2 + 
       1632870*x1^19*x2*\[Tau]^2 - 73778987842560*x1^8*x2^2*\[Tau]^2 - 
       611269883642880*x1^9*x2^2*\[Tau]^2 + 5092683407935200*x1^10*x2^2*
        \[Tau]^2 - 14047218414628560*x1^11*x2^2*\[Tau]^2 + 
       20415855572415660*x1^12*x2^2*\[Tau]^2 - 17546253940204920*x1^13*x2^2*
        \[Tau]^2 + 9162997625608620*x1^14*x2^2*\[Tau]^2 - 
       2836978573328396*x1^15*x2^2*\[Tau]^2 + 480224287786779*x1^16*x2^2*
        \[Tau]^2 - 37086632456220*x1^17*x2^2*\[Tau]^2 + 
       825543273392*x1^18*x2^2*\[Tau]^2 - 6024600*x1^19*x2^2*\[Tau]^2 - 
       856239022679040*x1^7*x2^3*\[Tau]^2 - 3327382019808000*x1^8*x2^3*
        \[Tau]^2 + 48235819418851680*x1^9*x2^3*\[Tau]^2 - 
       172098210681732720*x1^10*x2^3*\[Tau]^2 + 316619962863392160*x1^11*x2^3*
        \[Tau]^2 - 348679889068030800*x1^12*x2^3*\[Tau]^2 + 
       240740977902709340*x1^13*x2^3*\[Tau]^2 - 104062604815848820*x1^14*x2^3*
        \[Tau]^2 + 27020836341365868*x1^15*x2^3*\[Tau]^2 - 
       3832615095747826*x1^16*x2^3*\[Tau]^2 + 243605448653078*x1^17*x2^3*
        \[Tau]^2 - 4261276021370*x1^18*x2^3*\[Tau]^2 + 
       9963810*x1^19*x2^3*\[Tau]^2 - 3241384762936320*x1^6*x2^4*\[Tau]^2 - 
       8030606378699520*x1^7*x2^4*\[Tau]^2 + 216833092349393520*x1^8*x2^4*
        \[Tau]^2 - 1002696781236889200*x1^9*x2^4*\[Tau]^2 + 
       2335225576761584220*x1^10*x2^4*\[Tau]^2 - 3268207695835366200*x1^11*
        x2^4*\[Tau]^2 + 2920224361887104860*x1^12*x2^4*\[Tau]^2 - 
       1689081259773765060*x1^13*x2^4*\[Tau]^2 + 620672734615439970*x1^14*
        x2^4*\[Tau]^2 - 137236993215942770*x1^15*x2^4*\[Tau]^2 + 
       16375180183599750*x1^16*x2^4*\[Tau]^2 - 847540013362830*x1^17*x2^4*
        \[Tau]^2 + 11315411636980*x1^18*x2^4*\[Tau]^2 - 
       7632900*x1^19*x2^4*\[Tau]^2 - 4959747342950400*x1^5*x2^5*\[Tau]^2 - 
       11032158872528640*x1^6*x2^5*\[Tau]^2 + 516768047954928000*x1^7*x2^5*
        \[Tau]^2 - 3102480172727369280*x1^8*x2^5*\[Tau]^2 + 
       9177591160655053080*x1^9*x2^5*\[Tau]^2 - 16275605257575951840*x1^10*
        x2^5*\[Tau]^2 + 18591368309516108316*x1^11*x2^5*\[Tau]^2 - 
       14025861734688037892*x1^12*x2^5*\[Tau]^2 + 6960944710484817696*x1^13*
        x2^5*\[Tau]^2 - 2203291558704285390*x1^14*x2^5*\[Tau]^2 + 
       416323854955606420*x1^15*x2^5*\[Tau]^2 - 41450147850192966*x1^16*x2^5*
        \[Tau]^2 + 1701091354242672*x1^17*x2^5*\[Tau]^2 - 
       16397126179556*x1^18*x2^5*\[Tau]^2 + 2211300*x1^19*x2^5*\[Tau]^2 - 
       3241384762936320*x1^4*x2^6*\[Tau]^2 - 11032158872528640*x1^5*x2^6*
        \[Tau]^2 + 686850536703703680*x1^6*x2^6*\[Tau]^2 - 
       5391687602643804000*x1^7*x2^6*\[Tau]^2 + 20436279873118606980*x1^8*
        x2^6*\[Tau]^2 - 46043179781972500680*x1^9*x2^6*\[Tau]^2 + 
       66887465438529233204*x1^10*x2^6*\[Tau]^2 - 64841592486289918180*x1^11*
        x2^6*\[Tau]^2 + 42239869736191174278*x1^12*x2^6*\[Tau]^2 - 
       18202498722351270082*x1^13*x2^6*\[Tau]^2 + 4978266006062878220*x1^14*
        x2^6*\[Tau]^2 - 798368142512297514*x1^15*x2^6*\[Tau]^2 + 
       64857075111321960*x1^16*x2^6*\[Tau]^2 - 2000709635489688*x1^17*x2^6*
        \[Tau]^2 + 12323266185562*x1^18*x2^6*\[Tau]^2 - 
       856239022679040*x1^3*x2^7*\[Tau]^2 - 8030606378699520*x1^4*x2^7*
        \[Tau]^2 + 516768047954928000*x1^5*x2^7*\[Tau]^2 - 
       5391687602643804000*x1^6*x2^7*\[Tau]^2 + 26601113686395759840*x1^7*
        x2^7*\[Tau]^2 - 76795238834845767360*x1^8*x2^7*\[Tau]^2 + 
       142015714795492676020*x1^9*x2^7*\[Tau]^2 - 175633125777344981148*x1^10*
        x2^7*\[Tau]^2 + 147621294730475608212*x1^11*x2^7*\[Tau]^2 - 
       83952576892082434670*x1^12*x2^7*\[Tau]^2 + 31497480732523140756*x1^13*
        x2^7*\[Tau]^2 - 7397181661823781030*x1^14*x2^7*\[Tau]^2 + 
       987604419215905008*x1^15*x2^7*\[Tau]^2 - 62567000485701792*x1^16*x2^7*
        \[Tau]^2 + 1291507910263080*x1^17*x2^7*\[Tau]^2 - 
       3305274556676*x1^18*x2^7*\[Tau]^2 - 73778987842560*x1^2*x2^8*
        \[Tau]^2 - 3327382019808000*x1^3*x2^8*\[Tau]^2 + 
       216833092349393520*x1^4*x2^8*\[Tau]^2 - 3102480172727369280*x1^5*x2^8*
        \[Tau]^2 + 20436279873118606980*x1^6*x2^8*\[Tau]^2 - 
       76795238834845767360*x1^7*x2^8*\[Tau]^2 + 182089686618228553200*x1^8*
        x2^8*\[Tau]^2 - 287092995809480635100*x1^9*x2^8*\[Tau]^2 + 
       308554758747689894784*x1^10*x2^8*\[Tau]^2 - 227165913152340835038*
        x1^11*x2^8*\[Tau]^2 + 113032519023883672474*x1^12*x2^8*\[Tau]^2 - 
       36700337743638333930*x1^13*x2^8*\[Tau]^2 + 7273320199456389960*x1^14*
        x2^8*\[Tau]^2 - 777621098093113344*x1^15*x2^8*\[Tau]^2 + 
       34922665126727568*x1^16*x2^8*\[Tau]^2 - 331218613030764*x1^17*x2^8*
        \[Tau]^2 - 1029151792640*x1^18*x2^8*\[Tau]^2 - 
       1189983674880*x1*x2^9*\[Tau]^2 - 611269883642880*x1^2*x2^9*\[Tau]^2 + 
       48235819418851680*x1^3*x2^9*\[Tau]^2 - 1002696781236889200*x1^4*x2^9*
        \[Tau]^2 + 9177591160655053080*x1^5*x2^9*\[Tau]^2 - 
       46043179781972500680*x1^6*x2^9*\[Tau]^2 + 142015714795492676020*x1^7*
        x2^9*\[Tau]^2 - 287092995809480635100*x1^8*x2^9*\[Tau]^2 + 
       393663233687258441360*x1^9*x2^9*\[Tau]^2 - 371191273911848806430*x1^10*
        x2^9*\[Tau]^2 + 239768909536739477020*x1^11*x2^9*\[Tau]^2 - 
       103740866142236631010*x1^12*x2^9*\[Tau]^2 + 28670730595668094880*x1^13*
        x2^9*\[Tau]^2 - 4629785813927069800*x1^14*x2^9*\[Tau]^2 + 
       365945765762842040*x1^15*x2^9*\[Tau]^2 - 8891725611572020*x1^16*x2^9*
        \[Tau]^2 - 59529805851520*x1^17*x2^9*\[Tau]^2 + 
       594991837440*x1^18*x2^9*\[Tau]^2 - 35870566152960*x1*x2^10*\[Tau]^2 + 
       5092683407935200*x1^2*x2^10*\[Tau]^2 - 172098210681732720*x1^3*x2^10*
        \[Tau]^2 + 2335225576761584220*x1^4*x2^10*\[Tau]^2 - 
       16275605257575951840*x1^5*x2^10*\[Tau]^2 + 66887465438529233204*x1^6*
        x2^10*\[Tau]^2 - 175633125777344981148*x1^7*x2^10*\[Tau]^2 + 
       308554758747689894784*x1^8*x2^10*\[Tau]^2 - 371191273911848806430*x1^9*
        x2^10*\[Tau]^2 + 307358927651874980040*x1^10*x2^10*\[Tau]^2 - 
       173030590736815809150*x1^11*x2^10*\[Tau]^2 + 64030455691614857820*
        x1^12*x2^10*\[Tau]^2 - 14569522303808457660*x1^13*x2^10*\[Tau]^2 + 
       1785340660527899910*x1^14*x2^10*\[Tau]^2 - 84718764132040860*x1^15*
        x2^10*\[Tau]^2 - 333102072921600*x1^16*x2^10*\[Tau]^2 + 
       37484485758720*x1^17*x2^10*\[Tau]^2 - 348225292800*x2^11*\[Tau]^2 + 
       199127178684000*x1*x2^11*\[Tau]^2 - 14047218414628560*x1^2*x2^11*
        \[Tau]^2 + 316619962863392160*x1^3*x2^11*\[Tau]^2 - 
       3268207695835366200*x1^4*x2^11*\[Tau]^2 + 18591368309516108316*x1^5*
        x2^11*\[Tau]^2 - 64841592486289918180*x1^6*x2^11*\[Tau]^2 + 
       147621294730475608212*x1^7*x2^11*\[Tau]^2 - 227165913152340835038*x1^8*
        x2^11*\[Tau]^2 + 239768909536739477020*x1^9*x2^11*\[Tau]^2 - 
       173030590736815809150*x1^10*x2^11*\[Tau]^2 + 83440216991316773820*
        x1^11*x2^11*\[Tau]^2 - 25545676376167555260*x1^12*x2^11*\[Tau]^2 + 
       4473241902668683260*x1^13*x2^11*\[Tau]^2 - 348001283958856800*x1^14*
        x2^11*\[Tau]^2 + 1713728218398720*x1^15*x2^11*\[Tau]^2 + 
       465009005260800*x1^16*x2^11*\[Tau]^2 + 1539105971760*x2^12*\[Tau]^2 - 
       432370787494800*x1*x2^12*\[Tau]^2 + 20415855572415660*x1^2*x2^12*
        \[Tau]^2 - 348679889068030800*x1^3*x2^12*\[Tau]^2 + 
       2920224361887104860*x1^4*x2^12*\[Tau]^2 - 14025861734688037892*x1^5*
        x2^12*\[Tau]^2 + 42239869736191174278*x1^6*x2^12*\[Tau]^2 - 
       83952576892082434670*x1^7*x2^12*\[Tau]^2 + 113032519023883672474*x1^8*
        x2^12*\[Tau]^2 - 103740866142236631010*x1^9*x2^12*\[Tau]^2 + 
       64030455691614857820*x1^10*x2^12*\[Tau]^2 - 25545676376167555260*x1^11*
        x2^12*\[Tau]^2 + 6045380578236454560*x1^12*x2^12*\[Tau]^2 - 
       688609280177558880*x1^13*x2^12*\[Tau]^2 + 11787086880925440*x1^14*
        x2^12*\[Tau]^2 + 2048811892807680*x1^15*x2^12*\[Tau]^2 - 
       2757891121440*x2^13*\[Tau]^2 + 497872490118360*x1*x2^13*\[Tau]^2 - 
       17546253940204920*x1^2*x2^13*\[Tau]^2 + 240740977902709340*x1^3*x2^13*
        \[Tau]^2 - 1689081259773765060*x1^4*x2^13*\[Tau]^2 + 
       6960944710484817696*x1^5*x2^13*\[Tau]^2 - 18202498722351270082*x1^6*
        x2^13*\[Tau]^2 + 31497480732523140756*x1^7*x2^13*\[Tau]^2 - 
       36700337743638333930*x1^8*x2^13*\[Tau]^2 + 28670730595668094880*x1^9*
        x2^13*\[Tau]^2 - 14569522303808457660*x1^10*x2^13*\[Tau]^2 + 
       4473241902668683260*x1^11*x2^13*\[Tau]^2 - 688609280177558880*x1^12*
        x2^13*\[Tau]^2 + 19860963754732800*x1^13*x2^13*\[Tau]^2 + 
       4100566052943360*x1^14*x2^13*\[Tau]^2 + 2554592149620*x2^14*\[Tau]^2 - 
       329882568557760*x1*x2^14*\[Tau]^2 + 9162997625608620*x1^2*x2^14*
        \[Tau]^2 - 104062604815848820*x1^3*x2^14*\[Tau]^2 + 
       620672734615439970*x1^4*x2^14*\[Tau]^2 - 2203291558704285390*x1^5*
        x2^14*\[Tau]^2 + 4978266006062878220*x1^6*x2^14*\[Tau]^2 - 
       7397181661823781030*x1^7*x2^14*\[Tau]^2 + 7273320199456389960*x1^8*
        x2^14*\[Tau]^2 - 4629785813927069800*x1^9*x2^14*\[Tau]^2 + 
       1785340660527899910*x1^10*x2^14*\[Tau]^2 - 348001283958856800*x1^11*
        x2^14*\[Tau]^2 + 11787086880925440*x1^12*x2^14*\[Tau]^2 + 
       4100566052943360*x1^13*x2^14*\[Tau]^2 - 1287694420440*x2^15*\[Tau]^2 + 
       125847829150228*x1*x2^15*\[Tau]^2 - 2836978573328396*x1^2*x2^15*
        \[Tau]^2 + 27020836341365868*x1^3*x2^15*\[Tau]^2 - 
       137236993215942770*x1^4*x2^15*\[Tau]^2 + 416323854955606420*x1^5*x2^15*
        \[Tau]^2 - 798368142512297514*x1^6*x2^15*\[Tau]^2 + 
       987604419215905008*x1^7*x2^15*\[Tau]^2 - 777621098093113344*x1^8*x2^15*
        \[Tau]^2 + 365945765762842040*x1^9*x2^15*\[Tau]^2 - 
       84718764132040860*x1^10*x2^15*\[Tau]^2 + 1713728218398720*x1^11*x2^15*
        \[Tau]^2 + 2048811892807680*x1^12*x2^15*\[Tau]^2 + 
       338275587212*x2^16*\[Tau]^2 - 25900873039380*x1*x2^16*\[Tau]^2 + 
       480224287786779*x1^2*x2^16*\[Tau]^2 - 3832615095747826*x1^3*x2^16*
        \[Tau]^2 + 16375180183599750*x1^4*x2^16*\[Tau]^2 - 
       41450147850192966*x1^5*x2^16*\[Tau]^2 + 64857075111321960*x1^6*x2^16*
        \[Tau]^2 - 62567000485701792*x1^7*x2^16*\[Tau]^2 + 
       34922665126727568*x1^8*x2^16*\[Tau]^2 - 8891725611572020*x1^9*x2^16*
        \[Tau]^2 - 333102072921600*x1^10*x2^16*\[Tau]^2 + 
       465009005260800*x1^11*x2^16*\[Tau]^2 - 39439870024*x2^17*\[Tau]^2 + 
       2434940994456*x1*x2^17*\[Tau]^2 - 37086632456220*x1^2*x2^17*\[Tau]^2 + 
       243605448653078*x1^3*x2^17*\[Tau]^2 - 847540013362830*x1^4*x2^17*
        \[Tau]^2 + 1701091354242672*x1^5*x2^17*\[Tau]^2 - 
       2000709635489688*x1^6*x2^17*\[Tau]^2 + 1291507910263080*x1^7*x2^17*
        \[Tau]^2 - 331218613030764*x1^8*x2^17*\[Tau]^2 - 
       59529805851520*x1^9*x2^17*\[Tau]^2 + 37484485758720*x1^10*x2^17*
        \[Tau]^2 + 1277137277*x2^18*\[Tau]^2 - 67661511094*x1*x2^18*
        \[Tau]^2 + 825543273392*x1^2*x2^18*\[Tau]^2 - 
       4261276021370*x1^3*x2^18*\[Tau]^2 + 11315411636980*x1^4*x2^18*
        \[Tau]^2 - 16397126179556*x1^5*x2^18*\[Tau]^2 + 
       12323266185562*x1^6*x2^18*\[Tau]^2 - 3305274556676*x1^7*x2^18*
        \[Tau]^2 - 1029151792640*x1^8*x2^18*\[Tau]^2 + 
       594991837440*x1^9*x2^18*\[Tau]^2 - 150480*x2^19*\[Tau]^2 + 
       1632870*x1*x2^19*\[Tau]^2 - 6024600*x1^2*x2^19*\[Tau]^2 + 
       9963810*x1^3*x2^19*\[Tau]^2 - 7632900*x1^4*x2^19*\[Tau]^2 + 
       2211300*x1^5*x2^19*\[Tau]^2))/45
 
h4444[14] = (256*(-1 + x1)^2*x1^2*(-1 + x2)^2*x2^2*
      (18630*x1^17 - 9315*x1^18 - 167940*x1^16*x2 + 270*x1^17*x2 + 
       34200*x1^18*x2 + 239818138560*x1^11*x2^2 - 839363484960*x1^12*x2^2 + 
       1893170567844*x1^13*x2^2 - 2699814765330*x1^14*x2^2 + 
       2055792308570*x1^15*x2^2 - 758071484265*x1^16*x2^2 + 
       115386843540*x1^17*x2^2 - 4609748926*x1^18*x2^2 + 182430*x1^19*x2^2 + 
       20845964018880*x1^10*x2^3 - 85542219322560*x1^11*x2^3 + 
       209018702567676*x1^12*x2^3 - 337579138123380*x1^13*x2^3 + 
       322855322140930*x1^14*x2^3 - 169896351523980*x1^15*x2^3 + 
       45313217394900*x1^16*x2^3 - 5155085551784*x1^17*x2^3 + 
       156666274680*x1^18*x2^3 - 1545210*x1^19*x2^3 + 
       348453186681600*x1^9*x2^4 - 1744990216089120*x1^10*x2^4 + 
       5031076530579540*x1^11*x2^4 - 9705872579616840*x1^12*x2^4 + 
       11682354559308150*x1^13*x2^4 - 8315902999527870*x1^14*x2^4 + 
       3336089883620820*x1^15*x2^4 - 691321154896140*x1^16*x2^4 + 
       61338411323790*x1^17*x2^4 - 1422575120010*x1^18*x2^4 + 
       3423600*x1^19*x2^4 + 1931650807806720*x1^8*x2^5 - 
       12425273386606080*x1^9*x2^5 + 44536445851215660*x1^10*x2^5 - 
       105950495153222940*x1^11*x2^5 + 160934007416542850*x1^12*x2^5 - 
       150657016420947120*x1^13*x2^5 + 84529571141651580*x1^14*x2^5 - 
       27081082253067640*x1^15*x2^5 + 4491251255979330*x1^16*x2^5 - 
       314019753862620*x1^17*x2^5 + 5468218387920*x1^18*x2^5 - 
       2211300*x1^19*x2^5 + 4351276651962240*x1^7*x2^6 - 
       38091555603541440*x1^8*x2^6 + 177381673988408880*x1^9*x2^6 - 
       535034249023035630*x1^10*x2^6 + 1033404981502025590*x1^11*x2^6 - 
       1255579066343320530*x1^12*x2^6 + 947671365572963220*x1^13*x2^6 - 
       432904883950463960*x1^14*x2^6 + 113100101902401390*x1^15*x2^6 - 
       15112297613983350*x1^16*x2^6 + 823252241211660*x1^17*x2^6 - 
       10349408439870*x1^18*x2^6 + 4351276651962240*x1^6*x2^7 - 
       54962792708503680*x1^7*x2^7 + 348032241277249200*x1^8*x2^7 - 
       1373562435064076400*x1^9*x2^7 + 3422327463130872750*x1^10*x2^7 - 
       5384189613918016500*x1^11*x2^7 + 5357253295904488860*x1^12*x2^7 - 
       3337431112275525048*x1^13*x2^7 + 1260030524059634250*x1^14*x2^7 - 
       269338757443249200*x1^15*x2^7 + 28650760605201780*x1^16*x2^7 - 
       1174686196909440*x1^17*x2^7 + 9881217250044*x1^18*x2^7 + 
       1931650807806720*x1^5*x2^8 - 38091555603541440*x1^6*x2^8 + 
       348032241277249200*x1^7*x2^8 - 1872749002155976560*x1^8*x2^8 + 
       6158075718651862470*x1^9*x2^8 - 12632133943997783460*x1^10*x2^8 + 
       16440561097029371580*x1^11*x2^8 - 13628358408787097332*x1^12*x2^8 + 
       7082736553894482390*x1^13*x2^8 - 2211298354305289410*x1^14*x2^8 + 
       381642557452734060*x1^15*x2^8 - 31232725633635600*x1^16*x2^8 + 
       897678938845716*x1^17*x2^8 - 4325774744320*x1^18*x2^8 + 
       348453186681600*x1^4*x2^9 - 12425273386606080*x1^5*x2^9 + 
       177381673988408880*x1^6*x2^9 - 1373562435064076400*x1^7*x2^9 + 
       6158075718651862470*x1^8*x2^9 - 16731220281994070460*x1^9*x2^9 + 
       28535599647896847300*x1^10*x2^9 - 31110863352035814440*x1^11*x2^9 + 
       21642800173498884570*x1^12*x2^9 - 9367314477696346020*x1^13*x2^9 + 
       2383455692383240500*x1^14*x2^9 - 320764136424351840*x1^15*x2^9 + 
       18804138579190860*x1^16*x2^9 - 326024904809600*x1^17*x2^9 + 
       594991837440*x1^18*x2^9 + 20845964018880*x1^3*x2^10 - 
       1744990216089120*x1^4*x2^10 + 44536445851215660*x1^5*x2^10 - 
       535034249023035630*x1^6*x2^10 + 3422327463130872750*x1^7*x2^10 - 
       12632133943997783460*x1^8*x2^10 + 28535599647896847300*x1^9*x2^10 - 
       40843146400270440660*x1^10*x2^10 + 37478627869876366770*x1^11*x2^10 - 
       21801577165784282430*x1^12*x2^10 + 7734618321584667120*x1^13*x2^10 - 
       1547672718707727810*x1^14*x2^10 + 150963673017993060*x1^15*x2^10 - 
       5419233242845440*x1^16*x2^10 + 37484485758720*x1^17*x2^10 + 
       239818138560*x1^2*x2^11 - 85542219322560*x1^3*x2^11 + 
       5031076530579540*x1^4*x2^11 - 105950495153222940*x1^5*x2^11 + 
       1033404981502025590*x1^6*x2^11 - 5384189613918016500*x1^7*x2^11 + 
       16440561097029371580*x1^8*x2^11 - 31110863352035814440*x1^9*x2^11 + 
       37478627869876366770*x1^10*x2^11 - 28795528371682723500*x1^11*x2^11 + 
       13768262945162973360*x1^12*x2^11 - 3859571997879736380*x1^13*x2^11 + 
       563581055354489760*x1^14*x2^11 - 33739615016263680*x1^15*x2^11 + 
       465009005260800*x1^16*x2^11 - 839363484960*x1^2*x2^12 + 
       209018702567676*x1^3*x2^12 - 9705872579616840*x1^4*x2^12 + 
       160934007416542850*x1^5*x2^12 - 1255579066343320530*x1^6*x2^12 + 
       5357253295904488860*x1^7*x2^12 - 13628358408787097332*x1^8*x2^12 + 
       21642800173498884570*x1^9*x2^12 - 21801577165784282430*x1^10*x2^12 + 
       13768262945162973360*x1^11*x2^12 - 5209650084217175520*x1^12*x2^12 + 
       1069182246165267360*x1^13*x2^12 - 95826623961304320*x1^14*x2^12 + 
       2048811892807680*x1^15*x2^12 + 1893170567844*x1^2*x2^13 - 
       337579138123380*x1^3*x2^13 + 11682354559308150*x1^4*x2^13 - 
       150657016420947120*x1^5*x2^13 + 947671365572963220*x1^6*x2^13 - 
       3337431112275525048*x1^7*x2^13 + 7082736553894482390*x1^8*x2^13 - 
       9367314477696346020*x1^9*x2^13 + 7734618321584667120*x1^10*x2^13 - 
       3859571997879736380*x1^11*x2^13 + 1069182246165267360*x1^12*x2^13 - 
       134676813237146880*x1^13*x2^13 + 4100566052943360*x1^14*x2^13 - 
       2699814765330*x1^2*x2^14 + 322855322140930*x1^3*x2^14 - 
       8315902999527870*x1^4*x2^14 + 84529571141651580*x1^5*x2^14 - 
       432904883950463960*x1^6*x2^14 + 1260030524059634250*x1^7*x2^14 - 
       2211298354305289410*x1^8*x2^14 + 2383455692383240500*x1^9*x2^14 - 
       1547672718707727810*x1^10*x2^14 + 563581055354489760*x1^11*x2^14 - 
       95826623961304320*x1^12*x2^14 + 4100566052943360*x1^13*x2^14 + 
       2055792308570*x1^2*x2^15 - 169896351523980*x1^3*x2^15 + 
       3336089883620820*x1^4*x2^15 - 27081082253067640*x1^5*x2^15 + 
       113100101902401390*x1^6*x2^15 - 269338757443249200*x1^7*x2^15 + 
       381642557452734060*x1^8*x2^15 - 320764136424351840*x1^9*x2^15 + 
       150963673017993060*x1^10*x2^15 - 33739615016263680*x1^11*x2^15 + 
       2048811892807680*x1^12*x2^15 - 167940*x1*x2^16 - 
       758071484265*x1^2*x2^16 + 45313217394900*x1^3*x2^16 - 
       691321154896140*x1^4*x2^16 + 4491251255979330*x1^5*x2^16 - 
       15112297613983350*x1^6*x2^16 + 28650760605201780*x1^7*x2^16 - 
       31232725633635600*x1^8*x2^16 + 18804138579190860*x1^9*x2^16 - 
       5419233242845440*x1^10*x2^16 + 465009005260800*x1^11*x2^16 + 
       18630*x2^17 + 270*x1*x2^17 + 115386843540*x1^2*x2^17 - 
       5155085551784*x1^3*x2^17 + 61338411323790*x1^4*x2^17 - 
       314019753862620*x1^5*x2^17 + 823252241211660*x1^6*x2^17 - 
       1174686196909440*x1^7*x2^17 + 897678938845716*x1^8*x2^17 - 
       326024904809600*x1^9*x2^17 + 37484485758720*x1^10*x2^17 - 9315*x2^18 + 
       34200*x1*x2^18 - 4609748926*x1^2*x2^18 + 156666274680*x1^3*x2^18 - 
       1422575120010*x1^4*x2^18 + 5468218387920*x1^5*x2^18 - 
       10349408439870*x1^6*x2^18 + 9881217250044*x1^7*x2^18 - 
       4325774744320*x1^8*x2^18 + 594991837440*x1^9*x2^18 + 
       182430*x1^2*x2^19 - 1545210*x1^3*x2^19 + 3423600*x1^4*x2^19 - 
       2211300*x1^5*x2^19 - 33750*x1^16*\[Sigma] + 38610*x1^17*\[Sigma] - 
       10305*x1^18*\[Sigma] + 1814400*x1^15*x2*\[Sigma] + 
       4279770*x1^16*x2*\[Sigma] - 5392080*x1^17*x2*\[Sigma] + 
       885060*x1^18*x2*\[Sigma] + 1487479593600*x1^11*x2^2*\[Sigma] - 
       8066780914712*x1^12*x2^2*\[Sigma] + 16680692681076*x1^13*x2^2*
        \[Sigma] - 17072873996430*x1^14*x2^2*\[Sigma] + 
       9195000228160*x1^15*x2^2*\[Sigma] - 2511147131265*x1^16*x2^2*
        \[Sigma] + 297593115168*x1^17*x2^2*\[Sigma] - 9664375924*x1^18*x2^2*
        \[Sigma] + 885060*x1^19*x2^2*\[Sigma] - 10305*x1^20*x2^2*\[Sigma] + 
       111560969520000*x1^10*x2^3*\[Sigma] - 680156379910384*x1^11*x2^3*
        \[Sigma] + 1656199946219292*x1^12*x2^3*\[Sigma] - 
       2099895385403652*x1^13*x2^3*\[Sigma] + 1498049387269100*x1^14*x2^3*
        \[Sigma] - 600935179343880*x1^15*x2^3*\[Sigma] + 
       126633008398596*x1^16*x2^3*\[Sigma] - 11753804668928*x1^17*x2^3*
        \[Sigma] + 297593115168*x1^18*x2^3*\[Sigma] - 
       5392080*x1^19*x2^3*\[Sigma] + 38610*x1^20*x2^3*\[Sigma] + 
       1621810443052800*x1^9*x2^4*\[Sigma] - 12134745615971784*x1^10*x2^4*
        \[Sigma] + 36633593858104068*x1^11*x2^4*\[Sigma] - 
       58821741982837344*x1^12*x2^4*\[Sigma] + 55039360771486500*x1^13*x2^4*
        \[Sigma] - 30647869321478700*x1^14*x2^4*\[Sigma] + 
       9875075634983796*x1^15*x2^4*\[Sigma] - 1689623466540072*x1^16*x2^4*
        \[Sigma] + 126633008398596*x1^17*x2^4*\[Sigma] - 
       2511147131265*x1^18*x2^4*\[Sigma] + 4279770*x1^19*x2^4*\[Sigma] - 
       33750*x1^20*x2^4*\[Sigma] + 8008688207520000*x1^8*x2^5*\[Sigma] - 
       78411723464796384*x1^9*x2^5*\[Sigma] + 303583681839600108*x1^10*x2^5*
        \[Sigma] - 625242280285295484*x1^11*x2^5*\[Sigma] + 
       761826428236034140*x1^12*x2^5*\[Sigma] - 570000450237182160*x1^13*x2^5*
        \[Sigma] + 260677358419588236*x1^14*x2^5*\[Sigma] - 
       69724943593783072*x1^15*x2^5*\[Sigma] + 9875075634983796*x1^16*x2^5*
        \[Sigma] - 600935179343880*x1^17*x2^5*\[Sigma] + 
       9195000228160*x1^18*x2^5*\[Sigma] + 1814400*x1^19*x2^5*\[Sigma] + 
       16866318614745600*x1^7*x2^6*\[Sigma] - 226164458096469984*x1^8*x2^6*
        \[Sigma] + 1153537661016466848*x1^9*x2^6*\[Sigma] - 
       3085072467959893554*x1^10*x2^6*\[Sigma] + 4887459971418941060*x1^11*
        x2^6*\[Sigma] - 4826999622763667580*x1^12*x2^6*\[Sigma] + 
       3006959721074204196*x1^13*x2^6*\[Sigma] - 1158097805091120152*x1^14*
        x2^6*\[Sigma] + 260677358419588236*x1^15*x2^6*\[Sigma] - 
       30647869321478700*x1^16*x2^6*\[Sigma] + 1498049387269100*x1^17*x2^6*
        \[Sigma] - 17072873996430*x1^18*x2^6*\[Sigma] + 
       16866318614745600*x1^6*x2^7*\[Sigma] - 319132455281893344*x1^7*x2^7*
        \[Sigma] + 2205806924098215648*x1^8*x2^7*\[Sigma] - 
       7792217840014337664*x1^9*x2^7*\[Sigma] + 16135908875784958800*x1^10*
        x2^7*\[Sigma] - 20885112720593531160*x1^11*x2^7*\[Sigma] + 
       17322829759845952860*x1^12*x2^7*\[Sigma] - 9174864113000426064*x1^13*
        x2^7*\[Sigma] + 3006959721074204196*x1^14*x2^7*\[Sigma] - 
       570000450237182160*x1^15*x2^7*\[Sigma] + 55039360771486500*x1^16*x2^7*
        \[Sigma] - 2099895385403652*x1^17*x2^7*\[Sigma] + 
       16680692681076*x1^18*x2^7*\[Sigma] + 8008688207520000*x1^5*x2^8*
        \[Sigma] - 226164458096469984*x1^6*x2^8*\[Sigma] + 
       2205806924098215648*x1^7*x2^8*\[Sigma] - 10561635010354142484*x1^8*
        x2^8*\[Sigma] + 28966174411624258260*x1^9*x2^8*\[Sigma] - 
       49212239895248082390*x1^10*x2^8*\[Sigma] + 53771613696961308204*x1^11*
        x2^8*\[Sigma] - 38152046977979785816*x1^12*x2^8*\[Sigma] + 
       17322829759845952860*x1^13*x2^8*\[Sigma] - 4826999622763667580*x1^14*
        x2^8*\[Sigma] + 761826428236034140*x1^15*x2^8*\[Sigma] - 
       58821741982837344*x1^16*x2^8*\[Sigma] + 1656199946219292*x1^17*x2^8*
        \[Sigma] - 8066780914712*x1^18*x2^8*\[Sigma] + 
       1621810443052800*x1^4*x2^9*\[Sigma] - 78411723464796384*x1^5*x2^9*
        \[Sigma] + 1153537661016466848*x1^6*x2^9*\[Sigma] - 
       7792217840014337664*x1^7*x2^9*\[Sigma] + 28966174411624258260*x1^8*
        x2^9*\[Sigma] - 65264047480250069760*x1^9*x2^9*\[Sigma] + 
       93831804315685420524*x1^10*x2^9*\[Sigma] - 88003135878738769808*x1^11*
        x2^9*\[Sigma] + 53771613696961308204*x1^12*x2^9*\[Sigma] - 
       20885112720593531160*x1^13*x2^9*\[Sigma] + 4887459971418941060*x1^14*
        x2^9*\[Sigma] - 625242280285295484*x1^15*x2^9*\[Sigma] + 
       36633593858104068*x1^16*x2^9*\[Sigma] - 680156379910384*x1^17*x2^9*
        \[Sigma] + 1487479593600*x1^18*x2^9*\[Sigma] + 
       111560969520000*x1^3*x2^10*\[Sigma] - 12134745615971784*x1^4*x2^10*
        \[Sigma] + 303583681839600108*x1^5*x2^10*\[Sigma] - 
       3085072467959893554*x1^6*x2^10*\[Sigma] + 16135908875784958800*x1^7*
        x2^10*\[Sigma] - 49212239895248082390*x1^8*x2^10*\[Sigma] + 
       93831804315685420524*x1^9*x2^10*\[Sigma] - 115923921114681664488*x1^10*
        x2^10*\[Sigma] + 93831804315685420524*x1^11*x2^10*\[Sigma] - 
       49212239895248082390*x1^12*x2^10*\[Sigma] + 16135908875784958800*x1^13*
        x2^10*\[Sigma] - 3085072467959893554*x1^14*x2^10*\[Sigma] + 
       303583681839600108*x1^15*x2^10*\[Sigma] - 12134745615971784*x1^16*
        x2^10*\[Sigma] + 111560969520000*x1^17*x2^10*\[Sigma] + 
       1487479593600*x1^2*x2^11*\[Sigma] - 680156379910384*x1^3*x2^11*
        \[Sigma] + 36633593858104068*x1^4*x2^11*\[Sigma] - 
       625242280285295484*x1^5*x2^11*\[Sigma] + 4887459971418941060*x1^6*
        x2^11*\[Sigma] - 20885112720593531160*x1^7*x2^11*\[Sigma] + 
       53771613696961308204*x1^8*x2^11*\[Sigma] - 88003135878738769808*x1^9*
        x2^11*\[Sigma] + 93831804315685420524*x1^10*x2^11*\[Sigma] - 
       65264047480250069760*x1^11*x2^11*\[Sigma] + 28966174411624258260*x1^12*
        x2^11*\[Sigma] - 7792217840014337664*x1^13*x2^11*\[Sigma] + 
       1153537661016466848*x1^14*x2^11*\[Sigma] - 78411723464796384*x1^15*
        x2^11*\[Sigma] + 1621810443052800*x1^16*x2^11*\[Sigma] - 
       8066780914712*x1^2*x2^12*\[Sigma] + 1656199946219292*x1^3*x2^12*
        \[Sigma] - 58821741982837344*x1^4*x2^12*\[Sigma] + 
       761826428236034140*x1^5*x2^12*\[Sigma] - 4826999622763667580*x1^6*
        x2^12*\[Sigma] + 17322829759845952860*x1^7*x2^12*\[Sigma] - 
       38152046977979785816*x1^8*x2^12*\[Sigma] + 53771613696961308204*x1^9*
        x2^12*\[Sigma] - 49212239895248082390*x1^10*x2^12*\[Sigma] + 
       28966174411624258260*x1^11*x2^12*\[Sigma] - 10561635010354142484*x1^12*
        x2^12*\[Sigma] + 2205806924098215648*x1^13*x2^12*\[Sigma] - 
       226164458096469984*x1^14*x2^12*\[Sigma] + 8008688207520000*x1^15*x2^12*
        \[Sigma] + 16680692681076*x1^2*x2^13*\[Sigma] - 
       2099895385403652*x1^3*x2^13*\[Sigma] + 55039360771486500*x1^4*x2^13*
        \[Sigma] - 570000450237182160*x1^5*x2^13*\[Sigma] + 
       3006959721074204196*x1^6*x2^13*\[Sigma] - 9174864113000426064*x1^7*
        x2^13*\[Sigma] + 17322829759845952860*x1^8*x2^13*\[Sigma] - 
       20885112720593531160*x1^9*x2^13*\[Sigma] + 16135908875784958800*x1^10*
        x2^13*\[Sigma] - 7792217840014337664*x1^11*x2^13*\[Sigma] + 
       2205806924098215648*x1^12*x2^13*\[Sigma] - 319132455281893344*x1^13*
        x2^13*\[Sigma] + 16866318614745600*x1^14*x2^13*\[Sigma] - 
       17072873996430*x1^2*x2^14*\[Sigma] + 1498049387269100*x1^3*x2^14*
        \[Sigma] - 30647869321478700*x1^4*x2^14*\[Sigma] + 
       260677358419588236*x1^5*x2^14*\[Sigma] - 1158097805091120152*x1^6*
        x2^14*\[Sigma] + 3006959721074204196*x1^7*x2^14*\[Sigma] - 
       4826999622763667580*x1^8*x2^14*\[Sigma] + 4887459971418941060*x1^9*
        x2^14*\[Sigma] - 3085072467959893554*x1^10*x2^14*\[Sigma] + 
       1153537661016466848*x1^11*x2^14*\[Sigma] - 226164458096469984*x1^12*
        x2^14*\[Sigma] + 16866318614745600*x1^13*x2^14*\[Sigma] + 
       1814400*x1*x2^15*\[Sigma] + 9195000228160*x1^2*x2^15*\[Sigma] - 
       600935179343880*x1^3*x2^15*\[Sigma] + 9875075634983796*x1^4*x2^15*
        \[Sigma] - 69724943593783072*x1^5*x2^15*\[Sigma] + 
       260677358419588236*x1^6*x2^15*\[Sigma] - 570000450237182160*x1^7*x2^15*
        \[Sigma] + 761826428236034140*x1^8*x2^15*\[Sigma] - 
       625242280285295484*x1^9*x2^15*\[Sigma] + 303583681839600108*x1^10*
        x2^15*\[Sigma] - 78411723464796384*x1^11*x2^15*\[Sigma] + 
       8008688207520000*x1^12*x2^15*\[Sigma] - 33750*x2^16*\[Sigma] + 
       4279770*x1*x2^16*\[Sigma] - 2511147131265*x1^2*x2^16*\[Sigma] + 
       126633008398596*x1^3*x2^16*\[Sigma] - 1689623466540072*x1^4*x2^16*
        \[Sigma] + 9875075634983796*x1^5*x2^16*\[Sigma] - 
       30647869321478700*x1^6*x2^16*\[Sigma] + 55039360771486500*x1^7*x2^16*
        \[Sigma] - 58821741982837344*x1^8*x2^16*\[Sigma] + 
       36633593858104068*x1^9*x2^16*\[Sigma] - 12134745615971784*x1^10*x2^16*
        \[Sigma] + 1621810443052800*x1^11*x2^16*\[Sigma] + 
       38610*x2^17*\[Sigma] - 5392080*x1*x2^17*\[Sigma] + 
       297593115168*x1^2*x2^17*\[Sigma] - 11753804668928*x1^3*x2^17*
        \[Sigma] + 126633008398596*x1^4*x2^17*\[Sigma] - 
       600935179343880*x1^5*x2^17*\[Sigma] + 1498049387269100*x1^6*x2^17*
        \[Sigma] - 2099895385403652*x1^7*x2^17*\[Sigma] + 
       1656199946219292*x1^8*x2^17*\[Sigma] - 680156379910384*x1^9*x2^17*
        \[Sigma] + 111560969520000*x1^10*x2^17*\[Sigma] - 
       10305*x2^18*\[Sigma] + 885060*x1*x2^18*\[Sigma] - 
       9664375924*x1^2*x2^18*\[Sigma] + 297593115168*x1^3*x2^18*\[Sigma] - 
       2511147131265*x1^4*x2^18*\[Sigma] + 9195000228160*x1^5*x2^18*
        \[Sigma] - 17072873996430*x1^6*x2^18*\[Sigma] + 
       16680692681076*x1^7*x2^18*\[Sigma] - 8066780914712*x1^8*x2^18*
        \[Sigma] + 1487479593600*x1^9*x2^18*\[Sigma] + 
       885060*x1^2*x2^19*\[Sigma] - 5392080*x1^3*x2^19*\[Sigma] + 
       4279770*x1^4*x2^19*\[Sigma] + 1814400*x1^5*x2^19*\[Sigma] - 
       10305*x1^2*x2^20*\[Sigma] + 38610*x1^3*x2^20*\[Sigma] - 
       33750*x1^4*x2^20*\[Sigma] - 2211300*x1^15*x2*\[Sigma]^2 + 
       3423600*x1^16*x2*\[Sigma]^2 - 1545210*x1^17*x2*\[Sigma]^2 + 
       182430*x1^18*x2*\[Sigma]^2 + 594991837440*x1^11*x2^2*\[Sigma]^2 - 
       4325774744320*x1^12*x2^2*\[Sigma]^2 + 9881217250044*x1^13*x2^2*
        \[Sigma]^2 - 10349408439870*x1^14*x2^2*\[Sigma]^2 + 
       5468218387920*x1^15*x2^2*\[Sigma]^2 - 1422575120010*x1^16*x2^2*
        \[Sigma]^2 + 156666274680*x1^17*x2^2*\[Sigma]^2 - 
       4609748926*x1^18*x2^2*\[Sigma]^2 + 34200*x1^19*x2^2*\[Sigma]^2 - 
       9315*x1^20*x2^2*\[Sigma]^2 + 37484485758720*x1^10*x2^3*\[Sigma]^2 - 
       326024904809600*x1^11*x2^3*\[Sigma]^2 + 897678938845716*x1^12*x2^3*
        \[Sigma]^2 - 1174686196909440*x1^13*x2^3*\[Sigma]^2 + 
       823252241211660*x1^14*x2^3*\[Sigma]^2 - 314019753862620*x1^15*x2^3*
        \[Sigma]^2 + 61338411323790*x1^16*x2^3*\[Sigma]^2 - 
       5155085551784*x1^17*x2^3*\[Sigma]^2 + 115386843540*x1^18*x2^3*
        \[Sigma]^2 + 270*x1^19*x2^3*\[Sigma]^2 + 18630*x1^20*x2^3*
        \[Sigma]^2 + 465009005260800*x1^9*x2^4*\[Sigma]^2 - 
       5419233242845440*x1^10*x2^4*\[Sigma]^2 + 18804138579190860*x1^11*x2^4*
        \[Sigma]^2 - 31232725633635600*x1^12*x2^4*\[Sigma]^2 + 
       28650760605201780*x1^13*x2^4*\[Sigma]^2 - 15112297613983350*x1^14*x2^4*
        \[Sigma]^2 + 4491251255979330*x1^15*x2^4*\[Sigma]^2 - 
       691321154896140*x1^16*x2^4*\[Sigma]^2 + 45313217394900*x1^17*x2^4*
        \[Sigma]^2 - 758071484265*x1^18*x2^4*\[Sigma]^2 - 
       167940*x1^19*x2^4*\[Sigma]^2 + 2048811892807680*x1^8*x2^5*\[Sigma]^2 - 
       33739615016263680*x1^9*x2^5*\[Sigma]^2 + 150963673017993060*x1^10*x2^5*
        \[Sigma]^2 - 320764136424351840*x1^11*x2^5*\[Sigma]^2 + 
       381642557452734060*x1^12*x2^5*\[Sigma]^2 - 269338757443249200*x1^13*
        x2^5*\[Sigma]^2 + 113100101902401390*x1^14*x2^5*\[Sigma]^2 - 
       27081082253067640*x1^15*x2^5*\[Sigma]^2 + 3336089883620820*x1^16*x2^5*
        \[Sigma]^2 - 169896351523980*x1^17*x2^5*\[Sigma]^2 + 
       2055792308570*x1^18*x2^5*\[Sigma]^2 + 4100566052943360*x1^7*x2^6*
        \[Sigma]^2 - 95826623961304320*x1^8*x2^6*\[Sigma]^2 + 
       563581055354489760*x1^9*x2^6*\[Sigma]^2 - 1547672718707727810*x1^10*
        x2^6*\[Sigma]^2 + 2383455692383240500*x1^11*x2^6*\[Sigma]^2 - 
       2211298354305289410*x1^12*x2^6*\[Sigma]^2 + 1260030524059634250*x1^13*
        x2^6*\[Sigma]^2 - 432904883950463960*x1^14*x2^6*\[Sigma]^2 + 
       84529571141651580*x1^15*x2^6*\[Sigma]^2 - 8315902999527870*x1^16*x2^6*
        \[Sigma]^2 + 322855322140930*x1^17*x2^6*\[Sigma]^2 - 
       2699814765330*x1^18*x2^6*\[Sigma]^2 + 4100566052943360*x1^6*x2^7*
        \[Sigma]^2 - 134676813237146880*x1^7*x2^7*\[Sigma]^2 + 
       1069182246165267360*x1^8*x2^7*\[Sigma]^2 - 3859571997879736380*x1^9*
        x2^7*\[Sigma]^2 + 7734618321584667120*x1^10*x2^7*\[Sigma]^2 - 
       9367314477696346020*x1^11*x2^7*\[Sigma]^2 + 7082736553894482390*x1^12*
        x2^7*\[Sigma]^2 - 3337431112275525048*x1^13*x2^7*\[Sigma]^2 + 
       947671365572963220*x1^14*x2^7*\[Sigma]^2 - 150657016420947120*x1^15*
        x2^7*\[Sigma]^2 + 11682354559308150*x1^16*x2^7*\[Sigma]^2 - 
       337579138123380*x1^17*x2^7*\[Sigma]^2 + 1893170567844*x1^18*x2^7*
        \[Sigma]^2 + 2048811892807680*x1^5*x2^8*\[Sigma]^2 - 
       95826623961304320*x1^6*x2^8*\[Sigma]^2 + 1069182246165267360*x1^7*x2^8*
        \[Sigma]^2 - 5209650084217175520*x1^8*x2^8*\[Sigma]^2 + 
       13768262945162973360*x1^9*x2^8*\[Sigma]^2 - 21801577165784282430*x1^10*
        x2^8*\[Sigma]^2 + 21642800173498884570*x1^11*x2^8*\[Sigma]^2 - 
       13628358408787097332*x1^12*x2^8*\[Sigma]^2 + 5357253295904488860*x1^13*
        x2^8*\[Sigma]^2 - 1255579066343320530*x1^14*x2^8*\[Sigma]^2 + 
       160934007416542850*x1^15*x2^8*\[Sigma]^2 - 9705872579616840*x1^16*x2^8*
        \[Sigma]^2 + 209018702567676*x1^17*x2^8*\[Sigma]^2 - 
       839363484960*x1^18*x2^8*\[Sigma]^2 + 465009005260800*x1^4*x2^9*
        \[Sigma]^2 - 33739615016263680*x1^5*x2^9*\[Sigma]^2 + 
       563581055354489760*x1^6*x2^9*\[Sigma]^2 - 3859571997879736380*x1^7*
        x2^9*\[Sigma]^2 + 13768262945162973360*x1^8*x2^9*\[Sigma]^2 - 
       28795528371682723500*x1^9*x2^9*\[Sigma]^2 + 37478627869876366770*x1^10*
        x2^9*\[Sigma]^2 - 31110863352035814440*x1^11*x2^9*\[Sigma]^2 + 
       16440561097029371580*x1^12*x2^9*\[Sigma]^2 - 5384189613918016500*x1^13*
        x2^9*\[Sigma]^2 + 1033404981502025590*x1^14*x2^9*\[Sigma]^2 - 
       105950495153222940*x1^15*x2^9*\[Sigma]^2 + 5031076530579540*x1^16*x2^9*
        \[Sigma]^2 - 85542219322560*x1^17*x2^9*\[Sigma]^2 + 
       239818138560*x1^18*x2^9*\[Sigma]^2 + 37484485758720*x1^3*x2^10*
        \[Sigma]^2 - 5419233242845440*x1^4*x2^10*\[Sigma]^2 + 
       150963673017993060*x1^5*x2^10*\[Sigma]^2 - 1547672718707727810*x1^6*
        x2^10*\[Sigma]^2 + 7734618321584667120*x1^7*x2^10*\[Sigma]^2 - 
       21801577165784282430*x1^8*x2^10*\[Sigma]^2 + 37478627869876366770*x1^9*
        x2^10*\[Sigma]^2 - 40843146400270440660*x1^10*x2^10*\[Sigma]^2 + 
       28535599647896847300*x1^11*x2^10*\[Sigma]^2 - 12632133943997783460*
        x1^12*x2^10*\[Sigma]^2 + 3422327463130872750*x1^13*x2^10*\[Sigma]^2 - 
       535034249023035630*x1^14*x2^10*\[Sigma]^2 + 44536445851215660*x1^15*
        x2^10*\[Sigma]^2 - 1744990216089120*x1^16*x2^10*\[Sigma]^2 + 
       20845964018880*x1^17*x2^10*\[Sigma]^2 + 594991837440*x1^2*x2^11*
        \[Sigma]^2 - 326024904809600*x1^3*x2^11*\[Sigma]^2 + 
       18804138579190860*x1^4*x2^11*\[Sigma]^2 - 320764136424351840*x1^5*
        x2^11*\[Sigma]^2 + 2383455692383240500*x1^6*x2^11*\[Sigma]^2 - 
       9367314477696346020*x1^7*x2^11*\[Sigma]^2 + 21642800173498884570*x1^8*
        x2^11*\[Sigma]^2 - 31110863352035814440*x1^9*x2^11*\[Sigma]^2 + 
       28535599647896847300*x1^10*x2^11*\[Sigma]^2 - 16731220281994070460*
        x1^11*x2^11*\[Sigma]^2 + 6158075718651862470*x1^12*x2^11*\[Sigma]^2 - 
       1373562435064076400*x1^13*x2^11*\[Sigma]^2 + 177381673988408880*x1^14*
        x2^11*\[Sigma]^2 - 12425273386606080*x1^15*x2^11*\[Sigma]^2 + 
       348453186681600*x1^16*x2^11*\[Sigma]^2 - 4325774744320*x1^2*x2^12*
        \[Sigma]^2 + 897678938845716*x1^3*x2^12*\[Sigma]^2 - 
       31232725633635600*x1^4*x2^12*\[Sigma]^2 + 381642557452734060*x1^5*
        x2^12*\[Sigma]^2 - 2211298354305289410*x1^6*x2^12*\[Sigma]^2 + 
       7082736553894482390*x1^7*x2^12*\[Sigma]^2 - 13628358408787097332*x1^8*
        x2^12*\[Sigma]^2 + 16440561097029371580*x1^9*x2^12*\[Sigma]^2 - 
       12632133943997783460*x1^10*x2^12*\[Sigma]^2 + 6158075718651862470*
        x1^11*x2^12*\[Sigma]^2 - 1872749002155976560*x1^12*x2^12*\[Sigma]^2 + 
       348032241277249200*x1^13*x2^12*\[Sigma]^2 - 38091555603541440*x1^14*
        x2^12*\[Sigma]^2 + 1931650807806720*x1^15*x2^12*\[Sigma]^2 + 
       9881217250044*x1^2*x2^13*\[Sigma]^2 - 1174686196909440*x1^3*x2^13*
        \[Sigma]^2 + 28650760605201780*x1^4*x2^13*\[Sigma]^2 - 
       269338757443249200*x1^5*x2^13*\[Sigma]^2 + 1260030524059634250*x1^6*
        x2^13*\[Sigma]^2 - 3337431112275525048*x1^7*x2^13*\[Sigma]^2 + 
       5357253295904488860*x1^8*x2^13*\[Sigma]^2 - 5384189613918016500*x1^9*
        x2^13*\[Sigma]^2 + 3422327463130872750*x1^10*x2^13*\[Sigma]^2 - 
       1373562435064076400*x1^11*x2^13*\[Sigma]^2 + 348032241277249200*x1^12*
        x2^13*\[Sigma]^2 - 54962792708503680*x1^13*x2^13*\[Sigma]^2 + 
       4351276651962240*x1^14*x2^13*\[Sigma]^2 - 10349408439870*x1^2*x2^14*
        \[Sigma]^2 + 823252241211660*x1^3*x2^14*\[Sigma]^2 - 
       15112297613983350*x1^4*x2^14*\[Sigma]^2 + 113100101902401390*x1^5*
        x2^14*\[Sigma]^2 - 432904883950463960*x1^6*x2^14*\[Sigma]^2 + 
       947671365572963220*x1^7*x2^14*\[Sigma]^2 - 1255579066343320530*x1^8*
        x2^14*\[Sigma]^2 + 1033404981502025590*x1^9*x2^14*\[Sigma]^2 - 
       535034249023035630*x1^10*x2^14*\[Sigma]^2 + 177381673988408880*x1^11*
        x2^14*\[Sigma]^2 - 38091555603541440*x1^12*x2^14*\[Sigma]^2 + 
       4351276651962240*x1^13*x2^14*\[Sigma]^2 - 2211300*x1*x2^15*
        \[Sigma]^2 + 5468218387920*x1^2*x2^15*\[Sigma]^2 - 
       314019753862620*x1^3*x2^15*\[Sigma]^2 + 4491251255979330*x1^4*x2^15*
        \[Sigma]^2 - 27081082253067640*x1^5*x2^15*\[Sigma]^2 + 
       84529571141651580*x1^6*x2^15*\[Sigma]^2 - 150657016420947120*x1^7*
        x2^15*\[Sigma]^2 + 160934007416542850*x1^8*x2^15*\[Sigma]^2 - 
       105950495153222940*x1^9*x2^15*\[Sigma]^2 + 44536445851215660*x1^10*
        x2^15*\[Sigma]^2 - 12425273386606080*x1^11*x2^15*\[Sigma]^2 + 
       1931650807806720*x1^12*x2^15*\[Sigma]^2 + 3423600*x1*x2^16*
        \[Sigma]^2 - 1422575120010*x1^2*x2^16*\[Sigma]^2 + 
       61338411323790*x1^3*x2^16*\[Sigma]^2 - 691321154896140*x1^4*x2^16*
        \[Sigma]^2 + 3336089883620820*x1^5*x2^16*\[Sigma]^2 - 
       8315902999527870*x1^6*x2^16*\[Sigma]^2 + 11682354559308150*x1^7*x2^16*
        \[Sigma]^2 - 9705872579616840*x1^8*x2^16*\[Sigma]^2 + 
       5031076530579540*x1^9*x2^16*\[Sigma]^2 - 1744990216089120*x1^10*x2^16*
        \[Sigma]^2 + 348453186681600*x1^11*x2^16*\[Sigma]^2 - 
       1545210*x1*x2^17*\[Sigma]^2 + 156666274680*x1^2*x2^17*\[Sigma]^2 - 
       5155085551784*x1^3*x2^17*\[Sigma]^2 + 45313217394900*x1^4*x2^17*
        \[Sigma]^2 - 169896351523980*x1^5*x2^17*\[Sigma]^2 + 
       322855322140930*x1^6*x2^17*\[Sigma]^2 - 337579138123380*x1^7*x2^17*
        \[Sigma]^2 + 209018702567676*x1^8*x2^17*\[Sigma]^2 - 
       85542219322560*x1^9*x2^17*\[Sigma]^2 + 20845964018880*x1^10*x2^17*
        \[Sigma]^2 + 182430*x1*x2^18*\[Sigma]^2 - 4609748926*x1^2*x2^18*
        \[Sigma]^2 + 115386843540*x1^3*x2^18*\[Sigma]^2 - 
       758071484265*x1^4*x2^18*\[Sigma]^2 + 2055792308570*x1^5*x2^18*
        \[Sigma]^2 - 2699814765330*x1^6*x2^18*\[Sigma]^2 + 
       1893170567844*x1^7*x2^18*\[Sigma]^2 - 839363484960*x1^8*x2^18*
        \[Sigma]^2 + 239818138560*x1^9*x2^18*\[Sigma]^2 + 
       34200*x1^2*x2^19*\[Sigma]^2 + 270*x1^3*x2^19*\[Sigma]^2 - 
       167940*x1^4*x2^19*\[Sigma]^2 - 9315*x1^2*x2^20*\[Sigma]^2 + 
       18630*x1^3*x2^20*\[Sigma]^2 + 33750*x1^16*\[Tau] - 
       28890*x1^17*\[Tau] + 5445*x1^18*\[Tau] - 1814400*x1^15*x2*\[Tau] + 
       9115470*x1^16*x2*\[Tau] - 8090640*x1^17*x2*\[Tau] + 
       1489140*x1^18*x2*\[Tau] + 1487479593600*x1^11*x2^2*\[Tau] - 
       2345576240488*x1^12*x2^2*\[Tau] - 929872966716*x1^13*x2^2*\[Tau] + 
       3573044193330*x1^14*x2^2*\[Tau] - 2256552794400*x1^15*x2^2*\[Tau] + 
       505569240885*x1^16*x2^2*\[Tau] - 28855290648*x1^17*x2^2*\[Tau] - 
       417168606*x1^18*x2^2*\[Tau] + 151650*x1^19*x2^2*\[Tau] + 
       111560969520000*x1^10*x2^3*\[Tau] - 239106008934416*x1^11*x2^3*
        \[Tau] + 12350615443692*x1^12*x2^3*\[Tau] + 339019698113100*x1^13*
        x2^3*\[Tau] - 330803440649940*x1^14*x2^3*\[Tau] + 
       124572344920680*x1^15*x2^3*\[Tau] - 18094415772876*x1^16*x2^3*\[Tau] + 
       504532998192*x1^17*x2^3*\[Tau] + 21672991410*x1^18*x2^3*\[Tau] - 
       629100*x1^19*x2^3*\[Tau] + 1621810443052800*x1^9*x2^4*\[Tau] - 
       4355109894156216*x1^10*x2^4*\[Tau] + 837098616255636*x1^11*x2^4*
        \[Tau] + 8524987430536560*x1^12*x2^4*\[Tau] - 11585198364038460*x1^13*
        x2^4*\[Tau] + 6417818170142700*x1^14*x2^4*\[Tau] - 
       1601959318849356*x1^15*x2^4*\[Tau] + 137228279342076*x1^16*x2^4*
        \[Tau] + 3315716832000*x1^17*x2^4*\[Tau] - 377148053220*x1^18*x2^4*
        \[Tau] + 629100*x1^19*x2^4*\[Tau] + 8008688207520000*x1^8*x2^5*
        \[Tau] - 27403978719395616*x1^9*x2^5*\[Tau] + 7271427541742076*x1^10*
        x2^5*\[Tau] + 86072264816000340*x1^11*x2^5*\[Tau] - 
       155212209953590020*x1^12*x2^5*\[Tau] + 118859626866069600*x1^13*x2^5*
        \[Tau] - 44547146241165036*x1^14*x2^5*\[Tau] + 
       7070714028527856*x1^15*x2^5*\[Tau] - 48951587474520*x1^16*x2^5*
        \[Tau] - 71635057031400*x1^17*x2^5*\[Tau] + 2486055264980*x1^18*x2^5*
        \[Tau] + 16866318614745600*x1^7*x2^6*\[Tau] - 76471895872278816*x1^8*
        x2^6*\[Tau] + 24657777809078016*x1^9*x2^6*\[Tau] + 
       413140226769677550*x1^10*x2^6*\[Tau] - 970892694681184380*x1^11*x2^6*
        \[Tau] + 995554443246348300*x1^12*x2^6*\[Tau] - 
       524310754540062756*x1^13*x2^6*\[Tau] + 130372482403641576*x1^14*x2^6*
        \[Tau] - 6517555944530400*x1^15*x2^6*\[Tau] - 2754217945568580*x1^16*
        x2^6*\[Tau] + 362477236306840*x1^17*x2^6*\[Tau] - 
       7511290506930*x1^18*x2^6*\[Tau] + 16866318614745600*x1^6*x2^7*\[Tau] - 
       106397926192705056*x1^7*x2^7*\[Tau] + 42576260407738176*x1^8*x2^7*
        \[Tau] + 1028784956535098400*x1^9*x2^7*\[Tau] - 
       3148539708443668560*x1^10*x2^7*\[Tau] + 4257371669623327320*x1^11*x2^7*
        \[Tau] - 3038072606874997860*x1^12*x2^7*\[Tau] + 
       1089760323509752608*x1^13*x2^7*\[Tau] - 114185845238460240*x1^14*x2^7*
        \[Tau] - 38763939828825120*x1^15*x2^7*\[Tau] + 
       11430695439471000*x1^16*x2^7*\[Tau] - 846510611126388*x1^17*x2^7*
        \[Tau] + 11331132719844*x1^18*x2^7*\[Tau] + 8008688207520000*x1^5*
        x2^8*\[Tau] - 76471895872278816*x1^6*x2^8*\[Tau] + 
       42576260407738176*x1^7*x2^8*\[Tau] + 1388263772272085940*x1^8*x2^8*
        \[Tau] - 5599611757588645620*x1^9*x2^8*\[Tau] + 
       9947128833785272590*x1^10*x2^8*\[Tau] - 9432245719956120324*x1^11*x2^8*
        \[Tau] + 4659144348666421572*x1^12*x2^8*\[Tau] - 
       800623817703945480*x1^13*x2^8*\[Tau] - 253760107176973740*x1^14*x2^8*
        \[Tau] + 137495740908879080*x1^15*x2^8*\[Tau] - 
       20902547689503216*x1^16*x2^8*\[Tau] + 1023096211165452*x1^17*x2^8*
        \[Tau] - 8329885724160*x1^18*x2^8*\[Tau] + 1621810443052800*x1^4*x2^9*
        \[Tau] - 27403978719395616*x1^5*x2^9*\[Tau] + 24657777809078016*x1^6*
        x2^9*\[Tau] + 1028784956535098400*x1^7*x2^9*\[Tau] - 
       5599611757588645620*x1^8*x2^9*\[Tau] + 13151362091176585440*x1^9*x2^9*
        \[Tau] - 16444641546481077324*x1^10*x2^9*\[Tau] + 
       10890092105286579264*x1^11*x2^9*\[Tau] - 2747469709784724000*x1^12*
        x2^9*\[Tau] - 884808441811195320*x1^13*x2^9*\[Tau] + 
       786651733622840680*x1^14*x2^9*\[Tau] - 198578250893357676*x1^15*x2^9*
        \[Tau] + 19937621174389716*x1^16*x2^9*\[Tau] - 
       621171478287360*x1^17*x2^9*\[Tau] + 2379967349760*x1^18*x2^9*\[Tau] + 
       111560969520000*x1^3*x2^10*\[Tau] - 4355109894156216*x1^4*x2^10*
        \[Tau] + 7271427541742076*x1^5*x2^10*\[Tau] + 413140226769677550*x1^6*
        x2^10*\[Tau] - 3148539708443668560*x1^7*x2^10*\[Tau] + 
       9947128833785272590*x1^8*x2^10*\[Tau] - 16444641546481077324*x1^9*
        x2^10*\[Tau] + 14401235895008657004*x1^10*x2^10*\[Tau] - 
       5007192712243666020*x1^11*x2^10*\[Tau] - 1799049671100087660*x1^12*
        x2^10*\[Tau] + 2395369000595179500*x1^13*x2^10*\[Tau] - 
       899254205209873326*x1^14*x2^10*\[Tau] + 148287138550203516*x1^15*x2^10*
        \[Tau] - 9642254643141120*x1^16*x2^10*\[Tau] + 
       149937943034880*x1^17*x2^10*\[Tau] + 1487479593600*x1^2*x2^11*\[Tau] - 
       239106008934416*x1^3*x2^11*\[Tau] + 837098616255636*x1^4*x2^11*
        \[Tau] + 86072264816000340*x1^5*x2^11*\[Tau] - 
       970892694681184380*x1^6*x2^11*\[Tau] + 4257371669623327320*x1^7*x2^11*
        \[Tau] - 9432245719956120324*x1^8*x2^11*\[Tau] + 
       10890092105286579264*x1^9*x2^11*\[Tau] - 5007192712243666020*x1^10*
        x2^11*\[Tau] - 2262812693414766120*x1^11*x2^11*\[Tau] + 
       4123682071766795220*x1^12*x2^11*\[Tau] - 2153021053879397856*x1^13*
        x2^11*\[Tau] + 522191864605691616*x1^14*x2^11*\[Tau] - 
       55708968048814080*x1^15*x2^11*\[Tau] + 1860036021043200*x1^16*x2^11*
        \[Tau] - 2345576240488*x1^2*x2^12*\[Tau] + 12350615443692*x1^3*x2^12*
        \[Tau] + 8524987430536560*x1^4*x2^12*\[Tau] - 155212209953590020*x1^5*
        x2^12*\[Tau] + 995554443246348300*x1^6*x2^12*\[Tau] - 
       3038072606874997860*x1^7*x2^12*\[Tau] + 4659144348666421572*x1^8*x2^12*
        \[Tau] - 2747469709784724000*x1^9*x2^12*\[Tau] - 
       1799049671100087660*x1^10*x2^12*\[Tau] + 4123682071766795220*x1^11*
        x2^12*\[Tau] - 2865721079709386976*x1^12*x2^12*\[Tau] + 
       960372827501379936*x1^13*x2^12*\[Tau] - 149964331903626240*x1^14*x2^12*
        \[Tau] + 8195247571230720*x1^15*x2^12*\[Tau] - 
       929872966716*x1^2*x2^13*\[Tau] + 339019698113100*x1^3*x2^13*\[Tau] - 
       11585198364038460*x1^4*x2^13*\[Tau] + 118859626866069600*x1^5*x2^13*
        \[Tau] - 524310754540062756*x1^6*x2^13*\[Tau] + 
       1089760323509752608*x1^7*x2^13*\[Tau] - 800623817703945480*x1^8*x2^13*
        \[Tau] - 884808441811195320*x1^9*x2^13*\[Tau] + 
       2395369000595179500*x1^10*x2^13*\[Tau] - 2153021053879397856*x1^11*
        x2^13*\[Tau] + 960372827501379936*x1^12*x2^13*\[Tau] - 
       206746665227182080*x1^13*x2^13*\[Tau] + 16402264211773440*x1^14*x2^13*
        \[Tau] + 3573044193330*x1^2*x2^14*\[Tau] - 330803440649940*x1^3*x2^14*
        \[Tau] + 6417818170142700*x1^4*x2^14*\[Tau] - 44547146241165036*x1^5*
        x2^14*\[Tau] + 130372482403641576*x1^6*x2^14*\[Tau] - 
       114185845238460240*x1^7*x2^14*\[Tau] - 253760107176973740*x1^8*x2^14*
        \[Tau] + 786651733622840680*x1^9*x2^14*\[Tau] - 
       899254205209873326*x1^10*x2^14*\[Tau] + 522191864605691616*x1^11*x2^14*
        \[Tau] - 149964331903626240*x1^12*x2^14*\[Tau] + 
       16402264211773440*x1^13*x2^14*\[Tau] - 1814400*x1*x2^15*\[Tau] - 
       2256552794400*x1^2*x2^15*\[Tau] + 124572344920680*x1^3*x2^15*\[Tau] - 
       1601959318849356*x1^4*x2^15*\[Tau] + 7070714028527856*x1^5*x2^15*
        \[Tau] - 6517555944530400*x1^6*x2^15*\[Tau] - 38763939828825120*x1^7*
        x2^15*\[Tau] + 137495740908879080*x1^8*x2^15*\[Tau] - 
       198578250893357676*x1^9*x2^15*\[Tau] + 148287138550203516*x1^10*x2^15*
        \[Tau] - 55708968048814080*x1^11*x2^15*\[Tau] + 
       8195247571230720*x1^12*x2^15*\[Tau] + 33750*x2^16*\[Tau] + 
       9115470*x1*x2^16*\[Tau] + 505569240885*x1^2*x2^16*\[Tau] - 
       18094415772876*x1^3*x2^16*\[Tau] + 137228279342076*x1^4*x2^16*\[Tau] - 
       48951587474520*x1^5*x2^16*\[Tau] - 2754217945568580*x1^6*x2^16*
        \[Tau] + 11430695439471000*x1^7*x2^16*\[Tau] - 
       20902547689503216*x1^8*x2^16*\[Tau] + 19937621174389716*x1^9*x2^16*
        \[Tau] - 9642254643141120*x1^10*x2^16*\[Tau] + 
       1860036021043200*x1^11*x2^16*\[Tau] - 28890*x2^17*\[Tau] - 
       8090640*x1*x2^17*\[Tau] - 28855290648*x1^2*x2^17*\[Tau] + 
       504532998192*x1^3*x2^17*\[Tau] + 3315716832000*x1^4*x2^17*\[Tau] - 
       71635057031400*x1^5*x2^17*\[Tau] + 362477236306840*x1^6*x2^17*\[Tau] - 
       846510611126388*x1^7*x2^17*\[Tau] + 1023096211165452*x1^8*x2^17*
        \[Tau] - 621171478287360*x1^9*x2^17*\[Tau] + 149937943034880*x1^10*
        x2^17*\[Tau] + 5445*x2^18*\[Tau] + 1489140*x1*x2^18*\[Tau] - 
       417168606*x1^2*x2^18*\[Tau] + 21672991410*x1^3*x2^18*\[Tau] - 
       377148053220*x1^4*x2^18*\[Tau] + 2486055264980*x1^5*x2^18*\[Tau] - 
       7511290506930*x1^6*x2^18*\[Tau] + 11331132719844*x1^7*x2^18*\[Tau] - 
       8329885724160*x1^8*x2^18*\[Tau] + 2379967349760*x1^9*x2^18*\[Tau] + 
       151650*x1^2*x2^19*\[Tau] - 629100*x1^3*x2^19*\[Tau] + 
       629100*x1^4*x2^19*\[Tau] + 629100*x1^16*x2*\[Sigma]*\[Tau] - 
       629100*x1^17*x2*\[Sigma]*\[Tau] + 151650*x1^18*x2*\[Sigma]*\[Tau] + 
       2379967349760*x1^11*x2^2*\[Sigma]*\[Tau] - 8329885724160*x1^12*x2^2*
        \[Sigma]*\[Tau] + 11331132719844*x1^13*x2^2*\[Sigma]*\[Tau] - 
       7511290506930*x1^14*x2^2*\[Sigma]*\[Tau] + 2486055264980*x1^15*x2^2*
        \[Sigma]*\[Tau] - 377148053220*x1^16*x2^2*\[Sigma]*\[Tau] + 
       21672991410*x1^17*x2^2*\[Sigma]*\[Tau] - 417168606*x1^18*x2^2*\[Sigma]*
        \[Tau] + 1489140*x1^19*x2^2*\[Sigma]*\[Tau] + 
       5445*x1^20*x2^2*\[Sigma]*\[Tau] + 149937943034880*x1^10*x2^3*\[Sigma]*
        \[Tau] - 621171478287360*x1^11*x2^3*\[Sigma]*\[Tau] + 
       1023096211165452*x1^12*x2^3*\[Sigma]*\[Tau] - 846510611126388*x1^13*
        x2^3*\[Sigma]*\[Tau] + 362477236306840*x1^14*x2^3*\[Sigma]*\[Tau] - 
       71635057031400*x1^15*x2^3*\[Sigma]*\[Tau] + 3315716832000*x1^16*x2^3*
        \[Sigma]*\[Tau] + 504532998192*x1^17*x2^3*\[Sigma]*\[Tau] - 
       28855290648*x1^18*x2^3*\[Sigma]*\[Tau] - 8090640*x1^19*x2^3*\[Sigma]*
        \[Tau] - 28890*x1^20*x2^3*\[Sigma]*\[Tau] + 1860036021043200*x1^9*
        x2^4*\[Sigma]*\[Tau] - 9642254643141120*x1^10*x2^4*\[Sigma]*\[Tau] + 
       19937621174389716*x1^11*x2^4*\[Sigma]*\[Tau] - 20902547689503216*x1^12*
        x2^4*\[Sigma]*\[Tau] + 11430695439471000*x1^13*x2^4*\[Sigma]*\[Tau] - 
       2754217945568580*x1^14*x2^4*\[Sigma]*\[Tau] - 48951587474520*x1^15*
        x2^4*\[Sigma]*\[Tau] + 137228279342076*x1^16*x2^4*\[Sigma]*\[Tau] - 
       18094415772876*x1^17*x2^4*\[Sigma]*\[Tau] + 505569240885*x1^18*x2^4*
        \[Sigma]*\[Tau] + 9115470*x1^19*x2^4*\[Sigma]*\[Tau] + 
       33750*x1^20*x2^4*\[Sigma]*\[Tau] + 8195247571230720*x1^8*x2^5*\[Sigma]*
        \[Tau] - 55708968048814080*x1^9*x2^5*\[Sigma]*\[Tau] + 
       148287138550203516*x1^10*x2^5*\[Sigma]*\[Tau] - 
       198578250893357676*x1^11*x2^5*\[Sigma]*\[Tau] + 
       137495740908879080*x1^12*x2^5*\[Sigma]*\[Tau] - 
       38763939828825120*x1^13*x2^5*\[Sigma]*\[Tau] - 6517555944530400*x1^14*
        x2^5*\[Sigma]*\[Tau] + 7070714028527856*x1^15*x2^5*\[Sigma]*\[Tau] - 
       1601959318849356*x1^16*x2^5*\[Sigma]*\[Tau] + 124572344920680*x1^17*
        x2^5*\[Sigma]*\[Tau] - 2256552794400*x1^18*x2^5*\[Sigma]*\[Tau] - 
       1814400*x1^19*x2^5*\[Sigma]*\[Tau] + 16402264211773440*x1^7*x2^6*
        \[Sigma]*\[Tau] - 149964331903626240*x1^8*x2^6*\[Sigma]*\[Tau] + 
       522191864605691616*x1^9*x2^6*\[Sigma]*\[Tau] - 
       899254205209873326*x1^10*x2^6*\[Sigma]*\[Tau] + 
       786651733622840680*x1^11*x2^6*\[Sigma]*\[Tau] - 
       253760107176973740*x1^12*x2^6*\[Sigma]*\[Tau] - 
       114185845238460240*x1^13*x2^6*\[Sigma]*\[Tau] + 
       130372482403641576*x1^14*x2^6*\[Sigma]*\[Tau] - 
       44547146241165036*x1^15*x2^6*\[Sigma]*\[Tau] + 6417818170142700*x1^16*
        x2^6*\[Sigma]*\[Tau] - 330803440649940*x1^17*x2^6*\[Sigma]*\[Tau] + 
       3573044193330*x1^18*x2^6*\[Sigma]*\[Tau] + 16402264211773440*x1^6*x2^7*
        \[Sigma]*\[Tau] - 206746665227182080*x1^7*x2^7*\[Sigma]*\[Tau] + 
       960372827501379936*x1^8*x2^7*\[Sigma]*\[Tau] - 
       2153021053879397856*x1^9*x2^7*\[Sigma]*\[Tau] + 
       2395369000595179500*x1^10*x2^7*\[Sigma]*\[Tau] - 
       884808441811195320*x1^11*x2^7*\[Sigma]*\[Tau] - 
       800623817703945480*x1^12*x2^7*\[Sigma]*\[Tau] + 
       1089760323509752608*x1^13*x2^7*\[Sigma]*\[Tau] - 
       524310754540062756*x1^14*x2^7*\[Sigma]*\[Tau] + 
       118859626866069600*x1^15*x2^7*\[Sigma]*\[Tau] - 
       11585198364038460*x1^16*x2^7*\[Sigma]*\[Tau] + 339019698113100*x1^17*
        x2^7*\[Sigma]*\[Tau] - 929872966716*x1^18*x2^7*\[Sigma]*\[Tau] + 
       8195247571230720*x1^5*x2^8*\[Sigma]*\[Tau] - 149964331903626240*x1^6*
        x2^8*\[Sigma]*\[Tau] + 960372827501379936*x1^7*x2^8*\[Sigma]*\[Tau] - 
       2865721079709386976*x1^8*x2^8*\[Sigma]*\[Tau] + 
       4123682071766795220*x1^9*x2^8*\[Sigma]*\[Tau] - 
       1799049671100087660*x1^10*x2^8*\[Sigma]*\[Tau] - 
       2747469709784724000*x1^11*x2^8*\[Sigma]*\[Tau] + 
       4659144348666421572*x1^12*x2^8*\[Sigma]*\[Tau] - 
       3038072606874997860*x1^13*x2^8*\[Sigma]*\[Tau] + 
       995554443246348300*x1^14*x2^8*\[Sigma]*\[Tau] - 
       155212209953590020*x1^15*x2^8*\[Sigma]*\[Tau] + 
       8524987430536560*x1^16*x2^8*\[Sigma]*\[Tau] + 12350615443692*x1^17*
        x2^8*\[Sigma]*\[Tau] - 2345576240488*x1^18*x2^8*\[Sigma]*\[Tau] + 
       1860036021043200*x1^4*x2^9*\[Sigma]*\[Tau] - 55708968048814080*x1^5*
        x2^9*\[Sigma]*\[Tau] + 522191864605691616*x1^6*x2^9*\[Sigma]*\[Tau] - 
       2153021053879397856*x1^7*x2^9*\[Sigma]*\[Tau] + 
       4123682071766795220*x1^8*x2^9*\[Sigma]*\[Tau] - 
       2262812693414766120*x1^9*x2^9*\[Sigma]*\[Tau] - 
       5007192712243666020*x1^10*x2^9*\[Sigma]*\[Tau] + 
       10890092105286579264*x1^11*x2^9*\[Sigma]*\[Tau] - 
       9432245719956120324*x1^12*x2^9*\[Sigma]*\[Tau] + 
       4257371669623327320*x1^13*x2^9*\[Sigma]*\[Tau] - 
       970892694681184380*x1^14*x2^9*\[Sigma]*\[Tau] + 
       86072264816000340*x1^15*x2^9*\[Sigma]*\[Tau] + 837098616255636*x1^16*
        x2^9*\[Sigma]*\[Tau] - 239106008934416*x1^17*x2^9*\[Sigma]*\[Tau] + 
       1487479593600*x1^18*x2^9*\[Sigma]*\[Tau] + 149937943034880*x1^3*x2^10*
        \[Sigma]*\[Tau] - 9642254643141120*x1^4*x2^10*\[Sigma]*\[Tau] + 
       148287138550203516*x1^5*x2^10*\[Sigma]*\[Tau] - 
       899254205209873326*x1^6*x2^10*\[Sigma]*\[Tau] + 
       2395369000595179500*x1^7*x2^10*\[Sigma]*\[Tau] - 
       1799049671100087660*x1^8*x2^10*\[Sigma]*\[Tau] - 
       5007192712243666020*x1^9*x2^10*\[Sigma]*\[Tau] + 
       14401235895008657004*x1^10*x2^10*\[Sigma]*\[Tau] - 
       16444641546481077324*x1^11*x2^10*\[Sigma]*\[Tau] + 
       9947128833785272590*x1^12*x2^10*\[Sigma]*\[Tau] - 
       3148539708443668560*x1^13*x2^10*\[Sigma]*\[Tau] + 
       413140226769677550*x1^14*x2^10*\[Sigma]*\[Tau] + 
       7271427541742076*x1^15*x2^10*\[Sigma]*\[Tau] - 4355109894156216*x1^16*
        x2^10*\[Sigma]*\[Tau] + 111560969520000*x1^17*x2^10*\[Sigma]*\[Tau] + 
       2379967349760*x1^2*x2^11*\[Sigma]*\[Tau] - 621171478287360*x1^3*x2^11*
        \[Sigma]*\[Tau] + 19937621174389716*x1^4*x2^11*\[Sigma]*\[Tau] - 
       198578250893357676*x1^5*x2^11*\[Sigma]*\[Tau] + 
       786651733622840680*x1^6*x2^11*\[Sigma]*\[Tau] - 
       884808441811195320*x1^7*x2^11*\[Sigma]*\[Tau] - 
       2747469709784724000*x1^8*x2^11*\[Sigma]*\[Tau] + 
       10890092105286579264*x1^9*x2^11*\[Sigma]*\[Tau] - 
       16444641546481077324*x1^10*x2^11*\[Sigma]*\[Tau] + 
       13151362091176585440*x1^11*x2^11*\[Sigma]*\[Tau] - 
       5599611757588645620*x1^12*x2^11*\[Sigma]*\[Tau] + 
       1028784956535098400*x1^13*x2^11*\[Sigma]*\[Tau] + 
       24657777809078016*x1^14*x2^11*\[Sigma]*\[Tau] - 
       27403978719395616*x1^15*x2^11*\[Sigma]*\[Tau] + 
       1621810443052800*x1^16*x2^11*\[Sigma]*\[Tau] - 
       8329885724160*x1^2*x2^12*\[Sigma]*\[Tau] + 1023096211165452*x1^3*x2^12*
        \[Sigma]*\[Tau] - 20902547689503216*x1^4*x2^12*\[Sigma]*\[Tau] + 
       137495740908879080*x1^5*x2^12*\[Sigma]*\[Tau] - 
       253760107176973740*x1^6*x2^12*\[Sigma]*\[Tau] - 
       800623817703945480*x1^7*x2^12*\[Sigma]*\[Tau] + 
       4659144348666421572*x1^8*x2^12*\[Sigma]*\[Tau] - 
       9432245719956120324*x1^9*x2^12*\[Sigma]*\[Tau] + 
       9947128833785272590*x1^10*x2^12*\[Sigma]*\[Tau] - 
       5599611757588645620*x1^11*x2^12*\[Sigma]*\[Tau] + 
       1388263772272085940*x1^12*x2^12*\[Sigma]*\[Tau] + 
       42576260407738176*x1^13*x2^12*\[Sigma]*\[Tau] - 
       76471895872278816*x1^14*x2^12*\[Sigma]*\[Tau] + 
       8008688207520000*x1^15*x2^12*\[Sigma]*\[Tau] + 
       11331132719844*x1^2*x2^13*\[Sigma]*\[Tau] - 846510611126388*x1^3*x2^13*
        \[Sigma]*\[Tau] + 11430695439471000*x1^4*x2^13*\[Sigma]*\[Tau] - 
       38763939828825120*x1^5*x2^13*\[Sigma]*\[Tau] - 114185845238460240*x1^6*
        x2^13*\[Sigma]*\[Tau] + 1089760323509752608*x1^7*x2^13*\[Sigma]*
        \[Tau] - 3038072606874997860*x1^8*x2^13*\[Sigma]*\[Tau] + 
       4257371669623327320*x1^9*x2^13*\[Sigma]*\[Tau] - 
       3148539708443668560*x1^10*x2^13*\[Sigma]*\[Tau] + 
       1028784956535098400*x1^11*x2^13*\[Sigma]*\[Tau] + 
       42576260407738176*x1^12*x2^13*\[Sigma]*\[Tau] - 
       106397926192705056*x1^13*x2^13*\[Sigma]*\[Tau] + 
       16866318614745600*x1^14*x2^13*\[Sigma]*\[Tau] - 
       7511290506930*x1^2*x2^14*\[Sigma]*\[Tau] + 362477236306840*x1^3*x2^14*
        \[Sigma]*\[Tau] - 2754217945568580*x1^4*x2^14*\[Sigma]*\[Tau] - 
       6517555944530400*x1^5*x2^14*\[Sigma]*\[Tau] + 130372482403641576*x1^6*
        x2^14*\[Sigma]*\[Tau] - 524310754540062756*x1^7*x2^14*\[Sigma]*
        \[Tau] + 995554443246348300*x1^8*x2^14*\[Sigma]*\[Tau] - 
       970892694681184380*x1^9*x2^14*\[Sigma]*\[Tau] + 
       413140226769677550*x1^10*x2^14*\[Sigma]*\[Tau] + 
       24657777809078016*x1^11*x2^14*\[Sigma]*\[Tau] - 
       76471895872278816*x1^12*x2^14*\[Sigma]*\[Tau] + 
       16866318614745600*x1^13*x2^14*\[Sigma]*\[Tau] + 
       2486055264980*x1^2*x2^15*\[Sigma]*\[Tau] - 71635057031400*x1^3*x2^15*
        \[Sigma]*\[Tau] - 48951587474520*x1^4*x2^15*\[Sigma]*\[Tau] + 
       7070714028527856*x1^5*x2^15*\[Sigma]*\[Tau] - 44547146241165036*x1^6*
        x2^15*\[Sigma]*\[Tau] + 118859626866069600*x1^7*x2^15*\[Sigma]*
        \[Tau] - 155212209953590020*x1^8*x2^15*\[Sigma]*\[Tau] + 
       86072264816000340*x1^9*x2^15*\[Sigma]*\[Tau] + 7271427541742076*x1^10*
        x2^15*\[Sigma]*\[Tau] - 27403978719395616*x1^11*x2^15*\[Sigma]*
        \[Tau] + 8008688207520000*x1^12*x2^15*\[Sigma]*\[Tau] + 
       629100*x1*x2^16*\[Sigma]*\[Tau] - 377148053220*x1^2*x2^16*\[Sigma]*
        \[Tau] + 3315716832000*x1^3*x2^16*\[Sigma]*\[Tau] + 
       137228279342076*x1^4*x2^16*\[Sigma]*\[Tau] - 1601959318849356*x1^5*
        x2^16*\[Sigma]*\[Tau] + 6417818170142700*x1^6*x2^16*\[Sigma]*\[Tau] - 
       11585198364038460*x1^7*x2^16*\[Sigma]*\[Tau] + 8524987430536560*x1^8*
        x2^16*\[Sigma]*\[Tau] + 837098616255636*x1^9*x2^16*\[Sigma]*\[Tau] - 
       4355109894156216*x1^10*x2^16*\[Sigma]*\[Tau] + 1621810443052800*x1^11*
        x2^16*\[Sigma]*\[Tau] - 629100*x1*x2^17*\[Sigma]*\[Tau] + 
       21672991410*x1^2*x2^17*\[Sigma]*\[Tau] + 504532998192*x1^3*x2^17*
        \[Sigma]*\[Tau] - 18094415772876*x1^4*x2^17*\[Sigma]*\[Tau] + 
       124572344920680*x1^5*x2^17*\[Sigma]*\[Tau] - 330803440649940*x1^6*
        x2^17*\[Sigma]*\[Tau] + 339019698113100*x1^7*x2^17*\[Sigma]*\[Tau] + 
       12350615443692*x1^8*x2^17*\[Sigma]*\[Tau] - 239106008934416*x1^9*x2^17*
        \[Sigma]*\[Tau] + 111560969520000*x1^10*x2^17*\[Sigma]*\[Tau] + 
       151650*x1*x2^18*\[Sigma]*\[Tau] - 417168606*x1^2*x2^18*\[Sigma]*
        \[Tau] - 28855290648*x1^3*x2^18*\[Sigma]*\[Tau] + 
       505569240885*x1^4*x2^18*\[Sigma]*\[Tau] - 2256552794400*x1^5*x2^18*
        \[Sigma]*\[Tau] + 3573044193330*x1^6*x2^18*\[Sigma]*\[Tau] - 
       929872966716*x1^7*x2^18*\[Sigma]*\[Tau] - 2345576240488*x1^8*x2^18*
        \[Sigma]*\[Tau] + 1487479593600*x1^9*x2^18*\[Sigma]*\[Tau] + 
       1489140*x1^2*x2^19*\[Sigma]*\[Tau] - 8090640*x1^3*x2^19*\[Sigma]*
        \[Tau] + 9115470*x1^4*x2^19*\[Sigma]*\[Tau] - 
       1814400*x1^5*x2^19*\[Sigma]*\[Tau] + 5445*x1^2*x2^20*\[Sigma]*\[Tau] - 
       28890*x1^3*x2^20*\[Sigma]*\[Tau] + 33750*x1^4*x2^20*\[Sigma]*\[Tau] + 
       2211300*x1^15*x2*\[Tau]^2 - 3210300*x1^16*x2*\[Tau]^2 + 
       1331910*x1^17*x2*\[Tau]^2 - 150480*x1^18*x2*\[Tau]^2 + 
       594991837440*x1^11*x2^2*\[Tau]^2 + 160831882240*x1^12*x2^2*\[Tau]^2 - 
       3926827922436*x1^13*x2^2*\[Tau]^2 + 5847884430210*x1^14*x2^2*
        \[Tau]^2 - 3532416095540*x1^15*x2^2*\[Tau]^2 + 
       957271899510*x1^16*x2^2*\[Tau]^2 - 101990619630*x1^17*x2^2*\[Tau]^2 + 
       2553672634*x1^18*x2^2*\[Tau]^2 - 150480*x1^19*x2^2*\[Tau]^2 + 
       37484485758720*x1^10*x2^3*\[Tau]^2 + 15439165665920*x1^11*x2^3*
        \[Tau]^2 - 375753637195884*x1^12*x2^3*\[Tau]^2 + 
       716381649190440*x1^13*x2^3*\[Tau]^2 - 596838743093080*x1^14*x2^3*
        \[Tau]^2 + 250594681016340*x1^15*x2^3*\[Tau]^2 - 
       51654492120330*x1^16*x2^3*\[Tau]^2 + 4451701554116*x1^17*x2^3*
        \[Tau]^2 - 101990619630*x1^18*x2^3*\[Tau]^2 + 
       1331910*x1^19*x2^3*\[Tau]^2 + 465009005260800*x1^9*x2^4*\[Tau]^2 + 
       598105921274880*x1^10*x2^4*\[Tau]^2 - 8891447261466420*x1^11*x2^4*
        \[Tau]^2 + 20897082276709680*x1^12*x2^4*\[Tau]^2 - 
       22958297407098840*x1^13*x2^4*\[Tau]^2 + 13634679863333250*x1^14*x2^4*
        \[Tau]^2 - 4428282010968270*x1^15*x2^4*\[Tau]^2 + 
       733698740925600*x1^16*x2^4*\[Tau]^2 - 51654492120330*x1^17*x2^4*
        \[Tau]^2 + 957271899510*x1^18*x2^4*\[Tau]^2 - 
       3210300*x1^19*x2^4*\[Tau]^2 + 2048811892807680*x1^8*x2^5*\[Tau]^2 + 
       5885130991856640*x1^9*x2^5*\[Tau]^2 - 79026004725195420*x1^10*x2^5*
        \[Tau]^2 + 231058674347787000*x1^11*x2^5*\[Tau]^2 - 
       329650642429472840*x1^12*x2^5*\[Tau]^2 + 265093276339347120*x1^13*x2^5*
        \[Tau]^2 - 123908766885010170*x1^14*x2^5*\[Tau]^2 + 
       32681490643088140*x1^15*x2^5*\[Tau]^2 - 4428282010968270*x1^16*x2^5*
        \[Tau]^2 + 250594681016340*x1^17*x2^5*\[Tau]^2 - 
       3532416095540*x1^18*x2^5*\[Tau]^2 + 2211300*x1^19*x2^5*\[Tau]^2 + 
       4100566052943360*x1^7*x2^6*\[Tau]^2 + 20844458009491200*x1^8*x2^6*
        \[Tau]^2 - 315333534964295520*x1^9*x2^6*\[Tau]^2 + 
       1173499227396255870*x1^10*x2^6*\[Tau]^2 - 2170536325728327400*x1^11*
        x2^6*\[Tau]^2 + 2313107822943661590*x1^12*x2^6*\[Tau]^2 - 
       1484087005729352430*x1^13*x2^6*\[Tau]^2 + 569268252607021520*x1^14*
        x2^6*\[Tau]^2 - 123908766885010170*x1^15*x2^6*\[Tau]^2 + 
       13634679863333250*x1^16*x2^6*\[Tau]^2 - 596838743093080*x1^17*x2^6*
        \[Tau]^2 + 5847884430210*x1^18*x2^6*\[Tau]^2 + 
       4100566052943360*x1^6*x2^7*\[Tau]^2 + 31303480623555840*x1^7*x2^7*
        \[Tau]^2 - 617897203941517920*x1^8*x2^7*\[Tau]^2 + 
       3015280785050109180*x1^9*x2^7*\[Tau]^2 - 7284774737009313420*x1^10*
        x2^7*\[Tau]^2 + 10202759051494108140*x1^11*x2^7*\[Tau]^2 - 
       8759496761773369290*x1^12*x2^7*\[Tau]^2 + 4649965276762316532*x1^13*
        x2^7*\[Tau]^2 - 1484087005729352430*x1^14*x2^7*\[Tau]^2 + 
       265093276339347120*x1^15*x2^7*\[Tau]^2 - 22958297407098840*x1^16*x2^7*
        \[Tau]^2 + 716381649190440*x1^17*x2^7*\[Tau]^2 - 
       3926827922436*x1^18*x2^7*\[Tau]^2 + 2048811892807680*x1^5*x2^8*
        \[Tau]^2 + 20844458009491200*x1^6*x2^8*\[Tau]^2 - 
       617897203941517920*x1^7*x2^8*\[Tau]^2 + 4110141724872654240*x1^8*x2^8*
        \[Tau]^2 - 13181504093080796580*x1^9*x2^8*\[Tau]^2 + 
       24302107876262779890*x1^10*x2^8*\[Tau]^2 - 27590279141991952350*x1^11*
        x2^8*\[Tau]^2 + 19710059396827850848*x1^12*x2^8*\[Tau]^2 - 
       8759496761773369290*x1^13*x2^8*\[Tau]^2 + 2313107822943661590*x1^14*
        x2^8*\[Tau]^2 - 329650642429472840*x1^15*x2^8*\[Tau]^2 + 
       20897082276709680*x1^16*x2^8*\[Tau]^2 - 375753637195884*x1^17*x2^8*
        \[Tau]^2 + 160831882240*x1^18*x2^8*\[Tau]^2 + 
       465009005260800*x1^4*x2^9*\[Tau]^2 + 5885130991856640*x1^5*x2^9*
        \[Tau]^2 - 315333534964295520*x1^6*x2^9*\[Tau]^2 + 
       3015280785050109180*x1^7*x2^9*\[Tau]^2 - 13181504093080796580*x1^8*
        x2^9*\[Tau]^2 + 32341293539408884500*x1^9*x2^9*\[Tau]^2 - 
       48477989314117906650*x1^10*x2^9*\[Tau]^2 + 45947764878827993660*x1^11*
        x2^9*\[Tau]^2 - 27590279141991952350*x1^12*x2^9*\[Tau]^2 + 
       10202759051494108140*x1^13*x2^9*\[Tau]^2 - 2170536325728327400*x1^14*
        x2^9*\[Tau]^2 + 231058674347787000*x1^15*x2^9*\[Tau]^2 - 
       8891447261466420*x1^16*x2^9*\[Tau]^2 + 15439165665920*x1^17*x2^9*
        \[Tau]^2 + 594991837440*x1^18*x2^9*\[Tau]^2 + 
       37484485758720*x1^3*x2^10*\[Tau]^2 + 598105921274880*x1^4*x2^10*
        \[Tau]^2 - 79026004725195420*x1^5*x2^10*\[Tau]^2 + 
       1173499227396255870*x1^6*x2^10*\[Tau]^2 - 7284774737009313420*x1^7*
        x2^10*\[Tau]^2 + 24302107876262779890*x1^8*x2^10*\[Tau]^2 - 
       48477989314117906650*x1^9*x2^10*\[Tau]^2 + 60731109006274968300*x1^10*
        x2^10*\[Tau]^2 - 48477989314117906650*x1^11*x2^10*\[Tau]^2 + 
       24302107876262779890*x1^12*x2^10*\[Tau]^2 - 7284774737009313420*x1^13*
        x2^10*\[Tau]^2 + 1173499227396255870*x1^14*x2^10*\[Tau]^2 - 
       79026004725195420*x1^15*x2^10*\[Tau]^2 + 598105921274880*x1^16*x2^10*
        \[Tau]^2 + 37484485758720*x1^17*x2^10*\[Tau]^2 + 
       594991837440*x1^2*x2^11*\[Tau]^2 + 15439165665920*x1^3*x2^11*
        \[Tau]^2 - 8891447261466420*x1^4*x2^11*\[Tau]^2 + 
       231058674347787000*x1^5*x2^11*\[Tau]^2 - 2170536325728327400*x1^6*
        x2^11*\[Tau]^2 + 10202759051494108140*x1^7*x2^11*\[Tau]^2 - 
       27590279141991952350*x1^8*x2^11*\[Tau]^2 + 45947764878827993660*x1^9*
        x2^11*\[Tau]^2 - 48477989314117906650*x1^10*x2^11*\[Tau]^2 + 
       32341293539408884500*x1^11*x2^11*\[Tau]^2 - 13181504093080796580*x1^12*
        x2^11*\[Tau]^2 + 3015280785050109180*x1^13*x2^11*\[Tau]^2 - 
       315333534964295520*x1^14*x2^11*\[Tau]^2 + 5885130991856640*x1^15*x2^11*
        \[Tau]^2 + 465009005260800*x1^16*x2^11*\[Tau]^2 + 
       160831882240*x1^2*x2^12*\[Tau]^2 - 375753637195884*x1^3*x2^12*
        \[Tau]^2 + 20897082276709680*x1^4*x2^12*\[Tau]^2 - 
       329650642429472840*x1^5*x2^12*\[Tau]^2 + 2313107822943661590*x1^6*
        x2^12*\[Tau]^2 - 8759496761773369290*x1^7*x2^12*\[Tau]^2 + 
       19710059396827850848*x1^8*x2^12*\[Tau]^2 - 27590279141991952350*x1^9*
        x2^12*\[Tau]^2 + 24302107876262779890*x1^10*x2^12*\[Tau]^2 - 
       13181504093080796580*x1^11*x2^12*\[Tau]^2 + 4110141724872654240*x1^12*
        x2^12*\[Tau]^2 - 617897203941517920*x1^13*x2^12*\[Tau]^2 + 
       20844458009491200*x1^14*x2^12*\[Tau]^2 + 2048811892807680*x1^15*x2^12*
        \[Tau]^2 - 3926827922436*x1^2*x2^13*\[Tau]^2 + 
       716381649190440*x1^3*x2^13*\[Tau]^2 - 22958297407098840*x1^4*x2^13*
        \[Tau]^2 + 265093276339347120*x1^5*x2^13*\[Tau]^2 - 
       1484087005729352430*x1^6*x2^13*\[Tau]^2 + 4649965276762316532*x1^7*
        x2^13*\[Tau]^2 - 8759496761773369290*x1^8*x2^13*\[Tau]^2 + 
       10202759051494108140*x1^9*x2^13*\[Tau]^2 - 7284774737009313420*x1^10*
        x2^13*\[Tau]^2 + 3015280785050109180*x1^11*x2^13*\[Tau]^2 - 
       617897203941517920*x1^12*x2^13*\[Tau]^2 + 31303480623555840*x1^13*
        x2^13*\[Tau]^2 + 4100566052943360*x1^14*x2^13*\[Tau]^2 + 
       5847884430210*x1^2*x2^14*\[Tau]^2 - 596838743093080*x1^3*x2^14*
        \[Tau]^2 + 13634679863333250*x1^4*x2^14*\[Tau]^2 - 
       123908766885010170*x1^5*x2^14*\[Tau]^2 + 569268252607021520*x1^6*x2^14*
        \[Tau]^2 - 1484087005729352430*x1^7*x2^14*\[Tau]^2 + 
       2313107822943661590*x1^8*x2^14*\[Tau]^2 - 2170536325728327400*x1^9*
        x2^14*\[Tau]^2 + 1173499227396255870*x1^10*x2^14*\[Tau]^2 - 
       315333534964295520*x1^11*x2^14*\[Tau]^2 + 20844458009491200*x1^12*
        x2^14*\[Tau]^2 + 4100566052943360*x1^13*x2^14*\[Tau]^2 + 
       2211300*x1*x2^15*\[Tau]^2 - 3532416095540*x1^2*x2^15*\[Tau]^2 + 
       250594681016340*x1^3*x2^15*\[Tau]^2 - 4428282010968270*x1^4*x2^15*
        \[Tau]^2 + 32681490643088140*x1^5*x2^15*\[Tau]^2 - 
       123908766885010170*x1^6*x2^15*\[Tau]^2 + 265093276339347120*x1^7*x2^15*
        \[Tau]^2 - 329650642429472840*x1^8*x2^15*\[Tau]^2 + 
       231058674347787000*x1^9*x2^15*\[Tau]^2 - 79026004725195420*x1^10*x2^15*
        \[Tau]^2 + 5885130991856640*x1^11*x2^15*\[Tau]^2 + 
       2048811892807680*x1^12*x2^15*\[Tau]^2 - 3210300*x1*x2^16*\[Tau]^2 + 
       957271899510*x1^2*x2^16*\[Tau]^2 - 51654492120330*x1^3*x2^16*
        \[Tau]^2 + 733698740925600*x1^4*x2^16*\[Tau]^2 - 
       4428282010968270*x1^5*x2^16*\[Tau]^2 + 13634679863333250*x1^6*x2^16*
        \[Tau]^2 - 22958297407098840*x1^7*x2^16*\[Tau]^2 + 
       20897082276709680*x1^8*x2^16*\[Tau]^2 - 8891447261466420*x1^9*x2^16*
        \[Tau]^2 + 598105921274880*x1^10*x2^16*\[Tau]^2 + 
       465009005260800*x1^11*x2^16*\[Tau]^2 + 1331910*x1*x2^17*\[Tau]^2 - 
       101990619630*x1^2*x2^17*\[Tau]^2 + 4451701554116*x1^3*x2^17*\[Tau]^2 - 
       51654492120330*x1^4*x2^17*\[Tau]^2 + 250594681016340*x1^5*x2^17*
        \[Tau]^2 - 596838743093080*x1^6*x2^17*\[Tau]^2 + 
       716381649190440*x1^7*x2^17*\[Tau]^2 - 375753637195884*x1^8*x2^17*
        \[Tau]^2 + 15439165665920*x1^9*x2^17*\[Tau]^2 + 
       37484485758720*x1^10*x2^17*\[Tau]^2 - 150480*x1*x2^18*\[Tau]^2 + 
       2553672634*x1^2*x2^18*\[Tau]^2 - 101990619630*x1^3*x2^18*\[Tau]^2 + 
       957271899510*x1^4*x2^18*\[Tau]^2 - 3532416095540*x1^5*x2^18*\[Tau]^2 + 
       5847884430210*x1^6*x2^18*\[Tau]^2 - 3926827922436*x1^7*x2^18*
        \[Tau]^2 + 160831882240*x1^8*x2^18*\[Tau]^2 + 594991837440*x1^9*x2^18*
        \[Tau]^2 - 150480*x1^2*x2^19*\[Tau]^2 + 1331910*x1^3*x2^19*\[Tau]^2 - 
       3210300*x1^4*x2^19*\[Tau]^2 + 2211300*x1^5*x2^19*\[Tau]^2))/45
 
h4444[15] = (128*x1^2*x2^2*(-48600*x1^16 + 97200*x1^17 - 48600*x1^18 - 
       25377300*x1^15*x2 + 63929250*x1^16*x2 - 51410700*x1^17*x2 + 
       12700800*x1^18*x2 + 157950*x1^19*x2 + 2398181385600*x1^10*x2^2 - 
       11990906928000*x1^11*x2^2 + 41138985664440*x1^12*x2^2 - 
       92610501089760*x1^13*x2^2 + 119983728134130*x1^14*x2^2 - 
       86175998601480*x1^15*x2^2 + 32601221195753*x1^16*x2^2 - 
       5639873251276*x1^17*x2^2 + 295176948743*x1^18*x2^2 - 
       13458150*x1^19*x2^2 + 206061458803200*x1^9*x2^3 - 
       1154921655888000*x1^10*x2^3 + 3860930403278640*x1^11*x2^3 - 
       8758770779517840*x1^12*x2^3 + 12569735365717020*x1^13*x2^3 - 
       10943636472969060*x1^14*x2^3 + 5579687312915828*x1^15*x2^3 - 
       1550735021798042*x1^16*x2^3 + 199209116677450*x1^17*x2^3 - 
       7559823090796*x1^18*x2^3 + 95871600*x1^19*x2^3 + 
       3278470408012800*x1^8*x2^4 - 21422344847904000*x1^9*x2^4 + 
       78543552332832840*x1^10*x2^4 - 196135627276088640*x1^11*x2^4 + 
       325182226761966840*x1^12*x2^4 - 346246184992379070*x1^13*x2^4 + 
       230775720734118563*x1^14*x2^4 - 92335132339514762*x1^15*x2^4 + 
       20356760705773488*x1^16*x2^4 - 2056070842190672*x1^17*x2^4 + 
       58629573821513*x1^18*x2^4 - 218448900*x1^19*x2^4 + 
       16038037670054400*x1^7*x2^5 - 130475008119456000*x1^8*x2^5 + 
       569243771095148640*x1^9*x2^5 - 1669397063966652240*x1^10*x2^5 + 
       3310995482490821940*x1^11*x2^5 - 4351215685663045650*x1^12*x2^5 + 
       3726825917235492408*x1^13*x2^5 - 2029475198644737112*x1^14*x2^5 + 
       668866242354330388*x1^15*x2^5 - 120991563996655212*x1^16*x2^5 + 
       9795584153319748*x1^17*x2^5 - 210514810837810*x1^18*x2^5 + 
       202216500*x1^19*x2^5 + 27474728849568000*x1^6*x2^6 - 
       312608384472384000*x1^7*x2^6 + 1772056644884447040*x1^8*x2^6 - 
       6495062013837545040*x1^9*x2^6 + 15963735967182128190*x1^10*x2^6 - 
       26234110253838358500*x1^11*x2^6 + 28679941718205519393*x1^12*x2^6 - 
       20616219491658531072*x1^13*x2^6 + 9474719929173708188*x1^14*x2^6 - 
       2629456594473332462*x1^15*x2^6 + 394686934912047963*x1^16*x2^6 - 
       25565458599836450*x1^17*x2^6 + 406273738907750*x1^18*x2^6 - 
       66339000*x1^19*x2^6 + 16038037670054400*x1^5*x2^7 - 
       312608384472384000*x1^6*x2^7 + 2567548026955144800*x1^7*x2^7 - 
       12586464553815618480*x1^8*x2^7 + 39873263358502753860*x1^9*x2^7 - 
       83460520787361972720*x1^10*x2^7 + 116637372407504767404*x1^11*x2^7 - 
       108963854599429507254*x1^12*x2^7 + 67186315956098082684*x1^13*x2^7 - 
       26444095228798373602*x1^14*x2^7 + 6219854183388192328*x1^15*x2^7 - 
       771613748616516960*x1^16*x2^7 + 39206278916780140*x1^17*x2^7 - 
       440946541402600*x1^18*x2^7 + 3278470408012800*x1^4*x2^8 - 
       130475008119456000*x1^5*x2^8 + 1772056644884447040*x1^6*x2^8 - 
       12586464553815618480*x1^7*x2^8 + 53867040987959391840*x1^8*x2^8 - 
       147252492494238203970*x1^9*x2^8 + 265429043026153448939*x1^10*x2^8 - 
       320576321284087615846*x1^11*x2^8 + 259622264068021189808*x1^12*x2^8 - 
       138630037190321375084*x1^13*x2^8 + 46875285748919790153*x1^14*x2^8 - 
       9292765080330123880*x1^15*x2^8 + 935062531358818960*x1^16*x2^8 - 
       35737092561675280*x1^17*x2^8 + 261225768969000*x1^18*x2^8 + 
       206061458803200*x1^3*x2^9 - 21422344847904000*x1^4*x2^9 + 
       569243771095148640*x1^5*x2^9 - 6495062013837545040*x1^6*x2^9 + 
       39873263358502753860*x1^7*x2^9 - 147252492494238203970*x1^8*x2^9 + 
       348071443949442242024*x1^9*x2^9 - 545188027176225073436*x1^10*x2^9 + 
       574266174185424697384*x1^11*x2^9 - 405513740211080090136*x1^12*x2^9 + 
       187615485669213537884*x1^13*x2^9 - 54125580950020021550*x1^14*x2^9 + 
       8879096543111422740*x1^15*x2^9 - 697010232508150240*x1^16*x2^9 + 
       18495237522725040*x1^17*x2^9 - 73353014342400*x1^18*x2^9 + 
       2398181385600*x1^2*x2^10 - 1154921655888000*x1^3*x2^10 + 
       78543552332832840*x1^4*x2^10 - 1669397063966652240*x1^5*x2^10 + 
       15963735967182128190*x1^6*x2^10 - 83460520787361972720*x1^7*x2^10 + 
       265429043026153448939*x1^8*x2^10 - 545188027176225073436*x1^9*x2^10 + 
       746208821769592035834*x1^10*x2^10 - 687586241282818857886*x1^11*
        x2^10 + 422698655972021119699*x1^12*x2^10 - 168064534701403848510*
        x1^13*x2^10 + 40605496482608054090*x1^14*x2^10 - 
       5311427155732218440*x1^15*x2^10 + 301698913895579640*x1^16*x2^10 - 
       4700942720448000*x1^17*x2^10 + 5949918374400*x1^18*x2^10 - 
       11990906928000*x1^2*x2^11 + 3860930403278640*x1^3*x2^11 - 
       196135627276088640*x1^4*x2^11 + 3310995482490821940*x1^5*x2^11 - 
       26234110253838358500*x1^6*x2^11 + 116637372407504767404*x1^7*x2^11 - 
       320576321284087615846*x1^8*x2^11 + 574266174185424697384*x1^9*x2^11 - 
       687586241282818857886*x1^10*x2^11 + 552419837847919094224*x1^11*
        x2^11 - 292834181209401965940*x1^12*x2^11 + 98140980504263235020*
        x1^13*x2^11 - 19145198461378178840*x1^14*x2^11 + 
       1857562513890457440*x1^15*x2^11 - 64952657127571200*x1^16*x2^11 + 
       368894939212800*x1^17*x2^11 + 41138985664440*x1^2*x2^12 - 
       8758770779517840*x1^3*x2^12 + 325182226761966840*x1^4*x2^12 - 
       4351215685663045650*x1^5*x2^12 + 28679941718205519393*x1^6*x2^12 - 
       108963854599429507254*x1^7*x2^12 + 259622264068021189808*x1^8*x2^12 - 
       405513740211080090136*x1^9*x2^12 + 422698655972021119699*x1^10*x2^12 - 
       292834181209401965940*x1^11*x2^12 + 131113512608081897600*x1^12*
        x2^12 - 35684102273343107600*x1^13*x2^12 + 5233069777479313440*x1^14*
        x2^12 - 321095954972832000*x1^15*x2^12 + 4281195113395200*x1^16*
        x2^12 - 92610501089760*x1^2*x2^13 + 12569735365717020*x1^3*x2^13 - 
       346246184992379070*x1^4*x2^13 + 3726825917235492408*x1^5*x2^13 - 
       20616219491658531072*x1^6*x2^13 + 67186315956098082684*x1^7*x2^13 - 
       138630037190321375084*x1^8*x2^13 + 187615485669213537884*x1^9*x2^13 - 
       168064534701403848510*x1^10*x2^13 + 98140980504263235020*x1^11*x2^13 - 
       35684102273343107600*x1^12*x2^13 + 7331820650273174880*x1^13*x2^13 - 
       688972904043590400*x1^14*x2^13 + 16206923814681600*x1^15*x2^13 + 
       119983728134130*x1^2*x2^14 - 10943636472969060*x1^3*x2^14 + 
       230775720734118563*x1^4*x2^14 - 2029475198644737112*x1^5*x2^14 + 
       9474719929173708188*x1^6*x2^14 - 26444095228798373602*x1^7*x2^14 + 
       46875285748919790153*x1^8*x2^14 - 54125580950020021550*x1^9*x2^14 + 
       40605496482608054090*x1^10*x2^14 - 19145198461378178840*x1^11*x2^14 + 
       5233069777479313440*x1^12*x2^14 - 688972904043590400*x1^13*x2^14 + 
       24798736714752000*x1^14*x2^14 - 25377300*x1*x2^15 - 
       86175998601480*x1^2*x2^15 + 5579687312915828*x1^3*x2^15 - 
       92335132339514762*x1^4*x2^15 + 668866242354330388*x1^5*x2^15 - 
       2629456594473332462*x1^6*x2^15 + 6219854183388192328*x1^7*x2^15 - 
       9292765080330123880*x1^8*x2^15 + 8879096543111422740*x1^9*x2^15 - 
       5311427155732218440*x1^10*x2^15 + 1857562513890457440*x1^11*x2^15 - 
       321095954972832000*x1^12*x2^15 + 16206923814681600*x1^13*x2^15 - 
       48600*x2^16 + 63929250*x1*x2^16 + 32601221195753*x1^2*x2^16 - 
       1550735021798042*x1^3*x2^16 + 20356760705773488*x1^4*x2^16 - 
       120991563996655212*x1^5*x2^16 + 394686934912047963*x1^6*x2^16 - 
       771613748616516960*x1^7*x2^16 + 935062531358818960*x1^8*x2^16 - 
       697010232508150240*x1^9*x2^16 + 301698913895579640*x1^10*x2^16 - 
       64952657127571200*x1^11*x2^16 + 4281195113395200*x1^12*x2^16 + 
       97200*x2^17 - 51410700*x1*x2^17 - 5639873251276*x1^2*x2^17 + 
       199209116677450*x1^3*x2^17 - 2056070842190672*x1^4*x2^17 + 
       9795584153319748*x1^5*x2^17 - 25565458599836450*x1^6*x2^17 + 
       39206278916780140*x1^7*x2^17 - 35737092561675280*x1^8*x2^17 + 
       18495237522725040*x1^9*x2^17 - 4700942720448000*x1^10*x2^17 + 
       368894939212800*x1^11*x2^17 - 48600*x2^18 + 12700800*x1*x2^18 + 
       295176948743*x1^2*x2^18 - 7559823090796*x1^3*x2^18 + 
       58629573821513*x1^4*x2^18 - 210514810837810*x1^5*x2^18 + 
       406273738907750*x1^6*x2^18 - 440946541402600*x1^7*x2^18 + 
       261225768969000*x1^8*x2^18 - 73353014342400*x1^9*x2^18 + 
       5949918374400*x1^10*x2^18 + 157950*x1*x2^19 - 13458150*x1^2*x2^19 + 
       95871600*x1^3*x2^19 - 218448900*x1^4*x2^19 + 202216500*x1^5*x2^19 - 
       66339000*x1^6*x2^19 - 1012500*x1^15*\[Sigma] + 
       2677050*x1^16*\[Sigma] - 2316600*x1^17*\[Sigma] + 
       652050*x1^18*\[Sigma] + 51394500*x1^14*x2*\[Sigma] - 
       142730100*x1^15*x2*\[Sigma] + 134786700*x1^16*x2*\[Sigma] - 
       46523700*x1^17*x2*\[Sigma] + 2562300*x1^18*x2*\[Sigma] + 
       510300*x1^19*x2*\[Sigma] + 14874795936000*x1^10*x2^2*\[Sigma] - 
       130152469022160*x1^11*x2^2*\[Sigma] + 424906498462320*x1^12*x2^2*
        \[Sigma] - 709028439052940*x1^13*x2^2*\[Sigma] + 
       669199689689530*x1^14*x2^2*\[Sigma] - 363168388540034*x1^15*x2^2*
        \[Sigma] + 107755849969535*x1^16*x2^2*\[Sigma] - 
       15033158449888*x1^17*x2^2*\[Sigma] + 645617793287*x1^18*x2^2*
        \[Sigma] + 2562300*x1^19*x2^2*\[Sigma] + 652050*x1^20*x2^2*\[Sigma] + 
       1100734899264000*x1^9*x2^3*\[Sigma] - 9562827928602000*x1^10*x2^3*
        \[Sigma] + 33396670833961200*x1^11*x2^3*\[Sigma] - 
       62629847327110580*x1^12*x2^3*\[Sigma] + 69706058176287860*x1^13*x2^3*
        \[Sigma] - 47404019671910626*x1^14*x2^3*\[Sigma] + 
       19338652582849548*x1^15*x2^3*\[Sigma] - 4401384316464146*x1^16*x2^3*
        \[Sigma] + 470995959014932*x1^17*x2^3*\[Sigma] - 
       15033158449888*x1^18*x2^3*\[Sigma] - 46523700*x1^19*x2^3*\[Sigma] - 
       2316600*x1^20*x2^3*\[Sigma] + 15117369531264000*x1^8*x2^4*\[Sigma] - 
       146701074709094880*x1^9*x2^4*\[Sigma] + 589620683555814480*x1^10*x2^4*
        \[Sigma] - 1305466863923397980*x1^11*x2^4*\[Sigma] + 
       1765191201225604520*x1^12*x2^4*\[Sigma] - 1514399680333321896*x1^13*
        x2^4*\[Sigma] + 823920523796865679*x1^14*x2^4*\[Sigma] - 
       274013897813042746*x1^15*x2^4*\[Sigma] + 51025366998339684*x1^16*x2^4*
        \[Sigma] - 4401384316464146*x1^17*x2^4*\[Sigma] + 
       107755849969535*x1^18*x2^4*\[Sigma] + 134786700*x1^19*x2^4*\[Sigma] + 
       2677050*x1^20*x2^4*\[Sigma] + 64969512543936000*x1^7*x2^5*\[Sigma] - 
       776677076498200800*x1^8*x2^5*\[Sigma] + 3828479476993478880*x1^9*x2^5*
        \[Sigma] - 10424493342686474500*x1^10*x2^5*\[Sigma] + 
       17512897160166370380*x1^11*x2^5*\[Sigma] - 19031927836294871744*x1^12*
        x2^5*\[Sigma] + 13545391010547820088*x1^13*x2^5*\[Sigma] - 
       6214439968084741296*x1^14*x2^5*\[Sigma] + 1750839477075158824*x1^15*
        x2^5*\[Sigma] - 274013897813042746*x1^16*x2^5*\[Sigma] + 
       19338652582849548*x1^17*x2^5*\[Sigma] - 363168388540034*x1^18*x2^5*
        \[Sigma] - 142730100*x1^19*x2^5*\[Sigma] - 1012500*x1^20*x2^5*
        \[Sigma] + 103693673603520000*x1^6*x2^6*\[Sigma] - 
       1717854415434449760*x1^7*x2^6*\[Sigma] + 11105101651666934400*x1^8*
        x2^6*\[Sigma] - 38691216742916728180*x1^9*x2^6*\[Sigma] + 
       82504130008055635030*x1^10*x2^6*\[Sigma] - 114266714632116706030*x1^11*
        x2^6*\[Sigma] + 105302974230344667525*x1^12*x2^6*\[Sigma] - 
       64507553444392927256*x1^13*x2^6*\[Sigma] + 25604693935408756484*x1^14*
        x2^6*\[Sigma] - 6214439968084741296*x1^15*x2^6*\[Sigma] + 
       823920523796865679*x1^16*x2^6*\[Sigma] - 47404019671910626*x1^17*x2^6*
        \[Sigma] + 669199689689530*x1^18*x2^6*\[Sigma] + 
       51394500*x1^19*x2^6*\[Sigma] + 64969512543936000*x1^5*x2^7*\[Sigma] - 
       1717854415434449760*x1^6*x2^7*\[Sigma] + 15703706852140086240*x1^7*
        x2^7*\[Sigma] - 73134102497550811420*x1^8*x2^7*\[Sigma] + 
       202862837985485480500*x1^9*x2^7*\[Sigma] - 361795776637069544622*x1^10*
        x2^7*\[Sigma] + 430522788290263530580*x1^11*x2^7*\[Sigma] - 
       345840793818352607542*x1^12*x2^7*\[Sigma] + 185741789812415574168*
        x1^13*x2^7*\[Sigma] - 64507553444392927256*x1^14*x2^7*\[Sigma] + 
       13545391010547820088*x1^15*x2^7*\[Sigma] - 1514399680333321896*x1^16*
        x2^7*\[Sigma] + 69706058176287860*x1^17*x2^7*\[Sigma] - 
       709028439052940*x1^18*x2^7*\[Sigma] + 15117369531264000*x1^4*x2^8*
        \[Sigma] - 776677076498200800*x1^5*x2^8*\[Sigma] + 
       11105101651666934400*x1^6*x2^8*\[Sigma] - 73134102497550811420*x1^7*
        x2^8*\[Sigma] + 272546423185010879260*x1^8*x2^8*\[Sigma] - 
       636432159690022064748*x1^9*x2^8*\[Sigma] + 982071460950122867739*x1^10*
        x2^8*\[Sigma] - 1026256896253116140798*x1^11*x2^8*\[Sigma] + 
       728728493524761127868*x1^12*x2^8*\[Sigma] - 345840793818352607542*
        x1^13*x2^8*\[Sigma] + 105302974230344667525*x1^14*x2^8*\[Sigma] - 
       19031927836294871744*x1^15*x2^8*\[Sigma] + 1765191201225604520*x1^16*
        x2^8*\[Sigma] - 62629847327110580*x1^17*x2^8*\[Sigma] + 
       424906498462320*x1^18*x2^8*\[Sigma] + 1100734899264000*x1^3*x2^9*
        \[Sigma] - 146701074709094880*x1^4*x2^9*\[Sigma] + 
       3828479476993478880*x1^5*x2^9*\[Sigma] - 38691216742916728180*x1^6*
        x2^9*\[Sigma] + 202862837985485480500*x1^7*x2^9*\[Sigma] - 
       636432159690022064748*x1^8*x2^9*\[Sigma] + 1288698623570005200312*x1^9*
        x2^9*\[Sigma] - 1752336551819512537428*x1^10*x2^9*\[Sigma] + 
       1625975713340138406352*x1^11*x2^9*\[Sigma] - 1026256896253116140798*
        x1^12*x2^9*\[Sigma] + 430522788290263530580*x1^13*x2^9*\[Sigma] - 
       114266714632116706030*x1^14*x2^9*\[Sigma] + 17512897160166370380*x1^15*
        x2^9*\[Sigma] - 1305466863923397980*x1^16*x2^9*\[Sigma] + 
       33396670833961200*x1^17*x2^9*\[Sigma] - 130152469022160*x1^18*x2^9*
        \[Sigma] + 14874795936000*x1^2*x2^10*\[Sigma] - 
       9562827928602000*x1^3*x2^10*\[Sigma] + 589620683555814480*x1^4*x2^10*
        \[Sigma] - 10424493342686474500*x1^5*x2^10*\[Sigma] + 
       82504130008055635030*x1^6*x2^10*\[Sigma] - 361795776637069544622*x1^7*
        x2^10*\[Sigma] + 982071460950122867739*x1^8*x2^10*\[Sigma] - 
       1752336551819512537428*x1^9*x2^10*\[Sigma] + 2118802316221333810602*
        x1^10*x2^10*\[Sigma] - 1752336551819512537428*x1^11*x2^10*\[Sigma] + 
       982071460950122867739*x1^12*x2^10*\[Sigma] - 361795776637069544622*
        x1^13*x2^10*\[Sigma] + 82504130008055635030*x1^14*x2^10*\[Sigma] - 
       10424493342686474500*x1^15*x2^10*\[Sigma] + 589620683555814480*x1^16*
        x2^10*\[Sigma] - 9562827928602000*x1^17*x2^10*\[Sigma] + 
       14874795936000*x1^18*x2^10*\[Sigma] - 130152469022160*x1^2*x2^11*
        \[Sigma] + 33396670833961200*x1^3*x2^11*\[Sigma] - 
       1305466863923397980*x1^4*x2^11*\[Sigma] + 17512897160166370380*x1^5*
        x2^11*\[Sigma] - 114266714632116706030*x1^6*x2^11*\[Sigma] + 
       430522788290263530580*x1^7*x2^11*\[Sigma] - 1026256896253116140798*
        x1^8*x2^11*\[Sigma] + 1625975713340138406352*x1^9*x2^11*\[Sigma] - 
       1752336551819512537428*x1^10*x2^11*\[Sigma] + 1288698623570005200312*
        x1^11*x2^11*\[Sigma] - 636432159690022064748*x1^12*x2^11*\[Sigma] + 
       202862837985485480500*x1^13*x2^11*\[Sigma] - 38691216742916728180*
        x1^14*x2^11*\[Sigma] + 3828479476993478880*x1^15*x2^11*\[Sigma] - 
       146701074709094880*x1^16*x2^11*\[Sigma] + 1100734899264000*x1^17*x2^11*
        \[Sigma] + 424906498462320*x1^2*x2^12*\[Sigma] - 
       62629847327110580*x1^3*x2^12*\[Sigma] + 1765191201225604520*x1^4*x2^12*
        \[Sigma] - 19031927836294871744*x1^5*x2^12*\[Sigma] + 
       105302974230344667525*x1^6*x2^12*\[Sigma] - 345840793818352607542*x1^7*
        x2^12*\[Sigma] + 728728493524761127868*x1^8*x2^12*\[Sigma] - 
       1026256896253116140798*x1^9*x2^12*\[Sigma] + 982071460950122867739*
        x1^10*x2^12*\[Sigma] - 636432159690022064748*x1^11*x2^12*\[Sigma] + 
       272546423185010879260*x1^12*x2^12*\[Sigma] - 73134102497550811420*
        x1^13*x2^12*\[Sigma] + 11105101651666934400*x1^14*x2^12*\[Sigma] - 
       776677076498200800*x1^15*x2^12*\[Sigma] + 15117369531264000*x1^16*
        x2^12*\[Sigma] - 709028439052940*x1^2*x2^13*\[Sigma] + 
       69706058176287860*x1^3*x2^13*\[Sigma] - 1514399680333321896*x1^4*x2^13*
        \[Sigma] + 13545391010547820088*x1^5*x2^13*\[Sigma] - 
       64507553444392927256*x1^6*x2^13*\[Sigma] + 185741789812415574168*x1^7*
        x2^13*\[Sigma] - 345840793818352607542*x1^8*x2^13*\[Sigma] + 
       430522788290263530580*x1^9*x2^13*\[Sigma] - 361795776637069544622*
        x1^10*x2^13*\[Sigma] + 202862837985485480500*x1^11*x2^13*\[Sigma] - 
       73134102497550811420*x1^12*x2^13*\[Sigma] + 15703706852140086240*x1^13*
        x2^13*\[Sigma] - 1717854415434449760*x1^14*x2^13*\[Sigma] + 
       64969512543936000*x1^15*x2^13*\[Sigma] + 51394500*x1*x2^14*\[Sigma] + 
       669199689689530*x1^2*x2^14*\[Sigma] - 47404019671910626*x1^3*x2^14*
        \[Sigma] + 823920523796865679*x1^4*x2^14*\[Sigma] - 
       6214439968084741296*x1^5*x2^14*\[Sigma] + 25604693935408756484*x1^6*
        x2^14*\[Sigma] - 64507553444392927256*x1^7*x2^14*\[Sigma] + 
       105302974230344667525*x1^8*x2^14*\[Sigma] - 114266714632116706030*x1^9*
        x2^14*\[Sigma] + 82504130008055635030*x1^10*x2^14*\[Sigma] - 
       38691216742916728180*x1^11*x2^14*\[Sigma] + 11105101651666934400*x1^12*
        x2^14*\[Sigma] - 1717854415434449760*x1^13*x2^14*\[Sigma] + 
       103693673603520000*x1^14*x2^14*\[Sigma] - 1012500*x2^15*\[Sigma] - 
       142730100*x1*x2^15*\[Sigma] - 363168388540034*x1^2*x2^15*\[Sigma] + 
       19338652582849548*x1^3*x2^15*\[Sigma] - 274013897813042746*x1^4*x2^15*
        \[Sigma] + 1750839477075158824*x1^5*x2^15*\[Sigma] - 
       6214439968084741296*x1^6*x2^15*\[Sigma] + 13545391010547820088*x1^7*
        x2^15*\[Sigma] - 19031927836294871744*x1^8*x2^15*\[Sigma] + 
       17512897160166370380*x1^9*x2^15*\[Sigma] - 10424493342686474500*x1^10*
        x2^15*\[Sigma] + 3828479476993478880*x1^11*x2^15*\[Sigma] - 
       776677076498200800*x1^12*x2^15*\[Sigma] + 64969512543936000*x1^13*
        x2^15*\[Sigma] + 2677050*x2^16*\[Sigma] + 134786700*x1*x2^16*
        \[Sigma] + 107755849969535*x1^2*x2^16*\[Sigma] - 
       4401384316464146*x1^3*x2^16*\[Sigma] + 51025366998339684*x1^4*x2^16*
        \[Sigma] - 274013897813042746*x1^5*x2^16*\[Sigma] + 
       823920523796865679*x1^6*x2^16*\[Sigma] - 1514399680333321896*x1^7*
        x2^16*\[Sigma] + 1765191201225604520*x1^8*x2^16*\[Sigma] - 
       1305466863923397980*x1^9*x2^16*\[Sigma] + 589620683555814480*x1^10*
        x2^16*\[Sigma] - 146701074709094880*x1^11*x2^16*\[Sigma] + 
       15117369531264000*x1^12*x2^16*\[Sigma] - 2316600*x2^17*\[Sigma] - 
       46523700*x1*x2^17*\[Sigma] - 15033158449888*x1^2*x2^17*\[Sigma] + 
       470995959014932*x1^3*x2^17*\[Sigma] - 4401384316464146*x1^4*x2^17*
        \[Sigma] + 19338652582849548*x1^5*x2^17*\[Sigma] - 
       47404019671910626*x1^6*x2^17*\[Sigma] + 69706058176287860*x1^7*x2^17*
        \[Sigma] - 62629847327110580*x1^8*x2^17*\[Sigma] + 
       33396670833961200*x1^9*x2^17*\[Sigma] - 9562827928602000*x1^10*x2^17*
        \[Sigma] + 1100734899264000*x1^11*x2^17*\[Sigma] + 
       652050*x2^18*\[Sigma] + 2562300*x1*x2^18*\[Sigma] + 
       645617793287*x1^2*x2^18*\[Sigma] - 15033158449888*x1^3*x2^18*
        \[Sigma] + 107755849969535*x1^4*x2^18*\[Sigma] - 
       363168388540034*x1^5*x2^18*\[Sigma] + 669199689689530*x1^6*x2^18*
        \[Sigma] - 709028439052940*x1^7*x2^18*\[Sigma] + 
       424906498462320*x1^8*x2^18*\[Sigma] - 130152469022160*x1^9*x2^18*
        \[Sigma] + 14874795936000*x1^10*x2^18*\[Sigma] + 
       510300*x1*x2^19*\[Sigma] + 2562300*x1^2*x2^19*\[Sigma] - 
       46523700*x1^3*x2^19*\[Sigma] + 134786700*x1^4*x2^19*\[Sigma] - 
       142730100*x1^5*x2^19*\[Sigma] + 51394500*x1^6*x2^19*\[Sigma] + 
       652050*x1^2*x2^20*\[Sigma] - 2316600*x1^3*x2^20*\[Sigma] + 
       2677050*x1^4*x2^20*\[Sigma] - 1012500*x1^5*x2^20*\[Sigma] - 
       66339000*x1^14*x2*\[Sigma]^2 + 202216500*x1^15*x2*\[Sigma]^2 - 
       218448900*x1^16*x2*\[Sigma]^2 + 95871600*x1^17*x2*\[Sigma]^2 - 
       13458150*x1^18*x2*\[Sigma]^2 + 157950*x1^19*x2*\[Sigma]^2 + 
       5949918374400*x1^10*x2^2*\[Sigma]^2 - 73353014342400*x1^11*x2^2*
        \[Sigma]^2 + 261225768969000*x1^12*x2^2*\[Sigma]^2 - 
       440946541402600*x1^13*x2^2*\[Sigma]^2 + 406273738907750*x1^14*x2^2*
        \[Sigma]^2 - 210514810837810*x1^15*x2^2*\[Sigma]^2 + 
       58629573821513*x1^16*x2^2*\[Sigma]^2 - 7559823090796*x1^17*x2^2*
        \[Sigma]^2 + 295176948743*x1^18*x2^2*\[Sigma]^2 + 
       12700800*x1^19*x2^2*\[Sigma]^2 - 48600*x1^20*x2^2*\[Sigma]^2 + 
       368894939212800*x1^9*x2^3*\[Sigma]^2 - 4700942720448000*x1^10*x2^3*
        \[Sigma]^2 + 18495237522725040*x1^11*x2^3*\[Sigma]^2 - 
       35737092561675280*x1^12*x2^3*\[Sigma]^2 + 39206278916780140*x1^13*x2^3*
        \[Sigma]^2 - 25565458599836450*x1^14*x2^3*\[Sigma]^2 + 
       9795584153319748*x1^15*x2^3*\[Sigma]^2 - 2056070842190672*x1^16*x2^3*
        \[Sigma]^2 + 199209116677450*x1^17*x2^3*\[Sigma]^2 - 
       5639873251276*x1^18*x2^3*\[Sigma]^2 - 51410700*x1^19*x2^3*\[Sigma]^2 + 
       97200*x1^20*x2^3*\[Sigma]^2 + 4281195113395200*x1^8*x2^4*\[Sigma]^2 - 
       64952657127571200*x1^9*x2^4*\[Sigma]^2 + 301698913895579640*x1^10*x2^4*
        \[Sigma]^2 - 697010232508150240*x1^11*x2^4*\[Sigma]^2 + 
       935062531358818960*x1^12*x2^4*\[Sigma]^2 - 771613748616516960*x1^13*
        x2^4*\[Sigma]^2 + 394686934912047963*x1^14*x2^4*\[Sigma]^2 - 
       120991563996655212*x1^15*x2^4*\[Sigma]^2 + 20356760705773488*x1^16*
        x2^4*\[Sigma]^2 - 1550735021798042*x1^17*x2^4*\[Sigma]^2 + 
       32601221195753*x1^18*x2^4*\[Sigma]^2 + 63929250*x1^19*x2^4*
        \[Sigma]^2 - 48600*x1^20*x2^4*\[Sigma]^2 + 16206923814681600*x1^7*
        x2^5*\[Sigma]^2 - 321095954972832000*x1^8*x2^5*\[Sigma]^2 + 
       1857562513890457440*x1^9*x2^5*\[Sigma]^2 - 5311427155732218440*x1^10*
        x2^5*\[Sigma]^2 + 8879096543111422740*x1^11*x2^5*\[Sigma]^2 - 
       9292765080330123880*x1^12*x2^5*\[Sigma]^2 + 6219854183388192328*x1^13*
        x2^5*\[Sigma]^2 - 2629456594473332462*x1^14*x2^5*\[Sigma]^2 + 
       668866242354330388*x1^15*x2^5*\[Sigma]^2 - 92335132339514762*x1^16*
        x2^5*\[Sigma]^2 + 5579687312915828*x1^17*x2^5*\[Sigma]^2 - 
       86175998601480*x1^18*x2^5*\[Sigma]^2 - 25377300*x1^19*x2^5*
        \[Sigma]^2 + 24798736714752000*x1^6*x2^6*\[Sigma]^2 - 
       688972904043590400*x1^7*x2^6*\[Sigma]^2 + 5233069777479313440*x1^8*
        x2^6*\[Sigma]^2 - 19145198461378178840*x1^9*x2^6*\[Sigma]^2 + 
       40605496482608054090*x1^10*x2^6*\[Sigma]^2 - 54125580950020021550*
        x1^11*x2^6*\[Sigma]^2 + 46875285748919790153*x1^12*x2^6*\[Sigma]^2 - 
       26444095228798373602*x1^13*x2^6*\[Sigma]^2 + 9474719929173708188*x1^14*
        x2^6*\[Sigma]^2 - 2029475198644737112*x1^15*x2^6*\[Sigma]^2 + 
       230775720734118563*x1^16*x2^6*\[Sigma]^2 - 10943636472969060*x1^17*
        x2^6*\[Sigma]^2 + 119983728134130*x1^18*x2^6*\[Sigma]^2 + 
       16206923814681600*x1^5*x2^7*\[Sigma]^2 - 688972904043590400*x1^6*x2^7*
        \[Sigma]^2 + 7331820650273174880*x1^7*x2^7*\[Sigma]^2 - 
       35684102273343107600*x1^8*x2^7*\[Sigma]^2 + 98140980504263235020*x1^9*
        x2^7*\[Sigma]^2 - 168064534701403848510*x1^10*x2^7*\[Sigma]^2 + 
       187615485669213537884*x1^11*x2^7*\[Sigma]^2 - 138630037190321375084*
        x1^12*x2^7*\[Sigma]^2 + 67186315956098082684*x1^13*x2^7*\[Sigma]^2 - 
       20616219491658531072*x1^14*x2^7*\[Sigma]^2 + 3726825917235492408*x1^15*
        x2^7*\[Sigma]^2 - 346246184992379070*x1^16*x2^7*\[Sigma]^2 + 
       12569735365717020*x1^17*x2^7*\[Sigma]^2 - 92610501089760*x1^18*x2^7*
        \[Sigma]^2 + 4281195113395200*x1^4*x2^8*\[Sigma]^2 - 
       321095954972832000*x1^5*x2^8*\[Sigma]^2 + 5233069777479313440*x1^6*
        x2^8*\[Sigma]^2 - 35684102273343107600*x1^7*x2^8*\[Sigma]^2 + 
       131113512608081897600*x1^8*x2^8*\[Sigma]^2 - 292834181209401965940*
        x1^9*x2^8*\[Sigma]^2 + 422698655972021119699*x1^10*x2^8*\[Sigma]^2 - 
       405513740211080090136*x1^11*x2^8*\[Sigma]^2 + 259622264068021189808*
        x1^12*x2^8*\[Sigma]^2 - 108963854599429507254*x1^13*x2^8*\[Sigma]^2 + 
       28679941718205519393*x1^14*x2^8*\[Sigma]^2 - 4351215685663045650*x1^15*
        x2^8*\[Sigma]^2 + 325182226761966840*x1^16*x2^8*\[Sigma]^2 - 
       8758770779517840*x1^17*x2^8*\[Sigma]^2 + 41138985664440*x1^18*x2^8*
        \[Sigma]^2 + 368894939212800*x1^3*x2^9*\[Sigma]^2 - 
       64952657127571200*x1^4*x2^9*\[Sigma]^2 + 1857562513890457440*x1^5*x2^9*
        \[Sigma]^2 - 19145198461378178840*x1^6*x2^9*\[Sigma]^2 + 
       98140980504263235020*x1^7*x2^9*\[Sigma]^2 - 292834181209401965940*x1^8*
        x2^9*\[Sigma]^2 + 552419837847919094224*x1^9*x2^9*\[Sigma]^2 - 
       687586241282818857886*x1^10*x2^9*\[Sigma]^2 + 574266174185424697384*
        x1^11*x2^9*\[Sigma]^2 - 320576321284087615846*x1^12*x2^9*\[Sigma]^2 + 
       116637372407504767404*x1^13*x2^9*\[Sigma]^2 - 26234110253838358500*
        x1^14*x2^9*\[Sigma]^2 + 3310995482490821940*x1^15*x2^9*\[Sigma]^2 - 
       196135627276088640*x1^16*x2^9*\[Sigma]^2 + 3860930403278640*x1^17*x2^9*
        \[Sigma]^2 - 11990906928000*x1^18*x2^9*\[Sigma]^2 + 
       5949918374400*x1^2*x2^10*\[Sigma]^2 - 4700942720448000*x1^3*x2^10*
        \[Sigma]^2 + 301698913895579640*x1^4*x2^10*\[Sigma]^2 - 
       5311427155732218440*x1^5*x2^10*\[Sigma]^2 + 40605496482608054090*x1^6*
        x2^10*\[Sigma]^2 - 168064534701403848510*x1^7*x2^10*\[Sigma]^2 + 
       422698655972021119699*x1^8*x2^10*\[Sigma]^2 - 687586241282818857886*
        x1^9*x2^10*\[Sigma]^2 + 746208821769592035834*x1^10*x2^10*
        \[Sigma]^2 - 545188027176225073436*x1^11*x2^10*\[Sigma]^2 + 
       265429043026153448939*x1^12*x2^10*\[Sigma]^2 - 
       83460520787361972720*x1^13*x2^10*\[Sigma]^2 + 15963735967182128190*
        x1^14*x2^10*\[Sigma]^2 - 1669397063966652240*x1^15*x2^10*\[Sigma]^2 + 
       78543552332832840*x1^16*x2^10*\[Sigma]^2 - 1154921655888000*x1^17*
        x2^10*\[Sigma]^2 + 2398181385600*x1^18*x2^10*\[Sigma]^2 - 
       73353014342400*x1^2*x2^11*\[Sigma]^2 + 18495237522725040*x1^3*x2^11*
        \[Sigma]^2 - 697010232508150240*x1^4*x2^11*\[Sigma]^2 + 
       8879096543111422740*x1^5*x2^11*\[Sigma]^2 - 54125580950020021550*x1^6*
        x2^11*\[Sigma]^2 + 187615485669213537884*x1^7*x2^11*\[Sigma]^2 - 
       405513740211080090136*x1^8*x2^11*\[Sigma]^2 + 574266174185424697384*
        x1^9*x2^11*\[Sigma]^2 - 545188027176225073436*x1^10*x2^11*
        \[Sigma]^2 + 348071443949442242024*x1^11*x2^11*\[Sigma]^2 - 
       147252492494238203970*x1^12*x2^11*\[Sigma]^2 + 
       39873263358502753860*x1^13*x2^11*\[Sigma]^2 - 6495062013837545040*
        x1^14*x2^11*\[Sigma]^2 + 569243771095148640*x1^15*x2^11*\[Sigma]^2 - 
       21422344847904000*x1^16*x2^11*\[Sigma]^2 + 206061458803200*x1^17*x2^11*
        \[Sigma]^2 + 261225768969000*x1^2*x2^12*\[Sigma]^2 - 
       35737092561675280*x1^3*x2^12*\[Sigma]^2 + 935062531358818960*x1^4*
        x2^12*\[Sigma]^2 - 9292765080330123880*x1^5*x2^12*\[Sigma]^2 + 
       46875285748919790153*x1^6*x2^12*\[Sigma]^2 - 138630037190321375084*
        x1^7*x2^12*\[Sigma]^2 + 259622264068021189808*x1^8*x2^12*\[Sigma]^2 - 
       320576321284087615846*x1^9*x2^12*\[Sigma]^2 + 265429043026153448939*
        x1^10*x2^12*\[Sigma]^2 - 147252492494238203970*x1^11*x2^12*
        \[Sigma]^2 + 53867040987959391840*x1^12*x2^12*\[Sigma]^2 - 
       12586464553815618480*x1^13*x2^12*\[Sigma]^2 + 1772056644884447040*
        x1^14*x2^12*\[Sigma]^2 - 130475008119456000*x1^15*x2^12*\[Sigma]^2 + 
       3278470408012800*x1^16*x2^12*\[Sigma]^2 - 440946541402600*x1^2*x2^13*
        \[Sigma]^2 + 39206278916780140*x1^3*x2^13*\[Sigma]^2 - 
       771613748616516960*x1^4*x2^13*\[Sigma]^2 + 6219854183388192328*x1^5*
        x2^13*\[Sigma]^2 - 26444095228798373602*x1^6*x2^13*\[Sigma]^2 + 
       67186315956098082684*x1^7*x2^13*\[Sigma]^2 - 108963854599429507254*
        x1^8*x2^13*\[Sigma]^2 + 116637372407504767404*x1^9*x2^13*\[Sigma]^2 - 
       83460520787361972720*x1^10*x2^13*\[Sigma]^2 + 39873263358502753860*
        x1^11*x2^13*\[Sigma]^2 - 12586464553815618480*x1^12*x2^13*
        \[Sigma]^2 + 2567548026955144800*x1^13*x2^13*\[Sigma]^2 - 
       312608384472384000*x1^14*x2^13*\[Sigma]^2 + 16038037670054400*x1^15*
        x2^13*\[Sigma]^2 - 66339000*x1*x2^14*\[Sigma]^2 + 
       406273738907750*x1^2*x2^14*\[Sigma]^2 - 25565458599836450*x1^3*x2^14*
        \[Sigma]^2 + 394686934912047963*x1^4*x2^14*\[Sigma]^2 - 
       2629456594473332462*x1^5*x2^14*\[Sigma]^2 + 9474719929173708188*x1^6*
        x2^14*\[Sigma]^2 - 20616219491658531072*x1^7*x2^14*\[Sigma]^2 + 
       28679941718205519393*x1^8*x2^14*\[Sigma]^2 - 26234110253838358500*x1^9*
        x2^14*\[Sigma]^2 + 15963735967182128190*x1^10*x2^14*\[Sigma]^2 - 
       6495062013837545040*x1^11*x2^14*\[Sigma]^2 + 1772056644884447040*x1^12*
        x2^14*\[Sigma]^2 - 312608384472384000*x1^13*x2^14*\[Sigma]^2 + 
       27474728849568000*x1^14*x2^14*\[Sigma]^2 + 202216500*x1*x2^15*
        \[Sigma]^2 - 210514810837810*x1^2*x2^15*\[Sigma]^2 + 
       9795584153319748*x1^3*x2^15*\[Sigma]^2 - 120991563996655212*x1^4*x2^15*
        \[Sigma]^2 + 668866242354330388*x1^5*x2^15*\[Sigma]^2 - 
       2029475198644737112*x1^6*x2^15*\[Sigma]^2 + 3726825917235492408*x1^7*
        x2^15*\[Sigma]^2 - 4351215685663045650*x1^8*x2^15*\[Sigma]^2 + 
       3310995482490821940*x1^9*x2^15*\[Sigma]^2 - 1669397063966652240*x1^10*
        x2^15*\[Sigma]^2 + 569243771095148640*x1^11*x2^15*\[Sigma]^2 - 
       130475008119456000*x1^12*x2^15*\[Sigma]^2 + 16038037670054400*x1^13*
        x2^15*\[Sigma]^2 - 218448900*x1*x2^16*\[Sigma]^2 + 
       58629573821513*x1^2*x2^16*\[Sigma]^2 - 2056070842190672*x1^3*x2^16*
        \[Sigma]^2 + 20356760705773488*x1^4*x2^16*\[Sigma]^2 - 
       92335132339514762*x1^5*x2^16*\[Sigma]^2 + 230775720734118563*x1^6*
        x2^16*\[Sigma]^2 - 346246184992379070*x1^7*x2^16*\[Sigma]^2 + 
       325182226761966840*x1^8*x2^16*\[Sigma]^2 - 196135627276088640*x1^9*
        x2^16*\[Sigma]^2 + 78543552332832840*x1^10*x2^16*\[Sigma]^2 - 
       21422344847904000*x1^11*x2^16*\[Sigma]^2 + 3278470408012800*x1^12*
        x2^16*\[Sigma]^2 + 95871600*x1*x2^17*\[Sigma]^2 - 
       7559823090796*x1^2*x2^17*\[Sigma]^2 + 199209116677450*x1^3*x2^17*
        \[Sigma]^2 - 1550735021798042*x1^4*x2^17*\[Sigma]^2 + 
       5579687312915828*x1^5*x2^17*\[Sigma]^2 - 10943636472969060*x1^6*x2^17*
        \[Sigma]^2 + 12569735365717020*x1^7*x2^17*\[Sigma]^2 - 
       8758770779517840*x1^8*x2^17*\[Sigma]^2 + 3860930403278640*x1^9*x2^17*
        \[Sigma]^2 - 1154921655888000*x1^10*x2^17*\[Sigma]^2 + 
       206061458803200*x1^11*x2^17*\[Sigma]^2 - 13458150*x1*x2^18*
        \[Sigma]^2 + 295176948743*x1^2*x2^18*\[Sigma]^2 - 
       5639873251276*x1^3*x2^18*\[Sigma]^2 + 32601221195753*x1^4*x2^18*
        \[Sigma]^2 - 86175998601480*x1^5*x2^18*\[Sigma]^2 + 
       119983728134130*x1^6*x2^18*\[Sigma]^2 - 92610501089760*x1^7*x2^18*
        \[Sigma]^2 + 41138985664440*x1^8*x2^18*\[Sigma]^2 - 
       11990906928000*x1^9*x2^18*\[Sigma]^2 + 2398181385600*x1^10*x2^18*
        \[Sigma]^2 + 157950*x1*x2^19*\[Sigma]^2 + 12700800*x1^2*x2^19*
        \[Sigma]^2 - 51410700*x1^3*x2^19*\[Sigma]^2 + 
       63929250*x1^4*x2^19*\[Sigma]^2 - 25377300*x1^5*x2^19*\[Sigma]^2 - 
       48600*x1^2*x2^20*\[Sigma]^2 + 97200*x1^3*x2^20*\[Sigma]^2 - 
       48600*x1^4*x2^20*\[Sigma]^2 + 1012500*x1^15*\[Tau] - 
       2385450*x1^16*\[Tau] + 1733400*x1^17*\[Tau] - 360450*x1^18*\[Tau] - 
       51394500*x1^14*x2*\[Tau] + 145386900*x1^15*x2*\[Tau] - 
       144344700*x1^16*x2*\[Tau] + 58544100*x1^17*x2*\[Tau] - 
       8118900*x1^18*x2*\[Tau] - 72900*x1^19*x2*\[Tau] + 
       14874795936000*x1^10*x2^2*\[Tau] - 18595490337840*x1^11*x2^2*\[Tau] - 
       77099905617120*x1^12*x2^2*\[Tau] + 210289823832140*x1^13*x2^2*\[Tau] - 
       205716701542030*x1^14*x2^2*\[Tau] + 93563122818734*x1^15*x2^2*\[Tau] - 
       18131976325545*x1^16*x2^2*\[Tau] + 761747002008*x1^17*x2^2*\[Tau] + 
       54594103503*x1^18*x2^2*\[Tau] - 9217800*x1^19*x2^2*\[Tau] + 
       1100734899264000*x1^9*x2^3*\[Tau] - 2813002290150000*x1^10*x2^3*
        \[Tau] - 1356470166457680*x1^11*x2^3*\[Tau] + 12153606531097940*x1^12*
        x2^3*\[Tau] - 17134621922092100*x1^13*x2^3*\[Tau] + 
       11134238506919086*x1^14*x2^3*\[Tau] - 3526445759533540*x1^15*x2^3*
        \[Tau] + 442919354946606*x1^16*x2^3*\[Tau] + 710501231484*x1^17*x2^3*
        \[Tau] - 1669702246296*x1^18*x2^3*\[Tau] + 37600200*x1^19*x2^3*
        \[Tau] + 15117369531264000*x1^8*x2^4*\[Tau] - 53419852953561120*x1^9*
        x2^4*\[Tau] + 19200445973536800*x1^10*x2^4*\[Tau] + 
       177902943338861660*x1^11*x2^4*\[Tau] - 368474248567546520*x1^12*x2^4*
        \[Tau] + 332707359942546096*x1^13*x2^4*\[Tau] - 
       155651045258172485*x1^14*x2^4*\[Tau] + 35163492856733726*x1^15*x2^4*
        \[Tau] - 2334319869338268*x1^16*x2^4*\[Tau] - 228156400897902*x1^17*
        x2^4*\[Tau] + 16011516815013*x1^18*x2^4*\[Tau] - 
       47182500*x1^19*x2^4*\[Tau] + 64969512543936000*x1^7*x2^5*\[Tau] - 
       309804499073191200*x1^8*x2^5*\[Tau] + 280994238399151200*x1^9*x2^5*
        \[Tau] + 1053848899473798820*x1^10*x2^5*\[Tau] - 
       3228213623414836860*x1^11*x2^5*\[Tau] + 3963941346163634024*x1^12*x2^5*
        \[Tau] - 2591874363454825560*x1^13*x2^5*\[Tau] + 
       899364923500205776*x1^14*x2^5*\[Tau] - 132159039861639448*x1^15*x2^5*
        \[Tau] - 3128646997817622*x1^16*x2^5*\[Tau] + 2134835433714300*x1^17*
        x2^5*\[Tau] - 73582989837930*x1^18*x2^5*\[Tau] + 
       18873000*x1^19*x2^5*\[Tau] + 103693673603520000*x1^6*x2^6*\[Tau] - 
       708399703173870240*x1^7*x2^6*\[Tau] + 1042101691285595520*x1^8*x2^6*
        \[Tau] + 3125113182059863060*x1^9*x2^6*\[Tau] - 
       13916003018333374210*x1^10*x2^6*\[Tau] + 22845297590823542530*x1^11*
        x2^6*\[Tau] - 20194320029403153175*x1^12*x2^6*\[Tau] + 
       9973679816517334776*x1^13*x2^6*\[Tau] - 2430050175130764668*x1^14*x2^6*
        \[Tau] + 103593308444053628*x1^15*x2^6*\[Tau] + 
       63814530341891679*x1^16*x2^6*\[Tau] - 8709078158058930*x1^17*x2^6*
        \[Tau] + 188211849463530*x1^18*x2^6*\[Tau] + 64969512543936000*x1^5*
        x2^7*\[Tau] - 708399703173870240*x1^6*x2^7*\[Tau] + 
       1571340880491972960*x1^7*x2^7*\[Tau] + 5223858803952637180*x1^8*x2^7*
        \[Tau] - 32433491100867654100*x1^9*x2^7*\[Tau] + 
       70349143869177656802*x1^10*x2^7*\[Tau] - 82412827402466441660*x1^11*
        x2^7*\[Tau] + 55512620891394199202*x1^12*x2^7*\[Tau] - 
       19988797734039442392*x1^13*x2^7*\[Tau] + 2334193787013396508*x1^14*
        x2^7*\[Tau] + 706535932599671960*x1^15*x2^7*\[Tau] - 
       238339173803295480*x1^16*x2^7*\[Tau] + 19474534534368720*x1^17*x2^7*
        \[Tau] - 283098823227360*x1^18*x2^7*\[Tau] + 15117369531264000*x1^4*
        x2^8*\[Tau] - 309804499073191200*x1^5*x2^8*\[Tau] + 
       1042101691285595520*x1^6*x2^8*\[Tau] + 5223858803952637180*x1^7*x2^8*
        \[Tau] - 42801100068211482460*x1^8*x2^8*\[Tau] + 
       122020105470627398028*x1^9*x2^8*\[Tau] - 187564226031763063865*x1^10*
        x2^8*\[Tau] + 168131369864985634898*x1^11*x2^8*\[Tau] - 
       84247161652169605380*x1^12*x2^8*\[Tau] + 17066796681134130886*x1^13*
        x2^8*\[Tau] + 3555666549854361893*x1^14*x2^8*\[Tau] - 
       2560922661242669280*x1^15*x2^8*\[Tau] + 453557927125917840*x1^16*x2^8*
        \[Tau] - 25608716112888000*x1^17*x2^8*\[Tau] + 
       249272257038840*x1^18*x2^8*\[Tau] + 1100734899264000*x1^3*x2^9*
        \[Tau] - 53419852953561120*x1^4*x2^9*\[Tau] + 280994238399151200*x1^5*
        x2^9*\[Tau] + 3125113182059863060*x1^6*x2^9*\[Tau] - 
       32433491100867654100*x1^7*x2^9*\[Tau] + 122020105470627398028*x1^8*
        x2^9*\[Tau] - 245894008260637246040*x1^9*x2^9*\[Tau] + 
       289693406741370295508*x1^10*x2^9*\[Tau] - 195142273850820646344*x1^11*
        x2^9*\[Tau] + 59006563088236021054*x1^12*x2^9*\[Tau] + 
       9182522587934651684*x1^13*x2^9*\[Tau] - 13415466552895476750*x1^14*
        x2^9*\[Tau] + 4110887385101837520*x1^15*x2^9*\[Tau] - 
       501704228845613520*x1^16*x2^9*\[Tau] + 19789414367314320*x1^17*x2^9*
        \[Tau] - 118998367488000*x1^18*x2^9*\[Tau] + 14874795936000*x1^2*
        x2^10*\[Tau] - 2813002290150000*x1^3*x2^10*\[Tau] + 
       19200445973536800*x1^4*x2^10*\[Tau] + 1053848899473798820*x1^5*x2^10*
        \[Tau] - 13916003018333374210*x1^6*x2^10*\[Tau] + 
       70349143869177656802*x1^7*x2^10*\[Tau] - 187564226031763063865*x1^8*
        x2^10*\[Tau] + 289693406741370295508*x1^9*x2^10*\[Tau] - 
       257273092180242838374*x1^10*x2^10*\[Tau] + 107585468744504212744*x1^11*
        x2^10*\[Tau] + 13890375879606085655*x1^12*x2^10*\[Tau] - 
       38399133912936878550*x1^13*x2^10*\[Tau] + 17983899967150750470*x1^14*
        x2^10*\[Tau] - 3737660643548296560*x1^15*x2^10*\[Tau] + 
       325875454989437160*x1^16*x2^10*\[Tau] - 8329885724160000*x1^17*x2^10*
        \[Tau] + 23799673497600*x1^18*x2^10*\[Tau] - 18595490337840*x1^2*
        x2^11*\[Tau] - 1356470166457680*x1^3*x2^11*\[Tau] + 
       177902943338861660*x1^4*x2^11*\[Tau] - 3228213623414836860*x1^5*x2^11*
        \[Tau] + 22845297590823542530*x1^6*x2^11*\[Tau] - 
       82412827402466441660*x1^7*x2^11*\[Tau] + 168131369864985634898*x1^8*
        x2^11*\[Tau] - 195142273850820646344*x1^9*x2^11*\[Tau] + 
       107585468744504212744*x1^10*x2^11*\[Tau] + 15199751585990767232*x1^11*
        x2^11*\[Tau] - 64007723875201294980*x1^12*x2^11*\[Tau] + 
       42160306834968479160*x1^13*x2^11*\[Tau] - 13165413892885433520*x1^14*
        x2^11*\[Tau] + 1971545675787804960*x1^15*x2^11*\[Tau] - 
       115291110654720000*x1^16*x2^11*\[Tau] + 1475579756851200*x1^17*x2^11*
        \[Tau] - 77099905617120*x1^2*x2^12*\[Tau] + 12153606531097940*x1^3*
        x2^12*\[Tau] - 368474248567546520*x1^4*x2^12*\[Tau] + 
       3963941346163634024*x1^5*x2^12*\[Tau] - 20194320029403153175*x1^6*
        x2^12*\[Tau] + 55512620891394199202*x1^7*x2^12*\[Tau] - 
       84247161652169605380*x1^8*x2^12*\[Tau] + 59006563088236021054*x1^9*
        x2^12*\[Tau] + 13890375879606085655*x1^10*x2^12*\[Tau] - 
       64007723875201294980*x1^11*x2^12*\[Tau] + 55720963515078961920*x1^12*
        x2^12*\[Tau] - 24211513251548256240*x1^13*x2^12*\[Tau] + 
       5463905312296314720*x1^14*x2^12*\[Tau] - 558378262810368000*x1^15*
        x2^12*\[Tau] + 17124780453580800*x1^16*x2^12*\[Tau] + 
       210289823832140*x1^2*x2^13*\[Tau] - 17134621922092100*x1^3*x2^13*
        \[Tau] + 332707359942546096*x1^4*x2^13*\[Tau] - 
       2591874363454825560*x1^5*x2^13*\[Tau] + 9973679816517334776*x1^6*x2^13*
        \[Tau] - 19988797734039442392*x1^7*x2^13*\[Tau] + 
       17066796681134130886*x1^8*x2^13*\[Tau] + 9182522587934651684*x1^9*
        x2^13*\[Tau] - 38399133912936878550*x1^10*x2^13*\[Tau] + 
       42160306834968479160*x1^11*x2^13*\[Tau] - 24211513251548256240*x1^12*
        x2^13*\[Tau] + 7607974960967680800*x1^13*x2^13*\[Tau] - 
       1180572342453504000*x1^14*x2^13*\[Tau] + 64827695258726400*x1^15*x2^13*
        \[Tau] - 51394500*x1*x2^14*\[Tau] - 205716701542030*x1^2*x2^14*
        \[Tau] + 11134238506919086*x1^3*x2^14*\[Tau] - 
       155651045258172485*x1^4*x2^14*\[Tau] + 899364923500205776*x1^5*x2^14*
        \[Tau] - 2430050175130764668*x1^6*x2^14*\[Tau] + 
       2334193787013396508*x1^7*x2^14*\[Tau] + 3555666549854361893*x1^8*x2^14*
        \[Tau] - 13415466552895476750*x1^9*x2^14*\[Tau] + 
       17983899967150750470*x1^10*x2^14*\[Tau] - 13165413892885433520*x1^11*
        x2^14*\[Tau] + 5463905312296314720*x1^12*x2^14*\[Tau] - 
       1180572342453504000*x1^13*x2^14*\[Tau] + 99194946859008000*x1^14*x2^14*
        \[Tau] + 1012500*x2^15*\[Tau] + 145386900*x1*x2^15*\[Tau] + 
       93563122818734*x1^2*x2^15*\[Tau] - 3526445759533540*x1^3*x2^15*
        \[Tau] + 35163492856733726*x1^4*x2^15*\[Tau] - 
       132159039861639448*x1^5*x2^15*\[Tau] + 103593308444053628*x1^6*x2^15*
        \[Tau] + 706535932599671960*x1^7*x2^15*\[Tau] - 
       2560922661242669280*x1^8*x2^15*\[Tau] + 4110887385101837520*x1^9*x2^15*
        \[Tau] - 3737660643548296560*x1^10*x2^15*\[Tau] + 
       1971545675787804960*x1^11*x2^15*\[Tau] - 558378262810368000*x1^12*
        x2^15*\[Tau] + 64827695258726400*x1^13*x2^15*\[Tau] - 
       2385450*x2^16*\[Tau] - 144344700*x1*x2^16*\[Tau] - 
       18131976325545*x1^2*x2^16*\[Tau] + 442919354946606*x1^3*x2^16*\[Tau] - 
       2334319869338268*x1^4*x2^16*\[Tau] - 3128646997817622*x1^5*x2^16*
        \[Tau] + 63814530341891679*x1^6*x2^16*\[Tau] - 
       238339173803295480*x1^7*x2^16*\[Tau] + 453557927125917840*x1^8*x2^16*
        \[Tau] - 501704228845613520*x1^9*x2^16*\[Tau] + 
       325875454989437160*x1^10*x2^16*\[Tau] - 115291110654720000*x1^11*x2^16*
        \[Tau] + 17124780453580800*x1^12*x2^16*\[Tau] + 
       1733400*x2^17*\[Tau] + 58544100*x1*x2^17*\[Tau] + 
       761747002008*x1^2*x2^17*\[Tau] + 710501231484*x1^3*x2^17*\[Tau] - 
       228156400897902*x1^4*x2^17*\[Tau] + 2134835433714300*x1^5*x2^17*
        \[Tau] - 8709078158058930*x1^6*x2^17*\[Tau] + 19474534534368720*x1^7*
        x2^17*\[Tau] - 25608716112888000*x1^8*x2^17*\[Tau] + 
       19789414367314320*x1^9*x2^17*\[Tau] - 8329885724160000*x1^10*x2^17*
        \[Tau] + 1475579756851200*x1^11*x2^17*\[Tau] - 360450*x2^18*\[Tau] - 
       8118900*x1*x2^18*\[Tau] + 54594103503*x1^2*x2^18*\[Tau] - 
       1669702246296*x1^3*x2^18*\[Tau] + 16011516815013*x1^4*x2^18*\[Tau] - 
       73582989837930*x1^5*x2^18*\[Tau] + 188211849463530*x1^6*x2^18*\[Tau] - 
       283098823227360*x1^7*x2^18*\[Tau] + 249272257038840*x1^8*x2^18*
        \[Tau] - 118998367488000*x1^9*x2^18*\[Tau] + 23799673497600*x1^10*
        x2^18*\[Tau] - 72900*x1*x2^19*\[Tau] - 9217800*x1^2*x2^19*\[Tau] + 
       37600200*x1^3*x2^19*\[Tau] - 47182500*x1^4*x2^19*\[Tau] + 
       18873000*x1^5*x2^19*\[Tau] + 18873000*x1^15*x2*\[Sigma]*\[Tau] - 
       47182500*x1^16*x2*\[Sigma]*\[Tau] + 37600200*x1^17*x2*\[Sigma]*
        \[Tau] - 9217800*x1^18*x2*\[Sigma]*\[Tau] - 72900*x1^19*x2*\[Sigma]*
        \[Tau] + 23799673497600*x1^10*x2^2*\[Sigma]*\[Tau] - 
       118998367488000*x1^11*x2^2*\[Sigma]*\[Tau] + 249272257038840*x1^12*
        x2^2*\[Sigma]*\[Tau] - 283098823227360*x1^13*x2^2*\[Sigma]*\[Tau] + 
       188211849463530*x1^14*x2^2*\[Sigma]*\[Tau] - 73582989837930*x1^15*x2^2*
        \[Sigma]*\[Tau] + 16011516815013*x1^16*x2^2*\[Sigma]*\[Tau] - 
       1669702246296*x1^17*x2^2*\[Sigma]*\[Tau] + 54594103503*x1^18*x2^2*
        \[Sigma]*\[Tau] - 8118900*x1^19*x2^2*\[Sigma]*\[Tau] - 
       360450*x1^20*x2^2*\[Sigma]*\[Tau] + 1475579756851200*x1^9*x2^3*
        \[Sigma]*\[Tau] - 8329885724160000*x1^10*x2^3*\[Sigma]*\[Tau] + 
       19789414367314320*x1^11*x2^3*\[Sigma]*\[Tau] - 25608716112888000*x1^12*
        x2^3*\[Sigma]*\[Tau] + 19474534534368720*x1^13*x2^3*\[Sigma]*\[Tau] - 
       8709078158058930*x1^14*x2^3*\[Sigma]*\[Tau] + 2134835433714300*x1^15*
        x2^3*\[Sigma]*\[Tau] - 228156400897902*x1^16*x2^3*\[Sigma]*\[Tau] + 
       710501231484*x1^17*x2^3*\[Sigma]*\[Tau] + 761747002008*x1^18*x2^3*
        \[Sigma]*\[Tau] + 58544100*x1^19*x2^3*\[Sigma]*\[Tau] + 
       1733400*x1^20*x2^3*\[Sigma]*\[Tau] + 17124780453580800*x1^8*x2^4*
        \[Sigma]*\[Tau] - 115291110654720000*x1^9*x2^4*\[Sigma]*\[Tau] + 
       325875454989437160*x1^10*x2^4*\[Sigma]*\[Tau] - 
       501704228845613520*x1^11*x2^4*\[Sigma]*\[Tau] + 
       453557927125917840*x1^12*x2^4*\[Sigma]*\[Tau] - 
       238339173803295480*x1^13*x2^4*\[Sigma]*\[Tau] + 
       63814530341891679*x1^14*x2^4*\[Sigma]*\[Tau] - 3128646997817622*x1^15*
        x2^4*\[Sigma]*\[Tau] - 2334319869338268*x1^16*x2^4*\[Sigma]*\[Tau] + 
       442919354946606*x1^17*x2^4*\[Sigma]*\[Tau] - 18131976325545*x1^18*x2^4*
        \[Sigma]*\[Tau] - 144344700*x1^19*x2^4*\[Sigma]*\[Tau] - 
       2385450*x1^20*x2^4*\[Sigma]*\[Tau] + 64827695258726400*x1^7*x2^5*
        \[Sigma]*\[Tau] - 558378262810368000*x1^8*x2^5*\[Sigma]*\[Tau] + 
       1971545675787804960*x1^9*x2^5*\[Sigma]*\[Tau] - 
       3737660643548296560*x1^10*x2^5*\[Sigma]*\[Tau] + 
       4110887385101837520*x1^11*x2^5*\[Sigma]*\[Tau] - 
       2560922661242669280*x1^12*x2^5*\[Sigma]*\[Tau] + 
       706535932599671960*x1^13*x2^5*\[Sigma]*\[Tau] + 
       103593308444053628*x1^14*x2^5*\[Sigma]*\[Tau] - 
       132159039861639448*x1^15*x2^5*\[Sigma]*\[Tau] + 
       35163492856733726*x1^16*x2^5*\[Sigma]*\[Tau] - 3526445759533540*x1^17*
        x2^5*\[Sigma]*\[Tau] + 93563122818734*x1^18*x2^5*\[Sigma]*\[Tau] + 
       145386900*x1^19*x2^5*\[Sigma]*\[Tau] + 1012500*x1^20*x2^5*\[Sigma]*
        \[Tau] + 99194946859008000*x1^6*x2^6*\[Sigma]*\[Tau] - 
       1180572342453504000*x1^7*x2^6*\[Sigma]*\[Tau] + 
       5463905312296314720*x1^8*x2^6*\[Sigma]*\[Tau] - 
       13165413892885433520*x1^9*x2^6*\[Sigma]*\[Tau] + 
       17983899967150750470*x1^10*x2^6*\[Sigma]*\[Tau] - 
       13415466552895476750*x1^11*x2^6*\[Sigma]*\[Tau] + 
       3555666549854361893*x1^12*x2^6*\[Sigma]*\[Tau] + 
       2334193787013396508*x1^13*x2^6*\[Sigma]*\[Tau] - 
       2430050175130764668*x1^14*x2^6*\[Sigma]*\[Tau] + 
       899364923500205776*x1^15*x2^6*\[Sigma]*\[Tau] - 
       155651045258172485*x1^16*x2^6*\[Sigma]*\[Tau] + 
       11134238506919086*x1^17*x2^6*\[Sigma]*\[Tau] - 205716701542030*x1^18*
        x2^6*\[Sigma]*\[Tau] - 51394500*x1^19*x2^6*\[Sigma]*\[Tau] + 
       64827695258726400*x1^5*x2^7*\[Sigma]*\[Tau] - 1180572342453504000*x1^6*
        x2^7*\[Sigma]*\[Tau] + 7607974960967680800*x1^7*x2^7*\[Sigma]*
        \[Tau] - 24211513251548256240*x1^8*x2^7*\[Sigma]*\[Tau] + 
       42160306834968479160*x1^9*x2^7*\[Sigma]*\[Tau] - 
       38399133912936878550*x1^10*x2^7*\[Sigma]*\[Tau] + 
       9182522587934651684*x1^11*x2^7*\[Sigma]*\[Tau] + 
       17066796681134130886*x1^12*x2^7*\[Sigma]*\[Tau] - 
       19988797734039442392*x1^13*x2^7*\[Sigma]*\[Tau] + 
       9973679816517334776*x1^14*x2^7*\[Sigma]*\[Tau] - 
       2591874363454825560*x1^15*x2^7*\[Sigma]*\[Tau] + 
       332707359942546096*x1^16*x2^7*\[Sigma]*\[Tau] - 
       17134621922092100*x1^17*x2^7*\[Sigma]*\[Tau] + 210289823832140*x1^18*
        x2^7*\[Sigma]*\[Tau] + 17124780453580800*x1^4*x2^8*\[Sigma]*\[Tau] - 
       558378262810368000*x1^5*x2^8*\[Sigma]*\[Tau] + 
       5463905312296314720*x1^6*x2^8*\[Sigma]*\[Tau] - 
       24211513251548256240*x1^7*x2^8*\[Sigma]*\[Tau] + 
       55720963515078961920*x1^8*x2^8*\[Sigma]*\[Tau] - 
       64007723875201294980*x1^9*x2^8*\[Sigma]*\[Tau] + 
       13890375879606085655*x1^10*x2^8*\[Sigma]*\[Tau] + 
       59006563088236021054*x1^11*x2^8*\[Sigma]*\[Tau] - 
       84247161652169605380*x1^12*x2^8*\[Sigma]*\[Tau] + 
       55512620891394199202*x1^13*x2^8*\[Sigma]*\[Tau] - 
       20194320029403153175*x1^14*x2^8*\[Sigma]*\[Tau] + 
       3963941346163634024*x1^15*x2^8*\[Sigma]*\[Tau] - 
       368474248567546520*x1^16*x2^8*\[Sigma]*\[Tau] + 
       12153606531097940*x1^17*x2^8*\[Sigma]*\[Tau] - 
       77099905617120*x1^18*x2^8*\[Sigma]*\[Tau] + 1475579756851200*x1^3*x2^9*
        \[Sigma]*\[Tau] - 115291110654720000*x1^4*x2^9*\[Sigma]*\[Tau] + 
       1971545675787804960*x1^5*x2^9*\[Sigma]*\[Tau] - 
       13165413892885433520*x1^6*x2^9*\[Sigma]*\[Tau] + 
       42160306834968479160*x1^7*x2^9*\[Sigma]*\[Tau] - 
       64007723875201294980*x1^8*x2^9*\[Sigma]*\[Tau] + 
       15199751585990767232*x1^9*x2^9*\[Sigma]*\[Tau] + 
       107585468744504212744*x1^10*x2^9*\[Sigma]*\[Tau] - 
       195142273850820646344*x1^11*x2^9*\[Sigma]*\[Tau] + 
       168131369864985634898*x1^12*x2^9*\[Sigma]*\[Tau] - 
       82412827402466441660*x1^13*x2^9*\[Sigma]*\[Tau] + 
       22845297590823542530*x1^14*x2^9*\[Sigma]*\[Tau] - 
       3228213623414836860*x1^15*x2^9*\[Sigma]*\[Tau] + 
       177902943338861660*x1^16*x2^9*\[Sigma]*\[Tau] - 
       1356470166457680*x1^17*x2^9*\[Sigma]*\[Tau] - 18595490337840*x1^18*
        x2^9*\[Sigma]*\[Tau] + 23799673497600*x1^2*x2^10*\[Sigma]*\[Tau] - 
       8329885724160000*x1^3*x2^10*\[Sigma]*\[Tau] + 325875454989437160*x1^4*
        x2^10*\[Sigma]*\[Tau] - 3737660643548296560*x1^5*x2^10*\[Sigma]*
        \[Tau] + 17983899967150750470*x1^6*x2^10*\[Sigma]*\[Tau] - 
       38399133912936878550*x1^7*x2^10*\[Sigma]*\[Tau] + 
       13890375879606085655*x1^8*x2^10*\[Sigma]*\[Tau] + 
       107585468744504212744*x1^9*x2^10*\[Sigma]*\[Tau] - 
       257273092180242838374*x1^10*x2^10*\[Sigma]*\[Tau] + 
       289693406741370295508*x1^11*x2^10*\[Sigma]*\[Tau] - 
       187564226031763063865*x1^12*x2^10*\[Sigma]*\[Tau] + 
       70349143869177656802*x1^13*x2^10*\[Sigma]*\[Tau] - 
       13916003018333374210*x1^14*x2^10*\[Sigma]*\[Tau] + 
       1053848899473798820*x1^15*x2^10*\[Sigma]*\[Tau] + 
       19200445973536800*x1^16*x2^10*\[Sigma]*\[Tau] - 
       2813002290150000*x1^17*x2^10*\[Sigma]*\[Tau] + 
       14874795936000*x1^18*x2^10*\[Sigma]*\[Tau] - 118998367488000*x1^2*
        x2^11*\[Sigma]*\[Tau] + 19789414367314320*x1^3*x2^11*\[Sigma]*
        \[Tau] - 501704228845613520*x1^4*x2^11*\[Sigma]*\[Tau] + 
       4110887385101837520*x1^5*x2^11*\[Sigma]*\[Tau] - 
       13415466552895476750*x1^6*x2^11*\[Sigma]*\[Tau] + 
       9182522587934651684*x1^7*x2^11*\[Sigma]*\[Tau] + 
       59006563088236021054*x1^8*x2^11*\[Sigma]*\[Tau] - 
       195142273850820646344*x1^9*x2^11*\[Sigma]*\[Tau] + 
       289693406741370295508*x1^10*x2^11*\[Sigma]*\[Tau] - 
       245894008260637246040*x1^11*x2^11*\[Sigma]*\[Tau] + 
       122020105470627398028*x1^12*x2^11*\[Sigma]*\[Tau] - 
       32433491100867654100*x1^13*x2^11*\[Sigma]*\[Tau] + 
       3125113182059863060*x1^14*x2^11*\[Sigma]*\[Tau] + 
       280994238399151200*x1^15*x2^11*\[Sigma]*\[Tau] - 
       53419852953561120*x1^16*x2^11*\[Sigma]*\[Tau] + 
       1100734899264000*x1^17*x2^11*\[Sigma]*\[Tau] + 
       249272257038840*x1^2*x2^12*\[Sigma]*\[Tau] - 25608716112888000*x1^3*
        x2^12*\[Sigma]*\[Tau] + 453557927125917840*x1^4*x2^12*\[Sigma]*
        \[Tau] - 2560922661242669280*x1^5*x2^12*\[Sigma]*\[Tau] + 
       3555666549854361893*x1^6*x2^12*\[Sigma]*\[Tau] + 
       17066796681134130886*x1^7*x2^12*\[Sigma]*\[Tau] - 
       84247161652169605380*x1^8*x2^12*\[Sigma]*\[Tau] + 
       168131369864985634898*x1^9*x2^12*\[Sigma]*\[Tau] - 
       187564226031763063865*x1^10*x2^12*\[Sigma]*\[Tau] + 
       122020105470627398028*x1^11*x2^12*\[Sigma]*\[Tau] - 
       42801100068211482460*x1^12*x2^12*\[Sigma]*\[Tau] + 
       5223858803952637180*x1^13*x2^12*\[Sigma]*\[Tau] + 
       1042101691285595520*x1^14*x2^12*\[Sigma]*\[Tau] - 
       309804499073191200*x1^15*x2^12*\[Sigma]*\[Tau] + 
       15117369531264000*x1^16*x2^12*\[Sigma]*\[Tau] - 
       283098823227360*x1^2*x2^13*\[Sigma]*\[Tau] + 19474534534368720*x1^3*
        x2^13*\[Sigma]*\[Tau] - 238339173803295480*x1^4*x2^13*\[Sigma]*
        \[Tau] + 706535932599671960*x1^5*x2^13*\[Sigma]*\[Tau] + 
       2334193787013396508*x1^6*x2^13*\[Sigma]*\[Tau] - 
       19988797734039442392*x1^7*x2^13*\[Sigma]*\[Tau] + 
       55512620891394199202*x1^8*x2^13*\[Sigma]*\[Tau] - 
       82412827402466441660*x1^9*x2^13*\[Sigma]*\[Tau] + 
       70349143869177656802*x1^10*x2^13*\[Sigma]*\[Tau] - 
       32433491100867654100*x1^11*x2^13*\[Sigma]*\[Tau] + 
       5223858803952637180*x1^12*x2^13*\[Sigma]*\[Tau] + 
       1571340880491972960*x1^13*x2^13*\[Sigma]*\[Tau] - 
       708399703173870240*x1^14*x2^13*\[Sigma]*\[Tau] + 
       64969512543936000*x1^15*x2^13*\[Sigma]*\[Tau] + 
       188211849463530*x1^2*x2^14*\[Sigma]*\[Tau] - 8709078158058930*x1^3*
        x2^14*\[Sigma]*\[Tau] + 63814530341891679*x1^4*x2^14*\[Sigma]*
        \[Tau] + 103593308444053628*x1^5*x2^14*\[Sigma]*\[Tau] - 
       2430050175130764668*x1^6*x2^14*\[Sigma]*\[Tau] + 
       9973679816517334776*x1^7*x2^14*\[Sigma]*\[Tau] - 
       20194320029403153175*x1^8*x2^14*\[Sigma]*\[Tau] + 
       22845297590823542530*x1^9*x2^14*\[Sigma]*\[Tau] - 
       13916003018333374210*x1^10*x2^14*\[Sigma]*\[Tau] + 
       3125113182059863060*x1^11*x2^14*\[Sigma]*\[Tau] + 
       1042101691285595520*x1^12*x2^14*\[Sigma]*\[Tau] - 
       708399703173870240*x1^13*x2^14*\[Sigma]*\[Tau] + 
       103693673603520000*x1^14*x2^14*\[Sigma]*\[Tau] + 
       18873000*x1*x2^15*\[Sigma]*\[Tau] - 73582989837930*x1^2*x2^15*\[Sigma]*
        \[Tau] + 2134835433714300*x1^3*x2^15*\[Sigma]*\[Tau] - 
       3128646997817622*x1^4*x2^15*\[Sigma]*\[Tau] - 132159039861639448*x1^5*
        x2^15*\[Sigma]*\[Tau] + 899364923500205776*x1^6*x2^15*\[Sigma]*
        \[Tau] - 2591874363454825560*x1^7*x2^15*\[Sigma]*\[Tau] + 
       3963941346163634024*x1^8*x2^15*\[Sigma]*\[Tau] - 
       3228213623414836860*x1^9*x2^15*\[Sigma]*\[Tau] + 
       1053848899473798820*x1^10*x2^15*\[Sigma]*\[Tau] + 
       280994238399151200*x1^11*x2^15*\[Sigma]*\[Tau] - 
       309804499073191200*x1^12*x2^15*\[Sigma]*\[Tau] + 
       64969512543936000*x1^13*x2^15*\[Sigma]*\[Tau] - 
       47182500*x1*x2^16*\[Sigma]*\[Tau] + 16011516815013*x1^2*x2^16*\[Sigma]*
        \[Tau] - 228156400897902*x1^3*x2^16*\[Sigma]*\[Tau] - 
       2334319869338268*x1^4*x2^16*\[Sigma]*\[Tau] + 35163492856733726*x1^5*
        x2^16*\[Sigma]*\[Tau] - 155651045258172485*x1^6*x2^16*\[Sigma]*
        \[Tau] + 332707359942546096*x1^7*x2^16*\[Sigma]*\[Tau] - 
       368474248567546520*x1^8*x2^16*\[Sigma]*\[Tau] + 
       177902943338861660*x1^9*x2^16*\[Sigma]*\[Tau] + 
       19200445973536800*x1^10*x2^16*\[Sigma]*\[Tau] - 
       53419852953561120*x1^11*x2^16*\[Sigma]*\[Tau] + 
       15117369531264000*x1^12*x2^16*\[Sigma]*\[Tau] + 
       37600200*x1*x2^17*\[Sigma]*\[Tau] - 1669702246296*x1^2*x2^17*\[Sigma]*
        \[Tau] + 710501231484*x1^3*x2^17*\[Sigma]*\[Tau] + 
       442919354946606*x1^4*x2^17*\[Sigma]*\[Tau] - 3526445759533540*x1^5*
        x2^17*\[Sigma]*\[Tau] + 11134238506919086*x1^6*x2^17*\[Sigma]*
        \[Tau] - 17134621922092100*x1^7*x2^17*\[Sigma]*\[Tau] + 
       12153606531097940*x1^8*x2^17*\[Sigma]*\[Tau] - 1356470166457680*x1^9*
        x2^17*\[Sigma]*\[Tau] - 2813002290150000*x1^10*x2^17*\[Sigma]*
        \[Tau] + 1100734899264000*x1^11*x2^17*\[Sigma]*\[Tau] - 
       9217800*x1*x2^18*\[Sigma]*\[Tau] + 54594103503*x1^2*x2^18*\[Sigma]*
        \[Tau] + 761747002008*x1^3*x2^18*\[Sigma]*\[Tau] - 
       18131976325545*x1^4*x2^18*\[Sigma]*\[Tau] + 93563122818734*x1^5*x2^18*
        \[Sigma]*\[Tau] - 205716701542030*x1^6*x2^18*\[Sigma]*\[Tau] + 
       210289823832140*x1^7*x2^18*\[Sigma]*\[Tau] - 77099905617120*x1^8*x2^18*
        \[Sigma]*\[Tau] - 18595490337840*x1^9*x2^18*\[Sigma]*\[Tau] + 
       14874795936000*x1^10*x2^18*\[Sigma]*\[Tau] - 72900*x1*x2^19*\[Sigma]*
        \[Tau] - 8118900*x1^2*x2^19*\[Sigma]*\[Tau] + 
       58544100*x1^3*x2^19*\[Sigma]*\[Tau] - 144344700*x1^4*x2^19*\[Sigma]*
        \[Tau] + 145386900*x1^5*x2^19*\[Sigma]*\[Tau] - 
       51394500*x1^6*x2^19*\[Sigma]*\[Tau] - 360450*x1^2*x2^20*\[Sigma]*
        \[Tau] + 1733400*x1^3*x2^20*\[Sigma]*\[Tau] - 
       2385450*x1^4*x2^20*\[Sigma]*\[Tau] + 1012500*x1^5*x2^20*\[Sigma]*
        \[Tau] + 66339000*x1^14*x2*\[Tau]^2 - 195817500*x1^15*x2*\[Tau]^2 + 
       202451400*x1^16*x2*\[Tau]^2 - 82539000*x1^17*x2*\[Tau]^2 + 
       9456750*x1^18*x2*\[Tau]^2 + 109350*x1^19*x2*\[Tau]^2 + 
       5949918374400*x1^10*x2^2*\[Tau]^2 + 13853830598400*x1^11*x2^2*
        \[Tau]^2 - 131205033264600*x1^12*x2^2*\[Tau]^2 + 
       277858701049000*x1^13*x2^2*\[Tau]^2 - 278202126357050*x1^14*x2^2*
        \[Tau]^2 + 147210781908010*x1^15*x2^2*\[Tau]^2 - 
       40164313107287*x1^16*x2^2*\[Tau]^2 + 4865312929444*x1^17*x2^2*
        \[Tau]^2 - 167081635667*x1^18*x2^2*\[Tau]^2 + 
       9456750*x1^19*x2^2*\[Tau]^2 + 368894939212800*x1^9*x2^3*\[Tau]^2 + 
       535999858368000*x1^10*x2^3*\[Tau]^2 - 8474336975822160*x1^11*x2^3*
        \[Tau]^2 + 22316402905960720*x1^12*x2^3*\[Tau]^2 - 
       28241163890938660*x1^13*x2^3*\[Tau]^2 + 19936282308604250*x1^14*x2^3*
        \[Tau]^2 - 8000430009910732*x1^15*x2^3*\[Tau]^2 + 
       1722382810346108*x1^16*x2^3*\[Tau]^2 - 168897175433170*x1^17*x2^3*
        \[Tau]^2 + 4865312929444*x1^18*x2^3*\[Tau]^2 - 
       82539000*x1^19*x2^3*\[Tau]^2 + 4281195113395200*x1^8*x2^4*\[Tau]^2 + 
       7307101800211200*x1^9*x2^4*\[Tau]^2 - 140243772127159560*x1^10*x2^4*
        \[Tau]^2 + 452498403129247360*x1^11*x2^4*\[Tau]^2 - 
       718879760143921840*x1^12*x2^4*\[Tau]^2 + 660869927744774940*x1^13*x2^4*
        \[Tau]^2 - 365601286326399837*x1^14*x2^4*\[Tau]^2 + 
       119325227130833208*x1^15*x2^4*\[Tau]^2 - 21239255026502892*x1^16*x2^4*
        \[Tau]^2 + 1722382810346108*x1^17*x2^4*\[Tau]^2 - 
       40164313107287*x1^18*x2^4*\[Tau]^2 + 202451400*x1^19*x2^4*\[Tau]^2 + 
       16206923814681600*x1^7*x2^5*\[Tau]^2 + 41906823567648000*x1^8*x2^5*
        \[Tau]^2 - 898532228774681760*x1^9*x2^5*\[Tau]^2 + 
       3601541560048155560*x1^10*x2^5*\[Tau]^2 - 7221165663885736860*x1^11*
        x2^5*\[Tau]^2 + 8555598844644297340*x1^12*x2^5*\[Tau]^2 - 
       6307188338550881352*x1^13*x2^5*\[Tau]^2 + 2896491219147230358*x1^14*
        x2^5*\[Tau]^2 - 796331147690509872*x1^15*x2^5*\[Tau]^2 + 
       119325227130833208*x1^16*x2^5*\[Tau]^2 - 8000430009910732*x1^17*x2^5*
        \[Tau]^2 + 147210781908010*x1^18*x2^5*\[Tau]^2 - 
       195817500*x1^19*x2^5*\[Tau]^2 + 24798736714752000*x1^6*x2^6*\[Tau]^2 + 
       98686732816838400*x1^7*x2^6*\[Tau]^2 - 2609238701167073760*x1^8*x2^6*
        \[Tau]^2 + 13411790139786919160*x1^9*x2^6*\[Tau]^2 - 
       34408353783296418710*x1^10*x2^6*\[Tau]^2 + 52487568947228326550*x1^11*
        x2^6*\[Tau]^2 - 50675406535395367247*x1^12*x2^6*\[Tau]^2 + 
       31452790519667948778*x1^13*x2^6*\[Tau]^2 - 12333184069513793892*x1^14*
        x2^6*\[Tau]^2 + 2896491219147230358*x1^15*x2^6*\[Tau]^2 - 
       365601286326399837*x1^16*x2^6*\[Tau]^2 + 19936282308604250*x1^17*x2^6*
        \[Tau]^2 - 278202126357050*x1^18*x2^6*\[Tau]^2 + 
       66339000*x1^19*x2^6*\[Tau]^2 + 16206923814681600*x1^5*x2^7*\[Tau]^2 + 
       98686732816838400*x1^6*x2^7*\[Tau]^2 - 3695414265772828320*x1^7*x2^7*
        \[Tau]^2 + 25424473830313113200*x1^8*x2^7*\[Tau]^2 - 
       85239047018492956580*x1^9*x2^7*\[Tau]^2 + 168521220937925677350*x1^10*
        x2^7*\[Tau]^2 - 211687222926980300116*x1^11*x2^7*\[Tau]^2 + 
       173706073323131735776*x1^12*x2^7*\[Tau]^2 - 92923486340215629216*x1^13*
        x2^7*\[Tau]^2 + 31452790519667948778*x1^14*x2^7*\[Tau]^2 - 
       6307188338550881352*x1^15*x2^7*\[Tau]^2 + 660869927744774940*x1^16*
        x2^7*\[Tau]^2 - 28241163890938660*x1^17*x2^7*\[Tau]^2 + 
       277858701049000*x1^18*x2^7*\[Tau]^2 + 4281195113395200*x1^4*x2^8*
        \[Tau]^2 + 41906823567648000*x1^5*x2^8*\[Tau]^2 - 
       2609238701167073760*x1^6*x2^8*\[Tau]^2 + 25424473830313113200*x1^7*
        x2^8*\[Tau]^2 - 114814169418546137600*x1^8*x2^8*\[Tau]^2 + 
       298475551965362744160*x1^9*x2^8*\[Tau]^2 - 488803894304500647741*x1^10*
        x2^8*\[Tau]^2 + 524900608619384137004*x1^11*x2^8*\[Tau]^2 - 
       373509091080025807412*x1^12*x2^8*\[Tau]^2 + 173706073323131735776*
        x1^13*x2^8*\[Tau]^2 - 50675406535395367247*x1^14*x2^8*\[Tau]^2 + 
       8555598844644297340*x1^15*x2^8*\[Tau]^2 - 718879760143921840*x1^16*
        x2^8*\[Tau]^2 + 22316402905960720*x1^17*x2^8*\[Tau]^2 - 
       131205033264600*x1^18*x2^8*\[Tau]^2 + 368894939212800*x1^3*x2^9*
        \[Tau]^2 + 7307101800211200*x1^4*x2^9*\[Tau]^2 - 
       898532228774681760*x1^5*x2^9*\[Tau]^2 + 13411790139786919160*x1^6*x2^9*
        \[Tau]^2 - 85239047018492956580*x1^7*x2^9*\[Tau]^2 + 
       298475551965362744160*x1^8*x2^9*\[Tau]^2 - 643959967557008669376*x1^9*
        x2^9*\[Tau]^2 + 904043559035139014574*x1^10*x2^9*\[Tau]^2 - 
       844764857227926260356*x1^11*x2^9*\[Tau]^2 + 524900608619384137004*
        x1^12*x2^9*\[Tau]^2 - 211687222926980300116*x1^13*x2^9*\[Tau]^2 + 
       52487568947228326550*x1^14*x2^9*\[Tau]^2 - 7221165663885736860*x1^15*
        x2^9*\[Tau]^2 + 452498403129247360*x1^16*x2^9*\[Tau]^2 - 
       8474336975822160*x1^17*x2^9*\[Tau]^2 + 13853830598400*x1^18*x2^9*
        \[Tau]^2 + 5949918374400*x1^2*x2^10*\[Tau]^2 + 
       535999858368000*x1^3*x2^10*\[Tau]^2 - 140243772127159560*x1^4*x2^10*
        \[Tau]^2 + 3601541560048155560*x1^5*x2^10*\[Tau]^2 - 
       34408353783296418710*x1^6*x2^10*\[Tau]^2 + 168521220937925677350*x1^7*
        x2^10*\[Tau]^2 - 488803894304500647741*x1^8*x2^10*\[Tau]^2 + 
       904043559035139014574*x1^9*x2^10*\[Tau]^2 - 1105628743246556209746*
        x1^10*x2^10*\[Tau]^2 + 904043559035139014574*x1^11*x2^10*\[Tau]^2 - 
       488803894304500647741*x1^12*x2^10*\[Tau]^2 + 168521220937925677350*
        x1^13*x2^10*\[Tau]^2 - 34408353783296418710*x1^14*x2^10*\[Tau]^2 + 
       3601541560048155560*x1^15*x2^10*\[Tau]^2 - 140243772127159560*x1^16*
        x2^10*\[Tau]^2 + 535999858368000*x1^17*x2^10*\[Tau]^2 + 
       5949918374400*x1^18*x2^10*\[Tau]^2 + 13853830598400*x1^2*x2^11*
        \[Tau]^2 - 8474336975822160*x1^3*x2^11*\[Tau]^2 + 
       452498403129247360*x1^4*x2^11*\[Tau]^2 - 7221165663885736860*x1^5*
        x2^11*\[Tau]^2 + 52487568947228326550*x1^6*x2^11*\[Tau]^2 - 
       211687222926980300116*x1^7*x2^11*\[Tau]^2 + 524900608619384137004*x1^8*
        x2^11*\[Tau]^2 - 844764857227926260356*x1^9*x2^11*\[Tau]^2 + 
       904043559035139014574*x1^10*x2^11*\[Tau]^2 - 643959967557008669376*
        x1^11*x2^11*\[Tau]^2 + 298475551965362744160*x1^12*x2^11*\[Tau]^2 - 
       85239047018492956580*x1^13*x2^11*\[Tau]^2 + 13411790139786919160*x1^14*
        x2^11*\[Tau]^2 - 898532228774681760*x1^15*x2^11*\[Tau]^2 + 
       7307101800211200*x1^16*x2^11*\[Tau]^2 + 368894939212800*x1^17*x2^11*
        \[Tau]^2 - 131205033264600*x1^2*x2^12*\[Tau]^2 + 
       22316402905960720*x1^3*x2^12*\[Tau]^2 - 718879760143921840*x1^4*x2^12*
        \[Tau]^2 + 8555598844644297340*x1^5*x2^12*\[Tau]^2 - 
       50675406535395367247*x1^6*x2^12*\[Tau]^2 + 173706073323131735776*x1^7*
        x2^12*\[Tau]^2 - 373509091080025807412*x1^8*x2^12*\[Tau]^2 + 
       524900608619384137004*x1^9*x2^12*\[Tau]^2 - 488803894304500647741*
        x1^10*x2^12*\[Tau]^2 + 298475551965362744160*x1^11*x2^12*\[Tau]^2 - 
       114814169418546137600*x1^12*x2^12*\[Tau]^2 + 25424473830313113200*
        x1^13*x2^12*\[Tau]^2 - 2609238701167073760*x1^14*x2^12*\[Tau]^2 + 
       41906823567648000*x1^15*x2^12*\[Tau]^2 + 4281195113395200*x1^16*x2^12*
        \[Tau]^2 + 277858701049000*x1^2*x2^13*\[Tau]^2 - 
       28241163890938660*x1^3*x2^13*\[Tau]^2 + 660869927744774940*x1^4*x2^13*
        \[Tau]^2 - 6307188338550881352*x1^5*x2^13*\[Tau]^2 + 
       31452790519667948778*x1^6*x2^13*\[Tau]^2 - 92923486340215629216*x1^7*
        x2^13*\[Tau]^2 + 173706073323131735776*x1^8*x2^13*\[Tau]^2 - 
       211687222926980300116*x1^9*x2^13*\[Tau]^2 + 168521220937925677350*
        x1^10*x2^13*\[Tau]^2 - 85239047018492956580*x1^11*x2^13*\[Tau]^2 + 
       25424473830313113200*x1^12*x2^13*\[Tau]^2 - 3695414265772828320*x1^13*
        x2^13*\[Tau]^2 + 98686732816838400*x1^14*x2^13*\[Tau]^2 + 
       16206923814681600*x1^15*x2^13*\[Tau]^2 + 66339000*x1*x2^14*\[Tau]^2 - 
       278202126357050*x1^2*x2^14*\[Tau]^2 + 19936282308604250*x1^3*x2^14*
        \[Tau]^2 - 365601286326399837*x1^4*x2^14*\[Tau]^2 + 
       2896491219147230358*x1^5*x2^14*\[Tau]^2 - 12333184069513793892*x1^6*
        x2^14*\[Tau]^2 + 31452790519667948778*x1^7*x2^14*\[Tau]^2 - 
       50675406535395367247*x1^8*x2^14*\[Tau]^2 + 52487568947228326550*x1^9*
        x2^14*\[Tau]^2 - 34408353783296418710*x1^10*x2^14*\[Tau]^2 + 
       13411790139786919160*x1^11*x2^14*\[Tau]^2 - 2609238701167073760*x1^12*
        x2^14*\[Tau]^2 + 98686732816838400*x1^13*x2^14*\[Tau]^2 + 
       24798736714752000*x1^14*x2^14*\[Tau]^2 - 195817500*x1*x2^15*\[Tau]^2 + 
       147210781908010*x1^2*x2^15*\[Tau]^2 - 8000430009910732*x1^3*x2^15*
        \[Tau]^2 + 119325227130833208*x1^4*x2^15*\[Tau]^2 - 
       796331147690509872*x1^5*x2^15*\[Tau]^2 + 2896491219147230358*x1^6*
        x2^15*\[Tau]^2 - 6307188338550881352*x1^7*x2^15*\[Tau]^2 + 
       8555598844644297340*x1^8*x2^15*\[Tau]^2 - 7221165663885736860*x1^9*
        x2^15*\[Tau]^2 + 3601541560048155560*x1^10*x2^15*\[Tau]^2 - 
       898532228774681760*x1^11*x2^15*\[Tau]^2 + 41906823567648000*x1^12*
        x2^15*\[Tau]^2 + 16206923814681600*x1^13*x2^15*\[Tau]^2 + 
       202451400*x1*x2^16*\[Tau]^2 - 40164313107287*x1^2*x2^16*\[Tau]^2 + 
       1722382810346108*x1^3*x2^16*\[Tau]^2 - 21239255026502892*x1^4*x2^16*
        \[Tau]^2 + 119325227130833208*x1^5*x2^16*\[Tau]^2 - 
       365601286326399837*x1^6*x2^16*\[Tau]^2 + 660869927744774940*x1^7*x2^16*
        \[Tau]^2 - 718879760143921840*x1^8*x2^16*\[Tau]^2 + 
       452498403129247360*x1^9*x2^16*\[Tau]^2 - 140243772127159560*x1^10*
        x2^16*\[Tau]^2 + 7307101800211200*x1^11*x2^16*\[Tau]^2 + 
       4281195113395200*x1^12*x2^16*\[Tau]^2 - 82539000*x1*x2^17*\[Tau]^2 + 
       4865312929444*x1^2*x2^17*\[Tau]^2 - 168897175433170*x1^3*x2^17*
        \[Tau]^2 + 1722382810346108*x1^4*x2^17*\[Tau]^2 - 
       8000430009910732*x1^5*x2^17*\[Tau]^2 + 19936282308604250*x1^6*x2^17*
        \[Tau]^2 - 28241163890938660*x1^7*x2^17*\[Tau]^2 + 
       22316402905960720*x1^8*x2^17*\[Tau]^2 - 8474336975822160*x1^9*x2^17*
        \[Tau]^2 + 535999858368000*x1^10*x2^17*\[Tau]^2 + 
       368894939212800*x1^11*x2^17*\[Tau]^2 + 9456750*x1*x2^18*\[Tau]^2 - 
       167081635667*x1^2*x2^18*\[Tau]^2 + 4865312929444*x1^3*x2^18*\[Tau]^2 - 
       40164313107287*x1^4*x2^18*\[Tau]^2 + 147210781908010*x1^5*x2^18*
        \[Tau]^2 - 278202126357050*x1^6*x2^18*\[Tau]^2 + 
       277858701049000*x1^7*x2^18*\[Tau]^2 - 131205033264600*x1^8*x2^18*
        \[Tau]^2 + 13853830598400*x1^9*x2^18*\[Tau]^2 + 
       5949918374400*x1^10*x2^18*\[Tau]^2 + 109350*x1*x2^19*\[Tau]^2 + 
       9456750*x1^2*x2^19*\[Tau]^2 - 82539000*x1^3*x2^19*\[Tau]^2 + 
       202451400*x1^4*x2^19*\[Tau]^2 - 195817500*x1^5*x2^19*\[Tau]^2 + 
       66339000*x1^6*x2^19*\[Tau]^2))/675

